A computation of two-loop six-point Feynman integrals in dimensional regularization

We compute three families of two-loop six-point massless Feynman integrals in dimensional regularization, namely the double-box, the pentagon-triangle, and the hegaxon-bubble family. This constitutes the first analytic computation of two-loop master integrals with eight scales. We use the method of canonical differential equations. We describe the corresponding integral basis with uniform transcendentality, the relevant function alphabet, and analytic boundary values at a particular point in the Euclidean region up to the fourth order in the regularization parameter $\epsilon$. The results are expressed as one-fold integrals over classical polylogarithms suitable for fast and high-precision evaluation.

==> AuxiliaryFiles/Alphabet.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains replacement rules for the alphabet letters described in chapter 5   *)
(*  in terms of the Mandelstam variables defined in Eq. (2.3). We refer to the Mandelstam  *)  
(*  variables as						                           *)
(*											   *)
(*  v[1] = s_12, v[2] = s_23, ..., v[6] = s_61, v[7] = s_123, v[8] = s_234, v[9] = s_345.  *)  	
(*											   *)
(*  Parity odd objects (r[j], eps[i,j,k,l] and Delta_6) are kept symbolically and can be   *)
(*  translated using the replacement rules in SqrtRepl.m. 				   *)
(*                                                                                         *)
(*******************************************************************************************)

alphabet = {\[Alpha][1] -> Log[v[1]], \[Alpha][2] -> Log[v[2]], 
    \[Alpha][3] -> Log[v[3]], \[Alpha][4] -> Log[v[4]], 
    \[Alpha][5] -> Log[v[5]], \[Alpha][6] -> Log[v[6]], 
    \[Alpha][7] -> Log[v[7]], \[Alpha][8] -> Log[v[8]], 
    \[Alpha][9] -> Log[v[9]], \[Alpha][10] -> Log[-v[1] - v[2]], 
    \[Alpha][11] -> Log[-v[2] - v[3]], \[Alpha][12] -> Log[-v[3] - v[4]], 
    \[Alpha][13] -> Log[-v[4] - v[5]], \[Alpha][14] -> Log[-v[5] - v[6]], 
    \[Alpha][15] -> Log[-v[1] - v[6]], \[Alpha][16] -> Log[v[1] - v[7]], 
    \[Alpha][17] -> Log[v[2] - v[8]], \[Alpha][18] -> Log[v[3] - v[9]], 
    \[Alpha][19] -> Log[v[4] - v[7]], \[Alpha][20] -> Log[v[5] - v[8]], 
    \[Alpha][21] -> Log[v[6] - v[9]], \[Alpha][22] -> Log[v[1] - v[9]], 
    \[Alpha][23] -> Log[v[2] - v[7]], \[Alpha][24] -> Log[v[3] - v[8]], 
    \[Alpha][25] -> Log[v[4] - v[9]], \[Alpha][26] -> Log[v[5] - v[7]], 
    \[Alpha][27] -> Log[v[6] - v[8]], \[Alpha][28] -> 
     Log[-v[1] - v[2] + v[7]], \[Alpha][29] -> Log[-v[2] - v[3] + v[8]], 
    \[Alpha][30] -> Log[-v[3] - v[4] + v[9]], \[Alpha][31] -> 
     Log[-v[4] - v[5] + v[7]], \[Alpha][32] -> Log[-v[5] - v[6] + v[8]], 
    \[Alpha][33] -> Log[-v[1] - v[6] + v[9]], \[Alpha][34] -> 
     Log[v[1] - v[3] - v[7]], \[Alpha][35] -> Log[v[2] - v[4] - v[8]], 
    \[Alpha][36] -> Log[v[3] - v[5] - v[9]], \[Alpha][37] -> 
     Log[v[4] - v[6] - v[7]], \[Alpha][38] -> Log[-v[1] + v[5] - v[8]], 
    \[Alpha][39] -> Log[-v[2] + v[6] - v[9]], \[Alpha][40] -> 
     Log[v[1] - v[5] - v[9]], \[Alpha][41] -> Log[v[2] - v[6] - v[7]], 
    \[Alpha][42] -> Log[-v[1] + v[3] - v[8]], \[Alpha][43] -> 
     Log[-v[2] + v[4] - v[9]], \[Alpha][44] -> Log[-v[3] + v[5] - v[7]], 
    \[Alpha][45] -> Log[-v[4] + v[6] - v[8]], \[Alpha][46] -> 
     Log[v[1] + v[4] - v[7] - v[9]], \[Alpha][47] -> 
     Log[v[2] + v[5] - v[7] - v[8]], \[Alpha][48] -> 
     Log[v[3] + v[6] - v[8] - v[9]], \[Alpha][49] -> 
     Log[-(v[1]*v[4]) + v[7]*v[9]], \[Alpha][50] -> 
     Log[-(v[2]*v[5]) + v[7]*v[8]], \[Alpha][51] -> 
     Log[-(v[3]*v[6]) + v[8]*v[9]], \[Alpha][52] -> 
     Log[-(v[1]*v[4]) + (-v[2] + v[7])*v[9]], \[Alpha][53] -> 
     Log[-(v[2]*v[5]) + v[7]*(-v[3] + v[8])], \[Alpha][54] -> 
     Log[-(v[3]*v[6]) + v[8]*(-v[4] + v[9])], \[Alpha][55] -> 
     Log[-(v[1]*v[4]) + (-v[5] + v[7])*v[9]], \[Alpha][56] -> 
     Log[-(v[2]*v[5]) + v[7]*(-v[6] + v[8])], \[Alpha][57] -> 
     Log[-(v[3]*v[6]) + v[8]*(-v[1] + v[9])], \[Alpha][58] -> 
     Log[-(v[1]*v[4]) + v[7]*(-v[3] + v[9])], \[Alpha][59] -> 
     Log[-(v[2]*v[5]) + (-v[4] + v[7])*v[8]], \[Alpha][60] -> 
     Log[-(v[3]*v[6]) + (-v[5] + v[8])*v[9]], \[Alpha][61] -> 
     Log[-(v[1]*v[4]) + v[7]*(-v[6] + v[9])], \[Alpha][62] -> 
     Log[-(v[2]*v[5]) + (-v[1] + v[7])*v[8]], \[Alpha][63] -> 
     Log[-(v[3]*v[6]) + (-v[2] + v[8])*v[9]], \[Alpha][64] -> 
     Log[v[1]*(v[3] + v[4]) - (v[3] - v[5] + v[7])*v[9]], 
    \[Alpha][65] -> Log[v[2]*(v[4] + v[5]) - v[7]*(v[4] - v[6] + v[8])], 
    \[Alpha][66] -> Log[v[3]*(v[5] + v[6]) + v[8]*(v[1] - v[5] - v[9])], 
    \[Alpha][67] -> Log[v[1]*v[4] + v[4]*v[6] + (v[2] - v[6] - v[7])*v[9]], 
    \[Alpha][68] -> Log[v[2]*v[5] + v[1]*(v[5] - v[7]) + v[7]*(v[3] - v[8])], 
    \[Alpha][69] -> Log[v[3]*v[6] + v[2]*(v[6] - v[8]) + v[8]*(v[4] - v[9])], 
    \[Alpha][70] -> Log[v[1]*v[4] + v[2]*(v[4] - v[7]) + v[7]*(v[6] - v[9])], 
    \[Alpha][71] -> Log[v[2]*v[5] + v[3]*(v[5] - v[8]) + (v[1] - v[7])*v[8]], 
    \[Alpha][72] -> Log[v[3]*v[6] + v[4]*(v[6] - v[9]) + (v[2] - v[8])*v[9]], 
    \[Alpha][73] -> Log[v[1]*(v[4] + v[5]) + v[7]*(v[3] - v[5] - v[9])], 
    \[Alpha][74] -> Log[v[2]*(v[5] + v[6]) + (v[4] - v[6] - v[7])*v[8]], 
    \[Alpha][75] -> Log[v[3]*v[6] + v[1]*(v[3] - v[9]) + (v[5] - v[8])*v[9]], 
    \[Alpha][76] -> Log[(v[3] - v[5] - v[9])*v[9] + v[1]*(-v[3] + v[9])], 
    \[Alpha][77] -> Log[(v[4] - v[6] - v[7])*v[7] + v[2]*(-v[4] + v[7])], 
    \[Alpha][78] -> Log[v[3]*(-v[5] + v[8]) - v[8]*(v[1] - v[5] + v[8])], 
    \[Alpha][79] -> Log[v[4]*(-v[6] + v[9]) - v[9]*(v[2] - v[6] + v[9])], 
    \[Alpha][80] -> Log[v[1]*(-v[5] + v[7]) - v[7]*(v[3] - v[5] + v[7])], 
    \[Alpha][81] -> Log[v[2]*(-v[6] + v[8]) - v[8]*(v[4] - v[6] + v[8])], 
    \[Alpha][82] -> Log[-v[1]^2 - v[3]^2 - v[2]*v[5] + 
       v[1]*(2*v[3] + v[7] - v[8]) + v[7]*v[8] + v[3]*(-v[7] + v[8])], 
    \[Alpha][83] -> Log[-v[2]^2 - v[4]^2 - v[3]*v[6] + 
       v[2]*(2*v[4] + v[8] - v[9]) + v[8]*v[9] + v[4]*(-v[8] + v[9])], 
    \[Alpha][84] -> Log[-v[3]^2 - v[1]*v[4] - (v[5] - v[7])*(v[5] + v[9]) + 
       v[3]*(2*v[5] - v[7] + v[9])], \[Alpha][85] -> 
     Log[-v[4]^2 - v[2]*v[5] - (v[6] + v[7])*(v[6] - v[8]) + 
       v[4]*(2*v[6] + v[7] - v[8])], \[Alpha][86] -> 
     Log[-v[1]^2 - v[5]^2 - v[3]*v[6] + v[5]*(v[8] - v[9]) + v[8]*v[9] + 
       v[1]*(2*v[5] - v[8] + v[9])], \[Alpha][87] -> 
     Log[-v[2]^2 - v[1]*v[4] - (v[6] + v[7])*(v[6] - v[9]) + 
       v[2]*(2*v[6] + v[7] - v[9])], \[Alpha][88] -> 
     Log[-((v[6] - v[8])*(v[1]*v[4] + v[7]*(v[3] - v[9]))) + 
       v[2]*v[5]*(-v[3] + v[9])], \[Alpha][89] -> 
     Log[v[3]*v[6]*(-v[4] + v[7]) - v[1]*(v[2]*v[5] + (v[4] - v[7])*v[8]) + 
       (v[2]*v[5] + (v[4] - v[7])*v[8])*v[9]], 
    \[Alpha][90] -> Log[v[1]*v[4]*(-v[5] + v[8]) - 
       (v[2] - v[7])*(v[3]*v[6] + (v[5] - v[8])*v[9])], 
    \[Alpha][91] -> Log[v[1]*v[4]*(-v[3] + v[8]) - 
       (v[2]*v[5] + v[7]*(v[3] - v[8]))*(v[6] - v[9])], 
    \[Alpha][92] -> Log[-((v[1] - v[7])*(v[3]*v[6] + v[8]*(v[4] - v[9]))) + 
       v[2]*v[5]*(-v[4] + v[9])], \[Alpha][93] -> 
     Log[v[1]*v[4]*(-v[2] + v[8]) - (v[5] - v[7])*(v[3]*v[6] + 
         (v[2] - v[8])*v[9])], \[Alpha][94] -> Log[r[1]], 
    \[Alpha][95] -> Log[r[2]], \[Alpha][96] -> Log[r[3]], 
    \[Alpha][97] -> Log[r[4]], \[Alpha][98] -> Log[r[5]], 
    \[Alpha][99] -> Log[eps[1, 2, 3, 4]], \[Alpha][100] -> 
     Log[eps[2, 3, 4, 5]], \[Alpha][101] -> Log[eps[3, 4, 5, 6]], 
    \[Alpha][102] -> Log[eps[4, 5, 6, 1]], \[Alpha][103] -> 
     Log[eps[5, 6, 1, 2]], \[Alpha][104] -> Log[eps[6, 1, 2, 3]], 
    \[Alpha][105] -> Log[eps[1, 2, 3, 5]], \[Alpha][106] -> 
     Log[eps[2, 3, 4, 6]], \[Alpha][107] -> Log[eps[3, 4, 5, 1]], 
    \[Alpha][108] -> Log[eps[4, 5, 6, 2]], \[Alpha][109] -> 
     Log[eps[5, 6, 1, 3]], \[Alpha][110] -> Log[eps[6, 1, 2, 4]], 
    \[Alpha][111] -> Log[eps[1, 2, 4, 5]], \[Alpha][112] -> 
     Log[eps[2, 3, 5, 6]], \[Alpha][113] -> Log[eps[3, 4, 6, 1]], 
    \[Alpha][114] -> Log[\[CapitalDelta]6], \[Alpha][115] -> 
     Log[(-r[1] + v[1] + v[3] - v[5])/(r[1] + v[1] + v[3] - v[5])], 
    \[Alpha][116] -> Log[(-r[2] + v[2] + v[4] - v[6])/(r[2] + v[2] + v[4] - 
        v[6])], \[Alpha][117] -> Log[(-r[1] - v[1] + v[3] + v[5])/
       (r[1] - v[1] + v[3] + v[5])], \[Alpha][118] -> 
     Log[(-r[2] - v[2] + v[4] + v[6])/(r[2] - v[2] + v[4] + v[6])], 
    \[Alpha][119] -> Log[(-r[1] + v[1] - v[3] + v[5] - 2*v[7])/
       (r[1] + v[1] - v[3] + v[5] - 2*v[7])], \[Alpha][120] -> 
     Log[(-r[2] + v[2] - v[4] + v[6] - 2*v[8])/(r[2] + v[2] - v[4] + v[6] - 
        2*v[8])], \[Alpha][121] -> Log[(-r[1] + v[1] + v[3] - v[5] - 2*v[9])/
       (r[1] + v[1] + v[3] - v[5] - 2*v[9])], \[Alpha][122] -> 
     Log[(-r[2] + v[2] + v[4] - v[6] - 2*v[7])/(r[2] + v[2] + v[4] - v[6] - 
        2*v[7])], \[Alpha][123] -> Log[(-r[1] - v[1] + v[3] + v[5] - 2*v[8])/
       (r[1] - v[1] + v[3] + v[5] - 2*v[8])], \[Alpha][124] -> 
     Log[(-r[2] - v[2] + v[4] + v[6] - 2*v[9])/(r[2] - v[2] + v[4] + v[6] - 
        2*v[9])], \[Alpha][125] -> Log[(-r[3] + v[7] + v[9])/
       (r[3] + v[7] + v[9])], \[Alpha][126] -> 
     Log[(-r[4] + v[7] + v[8])/(r[4] + v[7] + v[8])], 
    \[Alpha][127] -> Log[(-r[5] + v[8] + v[9])/(r[5] + v[8] + v[9])], 
    \[Alpha][128] -> Log[-((r[3] - v[7] + v[9])/(r[3] + v[7] - v[9]))], 
    \[Alpha][129] -> Log[-((r[4] + v[7] - v[8])/(r[4] - v[7] + v[8]))], 
    \[Alpha][130] -> Log[-((r[5] + v[8] - v[9])/(r[5] - v[8] + v[9]))], 
    \[Alpha][131] -> Log[(-r[3] - 2*v[1] + v[7] + v[9])/
       (r[3] - 2*v[1] + v[7] + v[9])], \[Alpha][132] -> 
     Log[(-r[4] - 2*v[2] + v[7] + v[8])/(r[4] - 2*v[2] + v[7] + v[8])], 
    \[Alpha][133] -> Log[(-r[5] - 2*v[3] + v[8] + v[9])/
       (r[5] - 2*v[3] + v[8] + v[9])], \[Alpha][134] -> 
     Log[-((r[3] - 2*v[3] + 2*v[5] - v[7] + v[9])/(r[3] + 2*v[3] - 2*v[5] + 
         v[7] - v[9]))], \[Alpha][135] -> 
     Log[-((r[4] - 2*v[4] + 2*v[6] + v[7] - v[8])/(r[4] + 2*v[4] - 2*v[6] - 
         v[7] + v[8]))], \[Alpha][136] -> 
     Log[-((r[5] + 2*v[1] - 2*v[5] + v[8] - v[9])/(r[5] - 2*v[1] + 2*v[5] - 
         v[8] + v[9]))], \[Alpha][137] -> 
     Log[-((r[3] + 2*v[2] - 2*v[6] - v[7] + v[9])/(r[3] - 2*v[2] + 2*v[6] + 
         v[7] - v[9]))], \[Alpha][138] -> 
     Log[-((r[4] - 2*v[1] + 2*v[3] + v[7] - v[8])/(r[4] + 2*v[1] - 2*v[3] - 
         v[7] + v[8]))], \[Alpha][139] -> 
     Log[-((r[5] - 2*v[2] + 2*v[4] + v[8] - v[9])/(r[5] + 2*v[2] - 2*v[4] - 
         v[8] + v[9]))], \[Alpha][140] -> 
     Log[(-eps[1, 2, 3, 4] - v[2]*v[3] + v[2]*v[5] + v[3]*v[7] + 
        v[1]*(v[2] - v[8]) - v[7]*v[8])/(eps[1, 2, 3, 4] - v[2]*v[3] + 
        v[2]*v[5] + v[3]*v[7] + v[1]*(v[2] - v[8]) - v[7]*v[8])], 
    \[Alpha][141] -> Log[(-eps[2, 3, 4, 5] - v[3]*v[4] + v[3]*v[6] + 
        v[4]*v[8] + v[2]*(v[3] - v[9]) - v[8]*v[9])/(eps[2, 3, 4, 5] - 
        v[3]*v[4] + v[3]*v[6] + v[4]*v[8] + v[2]*(v[3] - v[9]) - v[8]*v[9])], 
    \[Alpha][142] -> Log[-((eps[3, 4, 5, 6] - v[1]*v[4] - v[3]*v[4] + 
         v[4]*v[5] + v[3]*v[7] - v[5]*v[9] + v[7]*v[9])/
        (eps[3, 4, 5, 6] + v[1]*v[4] + v[3]*v[4] - v[4]*v[5] - v[3]*v[7] + 
         v[5]*v[9] - v[7]*v[9]))], \[Alpha][143] -> 
     Log[-((eps[4, 5, 6, 1] - v[2]*v[5] - v[4]*v[5] + v[5]*v[6] - v[6]*v[7] + 
         v[4]*v[8] + v[7]*v[8])/(eps[4, 5, 6, 1] + v[2]*v[5] + v[4]*v[5] - 
         v[5]*v[6] + v[6]*v[7] - v[4]*v[8] - v[7]*v[8]))], 
    \[Alpha][144] -> Log[(-eps[5, 6, 1, 2] + v[3]*v[6] + v[5]*v[6] + 
        v[1]*(-v[6] + v[8]) - v[5]*v[9] - v[8]*v[9])/(eps[5, 6, 1, 2] + 
        v[3]*v[6] + v[5]*v[6] + v[1]*(-v[6] + v[8]) - v[5]*v[9] - 
        v[8]*v[9])], \[Alpha][145] -> 
     Log[-((eps[6, 1, 2, 3] - v[1]*(-v[2] + v[4] + v[6]) + v[6]*v[7] - 
         v[2]*v[9] + v[7]*v[9])/(eps[6, 1, 2, 3] + 
         v[1]*(-v[2] + v[4] + v[6]) - v[6]*v[7] + v[2]*v[9] - v[7]*v[9]))], 
    \[Alpha][146] -> Log[(-eps[1, 2, 3, 4] - v[2]*v[3] - v[2]*v[5] + 
        v[3]*v[7] + v[1]*(v[2] - v[8]) + v[7]*v[8])/(eps[1, 2, 3, 4] - 
        v[2]*v[3] - v[2]*v[5] + v[3]*v[7] + v[1]*(v[2] - v[8]) + v[7]*v[8])], 
    \[Alpha][147] -> Log[(-eps[2, 3, 4, 5] - v[3]*v[4] - v[3]*v[6] + 
        v[4]*v[8] + v[2]*(v[3] - v[9]) + v[8]*v[9])/(eps[2, 3, 4, 5] - 
        v[3]*v[4] - v[3]*v[6] + v[4]*v[8] + v[2]*(v[3] - v[9]) + v[8]*v[9])], 
    \[Alpha][148] -> Log[-((eps[3, 4, 5, 6] + v[1]*v[4] - v[3]*v[4] + 
         v[4]*v[5] + v[3]*v[7] - v[5]*v[9] - v[7]*v[9])/
        (eps[3, 4, 5, 6] - v[1]*v[4] + v[3]*v[4] - v[4]*v[5] - v[3]*v[7] + 
         v[5]*v[9] + v[7]*v[9]))], \[Alpha][149] -> 
     Log[-((eps[4, 5, 6, 1] + v[2]*v[5] - v[4]*v[5] + v[5]*v[6] - v[6]*v[7] + 
         v[4]*v[8] - v[7]*v[8])/(eps[4, 5, 6, 1] - v[2]*v[5] + v[4]*v[5] - 
         v[5]*v[6] + v[6]*v[7] - v[4]*v[8] + v[7]*v[8]))], 
    \[Alpha][150] -> Log[(-eps[5, 6, 1, 2] - v[3]*v[6] + v[5]*v[6] + 
        v[1]*(-v[6] + v[8]) - v[5]*v[9] + v[8]*v[9])/(eps[5, 6, 1, 2] - 
        v[3]*v[6] + v[5]*v[6] + v[1]*(-v[6] + v[8]) - v[5]*v[9] + 
        v[8]*v[9])], \[Alpha][151] -> 
     Log[-((eps[6, 1, 2, 3] + v[1]*(v[2] + v[4] - v[6]) + v[6]*v[7] - 
         v[2]*v[9] - v[7]*v[9])/(eps[6, 1, 2, 3] - 
         v[1]*(v[2] + v[4] - v[6]) - v[6]*v[7] + v[2]*v[9] + v[7]*v[9]))], 
    \[Alpha][152] -> Log[(-eps[1, 2, 3, 4] + v[2]*v[3] + v[2]*v[5] + 
        v[3]*v[7] - v[7]*v[8] + v[1]*(-v[2] + v[8]))/(eps[1, 2, 3, 4] + 
        v[2]*v[3] + v[2]*v[5] + v[3]*v[7] - v[7]*v[8] + 
        v[1]*(-v[2] + v[8]))], \[Alpha][153] -> 
     Log[(-eps[2, 3, 4, 5] + v[3]*v[4] + v[3]*v[6] + v[4]*v[8] - v[8]*v[9] + 
        v[2]*(-v[3] + v[9]))/(eps[2, 3, 4, 5] + v[3]*v[4] + v[3]*v[6] + 
        v[4]*v[8] - v[8]*v[9] + v[2]*(-v[3] + v[9]))], 
    \[Alpha][154] -> Log[(-eps[3, 4, 5, 6] + v[1]*v[4] - v[3]*v[4] + 
        v[4]*v[5] + v[3]*v[7] + v[5]*v[9] - v[7]*v[9])/
       (eps[3, 4, 5, 6] + v[1]*v[4] - v[3]*v[4] + v[4]*v[5] + v[3]*v[7] + 
        v[5]*v[9] - v[7]*v[9])], \[Alpha][155] -> 
     Log[(-eps[4, 5, 6, 1] + v[2]*v[5] - v[4]*v[5] + v[5]*v[6] + v[6]*v[7] + 
        v[4]*v[8] - v[7]*v[8])/(eps[4, 5, 6, 1] + v[2]*v[5] - v[4]*v[5] + 
        v[5]*v[6] + v[6]*v[7] + v[4]*v[8] - v[7]*v[8])], 
    \[Alpha][156] -> Log[(-eps[5, 6, 1, 2] + v[3]*v[6] - v[5]*v[6] + 
        v[1]*(v[6] + v[8]) + v[5]*v[9] - v[8]*v[9])/(eps[5, 6, 1, 2] + 
        v[3]*v[6] - v[5]*v[6] + v[1]*(v[6] + v[8]) + v[5]*v[9] - v[8]*v[9])], 
    \[Alpha][157] -> Log[(-eps[6, 1, 2, 3] + v[1]*(v[2] + v[4] - v[6]) + 
        v[6]*v[7] + v[2]*v[9] - v[7]*v[9])/(eps[6, 1, 2, 3] + 
        v[1]*(v[2] + v[4] - v[6]) + v[6]*v[7] + v[2]*v[9] - v[7]*v[9])], 
    \[Alpha][158] -> Log[(-eps[1, 2, 3, 4] - v[2]*v[3] + v[2]*v[5] + 
        v[3]*v[7] - v[7]*v[8] + v[1]*(v[2] + v[8]))/(eps[1, 2, 3, 4] - 
        v[2]*v[3] + v[2]*v[5] + v[3]*v[7] - v[7]*v[8] + v[1]*(v[2] + v[8]))], 
    \[Alpha][159] -> Log[(-eps[2, 3, 4, 5] - v[3]*v[4] + v[3]*v[6] + 
        v[4]*v[8] - v[8]*v[9] + v[2]*(v[3] + v[9]))/(eps[2, 3, 4, 5] - 
        v[3]*v[4] + v[3]*v[6] + v[4]*v[8] - v[8]*v[9] + v[2]*(v[3] + v[9]))], 
    \[Alpha][160] -> Log[(-eps[3, 4, 5, 6] + v[1]*v[4] + v[3]*v[4] - 
        v[4]*v[5] + v[3]*v[7] + v[5]*v[9] - v[7]*v[9])/
       (eps[3, 4, 5, 6] + v[1]*v[4] + v[3]*v[4] - v[4]*v[5] + v[3]*v[7] + 
        v[5]*v[9] - v[7]*v[9])], \[Alpha][161] -> 
     Log[(-eps[4, 5, 6, 1] + v[2]*v[5] + v[4]*v[5] - v[5]*v[6] + v[6]*v[7] + 
        v[4]*v[8] - v[7]*v[8])/(eps[4, 5, 6, 1] + v[2]*v[5] + v[4]*v[5] - 
        v[5]*v[6] + v[6]*v[7] + v[4]*v[8] - v[7]*v[8])], 
    \[Alpha][162] -> Log[(-eps[5, 6, 1, 2] + v[3]*v[6] + v[5]*v[6] + 
        v[1]*(-v[6] + v[8]) + v[5]*v[9] - v[8]*v[9])/(eps[5, 6, 1, 2] + 
        v[3]*v[6] + v[5]*v[6] + v[1]*(-v[6] + v[8]) + v[5]*v[9] - 
        v[8]*v[9])], \[Alpha][163] -> 
     Log[(-eps[6, 1, 2, 3] + v[1]*(-v[2] + v[4] + v[6]) + v[6]*v[7] + 
        v[2]*v[9] - v[7]*v[9])/(eps[6, 1, 2, 3] + 
        v[1]*(-v[2] + v[4] + v[6]) + v[6]*v[7] + v[2]*v[9] - v[7]*v[9])], 
    \[Alpha][164] -> Log[-((eps[1, 2, 3, 4] + v[2]*v[3] + v[2]*v[5] - 
         v[3]*v[7] - 2*v[2]*v[8] + v[7]*v[8] - v[1]*(v[2] + v[8]))/
        (eps[1, 2, 3, 4] - v[2]*v[3] - v[2]*v[5] + v[3]*v[7] + 2*v[2]*v[8] - 
         v[7]*v[8] + v[1]*(v[2] + v[8])))], \[Alpha][165] -> 
     Log[-((eps[2, 3, 4, 5] + v[3]*v[4] + v[3]*v[6] - v[4]*v[8] - 
         2*v[3]*v[9] + v[8]*v[9] - v[2]*(v[3] + v[9]))/
        (eps[2, 3, 4, 5] - v[3]*v[4] - v[3]*v[6] + v[4]*v[8] + 2*v[3]*v[9] - 
         v[8]*v[9] + v[2]*(v[3] + v[9])))], \[Alpha][166] -> 
     Log[-((eps[3, 4, 5, 6] + v[1]*v[4] - v[3]*v[4] + v[4]*v[5] - v[3]*v[7] - 
         2*v[4]*v[7] - v[5]*v[9] + v[7]*v[9])/(eps[3, 4, 5, 6] - v[1]*v[4] + 
         v[3]*v[4] - v[4]*v[5] + v[3]*v[7] + 2*v[4]*v[7] + v[5]*v[9] - 
         v[7]*v[9]))], \[Alpha][167] -> 
     Log[-((eps[4, 5, 6, 1] + v[2]*v[5] - v[4]*v[5] + v[5]*v[6] - v[6]*v[7] - 
         v[4]*v[8] - 2*v[5]*v[8] + v[7]*v[8])/(eps[4, 5, 6, 1] - v[2]*v[5] + 
         v[4]*v[5] - v[5]*v[6] + v[6]*v[7] + v[4]*v[8] + 2*v[5]*v[8] - 
         v[7]*v[8]))], \[Alpha][168] -> 
     Log[(-eps[5, 6, 1, 2] - v[3]*v[6] + v[5]*v[6] + v[1]*(-v[6] + v[8]) + 
        v[5]*v[9] + 2*v[6]*v[9] - v[8]*v[9])/(eps[5, 6, 1, 2] - v[3]*v[6] + 
        v[5]*v[6] + v[1]*(-v[6] + v[8]) + v[5]*v[9] + 2*v[6]*v[9] - 
        v[8]*v[9])], \[Alpha][169] -> 
     Log[-((eps[6, 1, 2, 3] + v[1]*(v[2] + v[4] - v[6] - 2*v[7]) - 
         v[6]*v[7] - v[2]*v[9] + v[7]*v[9])/(eps[6, 1, 2, 3] - 
         v[1]*(v[2] + v[4] - v[6] - 2*v[7]) + v[6]*v[7] + v[2]*v[9] - 
         v[7]*v[9]))], \[Alpha][170] -> 
     Log[-((eps[1, 2, 3, 4] + v[2]*v[3] - v[2]*v[5] + 2*v[2]*v[7] + 
         v[3]*v[7] - v[7]*v[8] + v[1]*(-v[2] + v[8]))/(eps[1, 2, 3, 4] - 
         v[2]*v[3] + v[2]*v[5] - 2*v[2]*v[7] - v[3]*v[7] + 
         v[1]*(v[2] - v[8]) + v[7]*v[8]))], \[Alpha][171] -> 
     Log[-((eps[2, 3, 4, 5] + v[3]*v[4] - v[3]*v[6] + 2*v[3]*v[8] + 
         v[4]*v[8] - v[8]*v[9] + v[2]*(-v[3] + v[9]))/(eps[2, 3, 4, 5] - 
         v[3]*v[4] + v[3]*v[6] - 2*v[3]*v[8] - v[4]*v[8] + 
         v[2]*(v[3] - v[9]) + v[8]*v[9]))], \[Alpha][172] -> 
     Log[-((eps[3, 4, 5, 6] - v[1]*v[4] - v[3]*v[4] + v[4]*v[5] + v[3]*v[7] + 
         2*v[4]*v[9] + v[5]*v[9] - v[7]*v[9])/(eps[3, 4, 5, 6] + v[1]*v[4] + 
         v[3]*v[4] - v[4]*v[5] - v[3]*v[7] - 2*v[4]*v[9] - v[5]*v[9] + 
         v[7]*v[9]))], \[Alpha][173] -> 
     Log[-((eps[4, 5, 6, 1] - v[2]*v[5] - v[4]*v[5] + v[5]*v[6] + 
         2*v[5]*v[7] + v[6]*v[7] + v[4]*v[8] - v[7]*v[8])/
        (eps[4, 5, 6, 1] + v[2]*v[5] + v[4]*v[5] - v[5]*v[6] - 2*v[5]*v[7] - 
         v[6]*v[7] - v[4]*v[8] + v[7]*v[8]))], \[Alpha][174] -> 
     Log[(-eps[5, 6, 1, 2] + v[3]*v[6] + v[5]*v[6] - 2*v[6]*v[8] - 
        v[1]*(v[6] + v[8]) - v[5]*v[9] + v[8]*v[9])/(eps[5, 6, 1, 2] + 
        v[3]*v[6] + v[5]*v[6] - 2*v[6]*v[8] - v[1]*(v[6] + v[8]) - 
        v[5]*v[9] + v[8]*v[9])], \[Alpha][175] -> 
     Log[-((eps[6, 1, 2, 3] + v[6]*v[7] + v[2]*v[9] - v[7]*v[9] + 
         v[1]*(v[2] - v[4] - v[6] + 2*v[9]))/(eps[6, 1, 2, 3] - v[6]*v[7] + 
         v[1]*(-v[2] + v[4] + v[6] - 2*v[9]) - v[2]*v[9] + v[7]*v[9]))], 
    \[Alpha][176] -> Log[(-eps[1, 2, 3, 4] - v[2]*v[3] + v[2]*v[5] + 
        v[3]*v[7] + v[1]*(v[2] + 2*v[5] - 2*v[7] - v[8]) - v[7]*v[8])/
       (eps[1, 2, 3, 4] - v[2]*v[3] + v[2]*v[5] + v[3]*v[7] + 
        v[1]*(v[2] + 2*v[5] - 2*v[7] - v[8]) - v[7]*v[8])], 
    \[Alpha][177] -> Log[(-eps[2, 3, 4, 5] - v[3]*v[4] + v[3]*v[6] + 
        v[4]*v[8] + v[2]*(v[3] + 2*v[6] - 2*v[8] - v[9]) - v[8]*v[9])/
       (eps[2, 3, 4, 5] - v[3]*v[4] + v[3]*v[6] + v[4]*v[8] + 
        v[2]*(v[3] + 2*v[6] - 2*v[8] - v[9]) - v[8]*v[9])], 
    \[Alpha][178] -> Log[-((eps[3, 4, 5, 6] - v[3]*v[4] - 
         v[1]*(2*v[3] + v[4]) + v[4]*v[5] + v[3]*v[7] + 2*v[3]*v[9] - 
         v[5]*v[9] + v[7]*v[9])/(eps[3, 4, 5, 6] + v[3]*v[4] + 
         v[1]*(2*v[3] + v[4]) - v[4]*v[5] - v[3]*v[7] - 2*v[3]*v[9] + 
         v[5]*v[9] - v[7]*v[9]))], \[Alpha][179] -> 
     Log[-((eps[4, 5, 6, 1] - v[4]*v[5] - v[2]*(2*v[4] + v[5]) + v[5]*v[6] + 
         2*v[4]*v[7] - v[6]*v[7] + v[4]*v[8] + v[7]*v[8])/
        (eps[4, 5, 6, 1] + v[4]*v[5] + v[2]*(2*v[4] + v[5]) - v[5]*v[6] - 
         2*v[4]*v[7] + v[6]*v[7] - v[4]*v[8] - v[7]*v[8]))], 
    \[Alpha][180] -> Log[-((eps[5, 6, 1, 2] + v[1]*v[6] - v[5]*v[6] - 
         v[3]*(2*v[5] + v[6]) - v[1]*v[8] + 2*v[5]*v[8] + v[5]*v[9] + 
         v[8]*v[9])/(eps[5, 6, 1, 2] - v[1]*v[6] + v[5]*v[6] + 
         v[3]*(2*v[5] + v[6]) + v[1]*v[8] - 2*v[5]*v[8] - v[5]*v[9] - 
         v[8]*v[9]))], \[Alpha][181] -> 
     Log[-((eps[6, 1, 2, 3] - 2*v[4]*v[6] - v[1]*(-v[2] + v[4] + v[6]) + 
         v[6]*v[7] - v[2]*v[9] + 2*v[6]*v[9] + v[7]*v[9])/
        (eps[6, 1, 2, 3] + 2*v[4]*v[6] + v[1]*(-v[2] + v[4] + v[6]) - 
         v[6]*v[7] + v[2]*v[9] - 2*v[6]*v[9] - v[7]*v[9]))], 
    \[Alpha][182] -> Log[(-eps[1, 2, 3, 4] + 2*v[1]^2 - v[2]*v[3] + 
        v[2]*v[5] + v[3]*v[7] - v[7]*v[8] + v[1]*(v[2] - 2*v[3] - 2*v[7] + 
          v[8]))/(eps[1, 2, 3, 4] + 2*v[1]^2 - v[2]*v[3] + v[2]*v[5] + 
        v[3]*v[7] - v[7]*v[8] + v[1]*(v[2] - 2*v[3] - 2*v[7] + v[8]))], 
    \[Alpha][183] -> Log[(-eps[2, 3, 4, 5] + 2*v[2]^2 - v[3]*v[4] + 
        v[3]*v[6] + v[4]*v[8] - v[8]*v[9] + v[2]*(v[3] - 2*v[4] - 2*v[8] + 
          v[9]))/(eps[2, 3, 4, 5] + 2*v[2]^2 - v[3]*v[4] + v[3]*v[6] + 
        v[4]*v[8] - v[8]*v[9] + v[2]*(v[3] - 2*v[4] - 2*v[8] + v[9]))], 
    \[Alpha][184] -> Log[(-eps[3, 4, 5, 6] + 2*v[3]^2 + v[1]*v[4] - 
        v[4]*v[5] + v[3]*(v[4] - 2*v[5] + v[7] - 2*v[9]) + v[5]*v[9] - 
        v[7]*v[9])/(eps[3, 4, 5, 6] + 2*v[3]^2 + v[1]*v[4] - v[4]*v[5] + 
        v[3]*(v[4] - 2*v[5] + v[7] - 2*v[9]) + v[5]*v[9] - v[7]*v[9])], 
    \[Alpha][185] -> Log[(-eps[4, 5, 6, 1] + 2*v[4]^2 + v[2]*v[5] - 
        v[5]*v[6] + v[6]*v[7] - v[7]*v[8] + v[4]*(v[5] - 2*v[6] - 2*v[7] + 
          v[8]))/(eps[4, 5, 6, 1] + 2*v[4]^2 + v[2]*v[5] - v[5]*v[6] + 
        v[6]*v[7] - v[7]*v[8] + v[4]*(v[5] - 2*v[6] - 2*v[7] + v[8]))], 
    \[Alpha][186] -> Log[(-eps[5, 6, 1, 2] + 2*v[5]^2 + v[3]*v[6] + 
        v[5]*v[6] - 2*v[5]*v[8] + v[1]*(-2*v[5] - v[6] + v[8]) + v[5]*v[9] - 
        v[8]*v[9])/(eps[5, 6, 1, 2] + 2*v[5]^2 + v[3]*v[6] + v[5]*v[6] - 
        2*v[5]*v[8] + v[1]*(-2*v[5] - v[6] + v[8]) + v[5]*v[9] - v[8]*v[9])], 
    \[Alpha][187] -> Log[(-eps[6, 1, 2, 3] - 2*v[2]*v[6] + 2*v[6]^2 + 
        v[1]*(-v[2] + v[4] + v[6]) + v[6]*v[7] + v[2]*v[9] - 2*v[6]*v[9] - 
        v[7]*v[9])/(eps[6, 1, 2, 3] - 2*v[2]*v[6] + 2*v[6]^2 + 
        v[1]*(-v[2] + v[4] + v[6]) + v[6]*v[7] + v[2]*v[9] - 2*v[6]*v[9] - 
        v[7]*v[9])], \[Alpha][188] -> 
     Log[(-eps[1, 2, 3, 5] - v[1]*(v[4] + v[6] - v[8]) + 
        v[2]*(v[3] + v[5] - v[9]) + v[7]*(-v[3] + v[6] - v[8] + v[9]))/
       (eps[1, 2, 3, 5] - v[1]*(v[4] + v[6] - v[8]) + 
        v[2]*(v[3] + v[5] - v[9]) + v[7]*(-v[3] + v[6] - v[8] + v[9]))], 
    \[Alpha][189] -> Log[(-eps[2, 3, 4, 6] + v[3]*(v[4] + v[6] - v[7]) - 
        v[2]*(v[1] + v[5] - v[9]) + v[8]*(v[1] - v[4] + v[7] - v[9]))/
       (eps[2, 3, 4, 6] + v[3]*(v[4] + v[6] - v[7]) - 
        v[2]*(v[1] + v[5] - v[9]) + v[8]*(v[1] - v[4] + v[7] - v[9]))], 
    \[Alpha][190] -> Log[(-eps[3, 4, 5, 1] - v[3]*(v[2] + v[6] - v[7]) + 
        v[4]*(v[1] + v[5] - v[8]) + (v[2] - v[5] - v[7] + v[8])*v[9])/
       (eps[3, 4, 5, 1] - v[3]*(v[2] + v[6] - v[7]) + 
        v[4]*(v[1] + v[5] - v[8]) + (v[2] - v[5] - v[7] + v[8])*v[9])], 
    \[Alpha][191] -> Log[(-eps[4, 5, 6, 2] - v[4]*(v[1] + v[3] - v[8]) + 
        v[5]*(v[2] + v[6] - v[9]) + v[7]*(v[3] - v[6] - v[8] + v[9]))/
       (eps[4, 5, 6, 2] - v[4]*(v[1] + v[3] - v[8]) + 
        v[5]*(v[2] + v[6] - v[9]) + v[7]*(v[3] - v[6] - v[8] + v[9]))], 
    \[Alpha][192] -> Log[(-eps[5, 6, 1, 3] + v[6]*(v[1] + v[3] - v[7]) - 
        v[5]*(v[2] + v[4] - v[9]) + v[8]*(-v[1] + v[4] + v[7] - v[9]))/
       (eps[5, 6, 1, 3] + v[6]*(v[1] + v[3] - v[7]) - 
        v[5]*(v[2] + v[4] - v[9]) + v[8]*(-v[1] + v[4] + v[7] - v[9]))], 
    \[Alpha][193] -> Log[(-eps[6, 1, 2, 4] - v[6]*(v[3] + v[5] - v[7]) + 
        v[1]*(v[2] + v[4] - v[8]) + (-v[2] + v[5] - v[7] + v[8])*v[9])/
       (eps[6, 1, 2, 4] - v[6]*(v[3] + v[5] - v[7]) + 
        v[1]*(v[2] + v[4] - v[8]) + (-v[2] + v[5] - v[7] + v[8])*v[9])], 
    \[Alpha][194] -> Log[(-eps[1, 2, 4, 5] + v[1]*v[4] + v[3]*v[6] - 
        v[5]*v[6] + v[3]*v[7] + v[6]*v[7] - v[7]*v[8] + v[5]*v[9] - 
        v[7]*v[9] - v[8]*v[9] + v[2]*(-v[3] + v[5] + v[9]))/
       (eps[1, 2, 4, 5] + v[1]*v[4] + v[3]*v[6] - v[5]*v[6] + v[3]*v[7] + 
        v[6]*v[7] - v[7]*v[8] + v[5]*v[9] - v[7]*v[9] - v[8]*v[9] + 
        v[2]*(-v[3] + v[5] + v[9]))], \[Alpha][195] -> 
     Log[(-eps[2, 3, 5, 6] + v[2]*v[5] + v[6]*v[7] + 
        v[3]*(-v[4] + v[6] + v[7]) + v[4]*v[8] - v[7]*v[8] + 
        v[1]*(v[4] - v[6] + v[8]) - v[7]*v[9] - v[8]*v[9])/
       (eps[2, 3, 5, 6] + v[2]*v[5] + v[6]*v[7] + 
        v[3]*(-v[4] + v[6] + v[7]) + v[4]*v[8] - v[7]*v[8] + 
        v[1]*(v[4] - v[6] + v[8]) - v[7]*v[9] - v[8]*v[9])], 
    \[Alpha][196] -> Log[(-eps[3, 4, 6, 1] - v[4]*v[5] + v[3]*v[6] + 
        v[4]*v[8] - v[7]*v[8] + v[1]*(-v[2] + v[4] + v[8]) + v[5]*v[9] - 
        v[7]*v[9] - v[8]*v[9] + v[2]*(v[5] + v[9]))/(eps[3, 4, 6, 1] - 
        v[4]*v[5] + v[3]*v[6] + v[4]*v[8] - v[7]*v[8] + 
        v[1]*(-v[2] + v[4] + v[8]) + v[5]*v[9] - v[7]*v[9] - v[8]*v[9] + 
        v[2]*(v[5] + v[9]))], \[Alpha][197] -> 
     Log[(-eps[1, 2, 4, 5] + v[1]*v[4] - v[3]*v[6] + v[5]*v[6] - v[3]*v[7] - 
        v[6]*v[7] + v[7]*v[8] + v[2]*(v[3] - v[5] - v[9]) - v[5]*v[9] + 
        v[7]*v[9] + v[8]*v[9])/(eps[1, 2, 4, 5] + v[1]*v[4] - v[3]*v[6] + 
        v[5]*v[6] - v[3]*v[7] - v[6]*v[7] + v[7]*v[8] + 
        v[2]*(v[3] - v[5] - v[9]) - v[5]*v[9] + v[7]*v[9] + v[8]*v[9])], 
    \[Alpha][198] -> Log[-((eps[2, 3, 5, 6] - v[2]*v[5] + v[6]*v[7] + 
         v[3]*(-v[4] + v[6] + v[7]) + v[4]*v[8] - v[7]*v[8] + 
         v[1]*(v[4] - v[6] + v[8]) - v[7]*v[9] - v[8]*v[9])/
        (eps[2, 3, 5, 6] + v[2]*v[5] - v[6]*v[7] - 
         v[3]*(-v[4] + v[6] + v[7]) - v[4]*v[8] + v[7]*v[8] - 
         v[1]*(v[4] - v[6] + v[8]) + v[7]*v[9] + v[8]*v[9]))], 
    \[Alpha][199] -> Log[(-eps[3, 4, 6, 1] + v[4]*v[5] + v[3]*v[6] + 
        v[1]*(v[2] - v[4] - v[8]) - v[4]*v[8] + v[7]*v[8] - v[5]*v[9] + 
        v[7]*v[9] + v[8]*v[9] - v[2]*(v[5] + v[9]))/(eps[3, 4, 6, 1] + 
        v[4]*v[5] + v[3]*v[6] + v[1]*(v[2] - v[4] - v[8]) - v[4]*v[8] + 
        v[7]*v[8] - v[5]*v[9] + v[7]*v[9] + v[8]*v[9] - v[2]*(v[5] + v[9]))], 
    \[Alpha][200] -> Log[(-eps[1, 2, 4, 5] + 2*v[2]^2 + v[1]*v[4] - 
        v[3]*v[6] - v[5]*v[6] - v[3]*v[7] + v[6]*v[7] + 2*v[6]*v[8] + 
        v[7]*v[8] + v[5]*v[9] - v[7]*v[9] - v[8]*v[9] + 
        v[2]*(v[3] + v[5] - 2*v[6] - 2*v[7] - 2*v[8] + v[9]))/
       (eps[1, 2, 4, 5] + 2*v[2]^2 + v[1]*v[4] - v[3]*v[6] - v[5]*v[6] - 
        v[3]*v[7] + v[6]*v[7] + 2*v[6]*v[8] + v[7]*v[8] + v[5]*v[9] - 
        v[7]*v[9] - v[8]*v[9] + v[2]*(v[3] + v[5] - 2*v[6] - 2*v[7] - 
          2*v[8] + v[9]))], \[Alpha][201] -> 
     Log[(-eps[2, 3, 5, 6] + 2*v[3]^2 - v[1]*v[4] + v[2]*v[5] - v[1]*v[6] + 
        v[6]*v[7] + v[1]*v[8] - v[4]*v[8] - v[7]*v[8] + 
        v[3]*(-2*v[1] + v[4] + v[6] + v[7] - 2*v[8] - 2*v[9]) + 2*v[1]*v[9] - 
        v[7]*v[9] + v[8]*v[9])/(eps[2, 3, 5, 6] + 2*v[3]^2 - v[1]*v[4] + 
        v[2]*v[5] - v[1]*v[6] + v[6]*v[7] + v[1]*v[8] - v[4]*v[8] - 
        v[7]*v[8] + v[3]*(-2*v[1] + v[4] + v[6] + v[7] - 2*v[8] - 2*v[9]) + 
        2*v[1]*v[9] - v[7]*v[9] + v[8]*v[9])], \[Alpha][202] -> 
     Log[(-eps[3, 4, 6, 1] - v[1]*v[2] + 2*v[4]^2 - v[2]*v[5] + v[3]*v[6] + 
        2*v[2]*v[7] + v[1]*v[8] - v[7]*v[8] + v[4]*(v[1] - 2*v[2] + v[5] - 
          2*v[7] + v[8] - 2*v[9]) + v[2]*v[9] - v[5]*v[9] + v[7]*v[9] - 
        v[8]*v[9])/(eps[3, 4, 6, 1] - v[1]*v[2] + 2*v[4]^2 - v[2]*v[5] + 
        v[3]*v[6] + 2*v[2]*v[7] + v[1]*v[8] - v[7]*v[8] + 
        v[4]*(v[1] - 2*v[2] + v[5] - 2*v[7] + v[8] - 2*v[9]) + v[2]*v[9] - 
        v[5]*v[9] + v[7]*v[9] - v[8]*v[9])], \[Alpha][203] -> 
     Log[(-eps[1, 2, 4, 5] + 2*v[3]^2 + v[1]*v[4] - v[5]*v[6] + v[6]*v[7] + 
        2*v[5]*v[8] - v[7]*v[8] + v[3]*(-2*v[5] + v[6] + v[7] - 2*v[8] - 
          2*v[9]) + v[2]*(v[3] - v[5] - v[9]) + v[5]*v[9] - v[7]*v[9] + 
        v[8]*v[9])/(eps[1, 2, 4, 5] + 2*v[3]^2 + v[1]*v[4] - v[5]*v[6] + 
        v[6]*v[7] + 2*v[5]*v[8] - v[7]*v[8] + v[3]*(-2*v[5] + v[6] + v[7] - 
          2*v[8] - 2*v[9]) + v[2]*(v[3] - v[5] - v[9]) + v[5]*v[9] - 
        v[7]*v[9] + v[8]*v[9])], \[Alpha][204] -> 
     Log[(-eps[2, 3, 5, 6] + 2*v[4]^2 + v[2]*v[5] - v[1]*v[6] + 
        v[3]*(v[4] - v[6] - v[7]) + v[6]*v[7] + v[1]*v[8] - v[7]*v[8] + 
        v[4]*(v[1] - 2*v[6] - 2*v[7] + v[8] - 2*v[9]) + 2*v[6]*v[9] + 
        v[7]*v[9] - v[8]*v[9])/(eps[2, 3, 5, 6] + 2*v[4]^2 + v[2]*v[5] - 
        v[1]*v[6] + v[3]*(v[4] - v[6] - v[7]) + v[6]*v[7] + v[1]*v[8] - 
        v[7]*v[8] + v[4]*(v[1] - 2*v[6] - 2*v[7] + v[8] - 2*v[9]) + 
        2*v[6]*v[9] + v[7]*v[9] - v[8]*v[9])], \[Alpha][205] -> 
     Log[(-eps[3, 4, 6, 1] - v[1]*v[2] + 2*v[5]^2 + v[3]*v[6] + 2*v[1]*v[7] + 
        v[1]*v[8] + v[7]*v[8] - v[4]*(v[1] - v[5] + v[8]) + v[2]*v[9] - 
        v[7]*v[9] - v[8]*v[9] + v[5]*(-2*v[1] + v[2] - 2*v[7] - 2*v[8] + 
          v[9]))/(eps[3, 4, 6, 1] - v[1]*v[2] + 2*v[5]^2 + v[3]*v[6] + 
        2*v[1]*v[7] + v[1]*v[8] + v[7]*v[8] - v[4]*(v[1] - v[5] + v[8]) + 
        v[2]*v[9] - v[7]*v[9] - v[8]*v[9] + v[5]*(-2*v[1] + v[2] - 2*v[7] - 
          2*v[8] + v[9]))], \[Alpha][206] -> 
     Log[-((\[CapitalDelta]6 - v[3]*v[6]*v[7] + v[1]*v[4]*v[8] + 
         v[2]*v[5]*v[9] - v[7]*v[8]*v[9])/(\[CapitalDelta]6 + 
         v[3]*v[6]*v[7] - v[1]*v[4]*v[8] - v[2]*v[5]*v[9] + 
         v[7]*v[8]*v[9]))], \[Alpha][207] -> 
     Log[-((\[CapitalDelta]6 + v[3]*v[6]*v[7] - v[1]*v[4]*v[8] + 
         v[2]*v[5]*v[9] - v[7]*v[8]*v[9])/(\[CapitalDelta]6 - 
         v[3]*v[6]*v[7] + v[1]*v[4]*v[8] - v[2]*v[5]*v[9] + 
         v[7]*v[8]*v[9]))], \[Alpha][208] -> 
     Log[-((\[CapitalDelta]6 + v[3]*v[6]*v[7] + v[1]*v[4]*v[8] - 
         v[2]*v[5]*v[9] - v[7]*v[8]*v[9])/(\[CapitalDelta]6 - 
         v[3]*v[6]*v[7] - v[1]*v[4]*v[8] + v[2]*v[5]*v[9] + 
         v[7]*v[8]*v[9]))], \[Alpha][209] -> 
     Log[(-(eps[1, 2, 3, 4]*r[1]) + v[1]^2*(v[2] - v[8]) + 
        (v[3] - v[5])*(v[2]*(v[3] - v[5]) + v[7]*(-v[3] + v[8])) + 
        v[1]*(-2*v[2]*(v[3] + v[5]) + (v[5] + v[7])*v[8] + 
          v[3]*(-2*v[5] + v[7] + v[8])))/(eps[1, 2, 3, 4]*r[1] + 
        v[1]^2*(v[2] - v[8]) + (v[3] - v[5])*(v[2]*(v[3] - v[5]) + 
          v[7]*(-v[3] + v[8])) + v[1]*(-2*v[2]*(v[3] + v[5]) + 
          (v[5] + v[7])*v[8] + v[3]*(-2*v[5] + v[7] + v[8])))], 
    \[Alpha][210] -> Log[(-(eps[2, 3, 4, 5]*r[2]) + v[2]^2*(v[3] - v[9]) + 
        (v[4] - v[6])*(v[3]*(v[4] - v[6]) + v[8]*(-v[4] + v[9])) + 
        v[2]*(-2*v[3]*(v[4] + v[6]) + (v[6] + v[8])*v[9] + 
          v[4]*(-2*v[6] + v[8] + v[9])))/(eps[2, 3, 4, 5]*r[2] + 
        v[2]^2*(v[3] - v[9]) + (v[4] - v[6])*(v[3]*(v[4] - v[6]) + 
          v[8]*(-v[4] + v[9])) + v[2]*(-2*v[3]*(v[4] + v[6]) + 
          (v[6] + v[8])*v[9] + v[4]*(-2*v[6] + v[8] + v[9])))], 
    \[Alpha][211] -> Log[(-(eps[3, 4, 5, 6]*r[1]) + v[1]^2*v[4] + 
        v[3]^2*v[4] - 2*v[3]*v[4]*v[5] + v[4]*v[5]^2 - v[3]^2*v[7] + 
        v[3]*v[5]*v[7] + v[3]*v[5]*v[9] - v[5]^2*v[9] + v[3]*v[7]*v[9] + 
        v[5]*v[7]*v[9] + v[1]*(-2*v[4]*v[5] + v[3]*(-2*v[4] - 2*v[5] + 
            v[7]) + (v[5] - v[7])*v[9]))/(eps[3, 4, 5, 6]*r[1] + 
        v[1]^2*v[4] + v[3]^2*v[4] - 2*v[3]*v[4]*v[5] + v[4]*v[5]^2 - 
        v[3]^2*v[7] + v[3]*v[5]*v[7] + v[3]*v[5]*v[9] - v[5]^2*v[9] + 
        v[3]*v[7]*v[9] + v[5]*v[7]*v[9] + v[1]*(-2*v[4]*v[5] + 
          v[3]*(-2*v[4] - 2*v[5] + v[7]) + (v[5] - v[7])*v[9]))], 
    \[Alpha][212] -> Log[(-(eps[4, 5, 6, 1]*r[2]) + v[2]^2*v[5] + 
        v[4]^2*v[5] - 2*v[4]*v[5]*v[6] + v[5]*v[6]^2 + v[4]*v[6]*v[7] - 
        v[6]^2*v[7] - v[4]^2*v[8] + v[4]*v[6]*v[8] + v[4]*v[7]*v[8] + 
        v[6]*v[7]*v[8] + v[2]*(-2*v[5]*v[6] + v[7]*(v[6] - v[8]) + 
          v[4]*(-2*v[5] - 2*v[6] + v[8])))/(eps[4, 5, 6, 1]*r[2] + 
        v[2]^2*v[5] + v[4]^2*v[5] - 2*v[4]*v[5]*v[6] + v[5]*v[6]^2 + 
        v[4]*v[6]*v[7] - v[6]^2*v[7] - v[4]^2*v[8] + v[4]*v[6]*v[8] + 
        v[4]*v[7]*v[8] + v[6]*v[7]*v[8] + v[2]*(-2*v[5]*v[6] + 
          v[7]*(v[6] - v[8]) + v[4]*(-2*v[5] - 2*v[6] + v[8])))], 
    \[Alpha][213] -> Log[(-(eps[5, 6, 1, 2]*r[1]) + v[1]^2*(v[6] - v[8]) + 
        (v[3] - v[5])*(v[3]*v[6] - v[8]*v[9] + v[5]*(-v[6] + v[9])) + 
        v[1]*(v[3]*(-2*v[5] - 2*v[6] + v[8]) + v[8]*v[9] + 
          v[5]*(-2*v[6] + v[8] + v[9])))/(eps[5, 6, 1, 2]*r[1] + 
        v[1]^2*(v[6] - v[8]) + (v[3] - v[5])*(v[3]*v[6] - v[8]*v[9] + 
          v[5]*(-v[6] + v[9])) + v[1]*(v[3]*(-2*v[5] - 2*v[6] + v[8]) + 
          v[8]*v[9] + v[5]*(-2*v[6] + v[8] + v[9])))], 
    \[Alpha][214] -> Log[(-(eps[6, 1, 2, 3]*r[2]) - 2*v[2]*v[4]*v[6] + 
        v[1]*(v[2]^2 + (v[4] - v[6])^2 - 2*v[2]*(v[4] + v[6])) + 
        v[2]*v[6]*v[7] + v[4]*v[6]*v[7] - v[6]^2*v[7] - v[2]^2*v[9] + 
        v[2]*v[4]*v[9] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] - v[4]*v[7]*v[9] + 
        v[6]*v[7]*v[9])/(eps[6, 1, 2, 3]*r[2] - 2*v[2]*v[4]*v[6] + 
        v[1]*(v[2]^2 + (v[4] - v[6])^2 - 2*v[2]*(v[4] + v[6])) + 
        v[2]*v[6]*v[7] + v[4]*v[6]*v[7] - v[6]^2*v[7] - v[2]^2*v[9] + 
        v[2]*v[4]*v[9] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] - v[4]*v[7]*v[9] + 
        v[6]*v[7]*v[9])], \[Alpha][215] -> 
     Log[-((eps[1, 2, 3, 4]*r[4] - 2*v[2]^2*v[5] - 2*v[2]*v[3]*v[5] - 
         v[2]*v[3]*v[7] + v[2]*v[5]*v[7] + v[3]*v[7]^2 + v[2]*v[3]*v[8] + 
         v[2]*v[5]*v[8] + 2*v[2]*v[7]*v[8] + v[3]*v[7]*v[8] - v[7]^2*v[8] - 
         v[7]*v[8]^2 + v[1]*(v[2]*(-2*v[5] + v[7] - v[8]) + 
           v[8]*(v[7] + v[8])))/(eps[1, 2, 3, 4]*r[4] + 2*v[2]^2*v[5] + 
         2*v[2]*v[3]*v[5] + v[2]*v[3]*v[7] - v[2]*v[5]*v[7] - v[3]*v[7]^2 - 
         v[2]*v[3]*v[8] - v[2]*v[5]*v[8] - 2*v[2]*v[7]*v[8] - 
         v[3]*v[7]*v[8] + v[7]^2*v[8] + v[7]*v[8]^2 + 
         v[1]*(v[2]*(2*v[5] - v[7] + v[8]) - v[8]*(v[7] + v[8]))))], 
    \[Alpha][216] -> Log[-((eps[2, 3, 4, 5]*r[5] - 2*v[3]^2*v[6] - 
         2*v[3]*v[4]*v[6] - v[3]*v[4]*v[8] + v[3]*v[6]*v[8] + v[4]*v[8]^2 + 
         v[3]*v[4]*v[9] + v[3]*v[6]*v[9] + 2*v[3]*v[8]*v[9] + 
         v[4]*v[8]*v[9] - v[8]^2*v[9] - v[8]*v[9]^2 + 
         v[2]*(v[3]*(-2*v[6] + v[8] - v[9]) + v[9]*(v[8] + v[9])))/
        (eps[2, 3, 4, 5]*r[5] + 2*v[3]^2*v[6] + 2*v[3]*v[4]*v[6] + 
         v[3]*v[4]*v[8] - v[3]*v[6]*v[8] - v[4]*v[8]^2 - v[3]*v[4]*v[9] - 
         v[3]*v[6]*v[9] - 2*v[3]*v[8]*v[9] - v[4]*v[8]*v[9] + v[8]^2*v[9] + 
         v[8]*v[9]^2 + v[2]*(v[3]*(2*v[6] - v[8] + v[9]) - 
           v[9]*(v[8] + v[9]))))], \[Alpha][217] -> 
     Log[-((eps[3, 4, 5, 6]*r[3] - v[3]*v[4]*v[7] + v[4]*v[5]*v[7] + 
         v[3]*v[7]^2 + v[3]*v[4]*v[9] - v[4]*v[5]*v[9] + v[3]*v[7]*v[9] + 
         2*v[4]*v[7]*v[9] + v[5]*v[7]*v[9] - v[7]^2*v[9] + v[5]*v[9]^2 - 
         v[7]*v[9]^2 + v[1]*v[4]*(-2*v[3] - 2*v[4] - 2*v[5] + v[7] + v[9]))/
        (eps[3, 4, 5, 6]*r[3] + v[3]*v[4]*v[7] - v[4]*v[5]*v[7] - 
         v[3]*v[7]^2 + v[1]*v[4]*(2*v[3] + 2*v[4] + 2*v[5] - v[7] - v[9]) - 
         v[3]*v[4]*v[9] + v[4]*v[5]*v[9] - v[3]*v[7]*v[9] - 
         2*v[4]*v[7]*v[9] - v[5]*v[7]*v[9] + v[7]^2*v[9] - v[5]*v[9]^2 + 
         v[7]*v[9]^2))], \[Alpha][218] -> 
     Log[-((eps[4, 5, 6, 1]*r[4] + v[4]*v[5]*v[7] - v[5]*v[6]*v[7] + 
         v[6]*v[7]^2 - v[4]*v[5]*v[8] + v[5]*v[6]*v[8] + v[4]*v[7]*v[8] + 
         2*v[5]*v[7]*v[8] + v[6]*v[7]*v[8] - v[7]^2*v[8] + v[4]*v[8]^2 - 
         v[7]*v[8]^2 + v[2]*v[5]*(-2*v[4] - 2*v[5] - 2*v[6] + v[7] + v[8]))/
        (eps[4, 5, 6, 1]*r[4] - v[4]*v[5]*v[7] + v[5]*v[6]*v[7] - 
         v[6]*v[7]^2 + v[2]*v[5]*(2*v[4] + 2*v[5] + 2*v[6] - v[7] - v[8]) + 
         v[4]*v[5]*v[8] - v[5]*v[6]*v[8] - v[4]*v[7]*v[8] - 
         2*v[5]*v[7]*v[8] - v[6]*v[7]*v[8] + v[7]^2*v[8] - v[4]*v[8]^2 + 
         v[7]*v[8]^2))], \[Alpha][219] -> 
     Log[-((eps[5, 6, 1, 2]*r[5] - 2*v[3]*v[5]*v[6] - 2*v[3]*v[6]^2 + 
         v[3]*v[6]*v[8] + v[5]*v[6]*v[8] + v[3]*v[6]*v[9] - v[5]*v[6]*v[9] + 
         v[5]*v[8]*v[9] + 2*v[6]*v[8]*v[9] - v[8]^2*v[9] + v[5]*v[9]^2 - 
         v[8]*v[9]^2 + v[1]*(-2*v[3]*v[6] + v[6]*(-v[8] + v[9]) + 
           v[8]*(v[8] + v[9])))/(eps[5, 6, 1, 2]*r[5] + 2*v[3]*v[5]*v[6] + 
         2*v[3]*v[6]^2 - v[3]*v[6]*v[8] - v[5]*v[6]*v[8] - v[3]*v[6]*v[9] + 
         v[5]*v[6]*v[9] - v[5]*v[8]*v[9] - 2*v[6]*v[8]*v[9] + v[8]^2*v[9] - 
         v[5]*v[9]^2 + v[8]*v[9]^2 + v[1]*(2*v[3]*v[6] + v[6]*(v[8] - v[9]) - 
           v[8]*(v[8] + v[9]))))], \[Alpha][220] -> 
     Log[(-(eps[6, 1, 2, 3]*r[3]) + 2*v[1]^2*v[4] + (v[7] + v[9])*
         (-(v[6]*v[7]) + (-v[2] + v[7])*v[9]) + 
        v[1]*(v[6]*v[7] + v[4]*(2*v[6] - v[7] - v[9]) - v[6]*v[9] - 
          2*v[7]*v[9] + v[2]*(2*v[4] - v[7] + v[9])))/(eps[6, 1, 2, 3]*r[3] + 
        2*v[1]^2*v[4] + (v[7] + v[9])*(-(v[6]*v[7]) + (-v[2] + v[7])*v[9]) + 
        v[1]*(v[6]*v[7] + v[4]*(2*v[6] - v[7] - v[9]) - v[6]*v[9] - 
          2*v[7]*v[9] + v[2]*(2*v[4] - v[7] + v[9])))], 
    \[Alpha][221] -> Log[(-(eps[1, 2, 4, 5]*r[3]) + 
        v[1]*v[4]*(2*v[2] + 2*v[3] + 2*v[5] + 2*v[6] - v[7] - 4*v[8] - 
          v[9]) + (v[7] + v[9])*(v[5]*v[6] - v[6]*v[7] - v[3]*(v[6] + v[7]) + 
          v[7]*v[8] + v[2]*(v[3] - v[5] - v[9]) - v[5]*v[9] + v[7]*v[9] + 
          v[8]*v[9]))/(eps[1, 2, 4, 5]*r[3] + v[1]*v[4]*(2*v[2] + 2*v[3] + 
          2*v[5] + 2*v[6] - v[7] - 4*v[8] - v[9]) + (v[7] + v[9])*
         (v[5]*v[6] - v[6]*v[7] - v[3]*(v[6] + v[7]) + v[7]*v[8] + 
          v[2]*(v[3] - v[5] - v[9]) - v[5]*v[9] + v[7]*v[9] + v[8]*v[9]))], 
    \[Alpha][222] -> Log[(-(eps[2, 3, 5, 6]*r[4]) + 
        v[1]*(2*v[2]*v[5] - (v[4] - v[6] + v[8])*(v[7] + v[8])) + 
        v[2]*v[5]*(2*v[3] + 2*v[4] + 2*v[6] - v[7] - v[8] - 4*v[9]) + 
        (v[7] + v[8])*(v[3]*(v[4] - v[6] - v[7]) - v[6]*v[7] - v[4]*v[8] + 
          v[7]*v[8] + v[7]*v[9] + v[8]*v[9]))/(eps[2, 3, 5, 6]*r[4] + 
        v[1]*(2*v[2]*v[5] - (v[4] - v[6] + v[8])*(v[7] + v[8])) + 
        v[2]*v[5]*(2*v[3] + 2*v[4] + 2*v[6] - v[7] - v[8] - 4*v[9]) + 
        (v[7] + v[8])*(v[3]*(v[4] - v[6] - v[7]) - v[6]*v[7] - v[4]*v[8] + 
          v[7]*v[8] + v[7]*v[9] + v[8]*v[9]))], 
    \[Alpha][223] -> Log[(-(eps[3, 4, 6, 1]*r[5]) + 2*v[3]*v[4]*v[6] + 
        2*v[3]*v[5]*v[6] - 4*v[3]*v[6]*v[7] + v[4]*v[5]*v[8] - 
        v[3]*v[6]*v[8] - v[4]*v[8]^2 + v[7]*v[8]^2 + v[4]*v[5]*v[9] - 
        v[3]*v[6]*v[9] - v[4]*v[8]*v[9] - v[5]*v[8]*v[9] + 2*v[7]*v[8]*v[9] + 
        v[8]^2*v[9] - v[5]*v[9]^2 + v[7]*v[9]^2 + v[8]*v[9]^2 + 
        v[1]*(2*v[3]*v[6] + (v[2] - v[4] - v[8])*(v[8] + v[9])) + 
        v[2]*(2*v[3]*v[6] - (v[5] + v[9])*(v[8] + v[9])))/
       (eps[3, 4, 6, 1]*r[5] + 2*v[3]*v[4]*v[6] + 2*v[3]*v[5]*v[6] - 
        4*v[3]*v[6]*v[7] + v[4]*v[5]*v[8] - v[3]*v[6]*v[8] - v[4]*v[8]^2 + 
        v[7]*v[8]^2 + v[4]*v[5]*v[9] - v[3]*v[6]*v[9] - v[4]*v[8]*v[9] - 
        v[5]*v[8]*v[9] + 2*v[7]*v[8]*v[9] + v[8]^2*v[9] - v[5]*v[9]^2 + 
        v[7]*v[9]^2 + v[8]*v[9]^2 + v[1]*(2*v[3]*v[6] + (v[2] - v[4] - v[8])*
           (v[8] + v[9])) + v[2]*(2*v[3]*v[6] - (v[5] + v[9])*
           (v[8] + v[9])))]}


==> AuxiliaryFiles/BoundaryConstants_db.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the boundary values for the double--box family.			   *)
(*											   *)
(*  The dimensional regulator is denoted by ep. 					   *)
(*                                                                                         *)
(*******************************************************************************************)

BoundaryDB = {1 + (ep^2*Pi^2)/6 + ep^4*((49*Pi^4)/216 + 
       (32*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + (38*ep^3*Zeta[3])/3, 
    1 + (ep^2*Pi^2)/6 + ep^4*((71*Pi^4)/360 + 
       20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + (34*ep^3*Zeta[3])/3, 0, 0, 
    0, ep^4*(-1/540*Pi^4 - (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3), 0, 0, 
    0, 0, -3/2 + (7*ep^2*Pi^2)/12 + ep^4*((121*Pi^4)/2160 - 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + (28*ep^3*Zeta[3])/3, 
    3/2 - (7*ep^2*Pi^2)/12 + ep^4*((-121*Pi^4)/2160 + 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - (28*ep^3*Zeta[3])/3, 
    3/2 - (7*ep^2*Pi^2)/12 + ep^4*((-121*Pi^4)/2160 + 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - (28*ep^3*Zeta[3])/3, 0, 
    (4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
     I*ep^3*((-13*Pi^3)/27 - 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] - 
       Pi*Log[3]^2) + I*ep^4*((-14*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/
        9 - (56*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 - 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] + (13*Pi^3*Log[3])/27 + 
       (Pi*Log[3]^3)/3), 1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 - 
     (32*ep^3*Zeta[3])/3, 0, 0, 1 - (ep^2*Pi^2)/6 + 
     ep^4*((-29*Pi^4)/360 + (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     6*ep^3*Zeta[3], 1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 - 
     (32*ep^3*Zeta[3])/3, 0, 0, 0, -1/2 + (ep^2*Pi^2)/12 + 
     ep^4*((-13*Pi^4)/240 - 20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (8*ep^3*Zeta[3])/3, 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, (ep^2*Pi^2)/6 + (ep^4*Pi^4)/60 + 2*ep^3*Zeta[3], 
    0, -3/2 + (7*ep^2*Pi^2)/12 + ep^4*((121*Pi^4)/2160 - 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + (28*ep^3*Zeta[3])/3, 
    3/2 - (7*ep^2*Pi^2)/12 + ep^4*((-121*Pi^4)/2160 + 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - (28*ep^3*Zeta[3])/3, 
    3/2 - (7*ep^2*Pi^2)/12 + ep^4*((-121*Pi^4)/2160 + 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - (28*ep^3*Zeta[3])/3, 0, 
    (4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] - 
     I*ep^3*((13*Pi^3)/27 + 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] + 
       Pi*Log[3]^2) - I*ep^4*((14*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/
        9 + (56*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 + 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] - (13*Pi^3*Log[3])/27 - 
       (Pi*Log[3]^3)/3), -1/2 + (ep^2*Pi^2)/12 + 
     ep^4*((-13*Pi^4)/240 - 20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (8*ep^3*Zeta[3])/3, 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, 0, 0, 0, 0, 0, 1 - (ep^2*Pi^2)/6 - 
     (7*ep^4*Pi^4)/120 - (14*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - 
     (19*ep^4*Pi^4)/240 - (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
     ep^4*((-13*Pi^4)/240 - 20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (8*ep^3*Zeta[3])/3, 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] - 
     I*ep^3*((5*Pi^3)/27 + 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] + 
       Pi*Log[3]^2) - I*ep^4*((-2*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/
        3 + (20*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 - 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] + (5*Pi^3*Log[3])/27 + 
       (Pi*Log[3]^3)/3), 1 - (ep^2*Pi^2)/6 + 
     ep^4*((-11*Pi^4)/120 + 4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (20*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     (16*ep^3*Zeta[3])/3, 1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 - 
     (32*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3, 0, 0, (ep^2*Pi^2)/6 + (ep^4*Pi^4)/60 + 
     2*ep^3*Zeta[3], -1/2 + (ep^2*Pi^2)/12 + 
     ep^4*((-13*Pi^4)/240 - 20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (8*ep^3*Zeta[3])/3, 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, 0, 1 - (ep^2*Pi^2)/6 + 
     ep^4*((-29*Pi^4)/360 + (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     6*ep^3*Zeta[3], (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
     I*ep^3*((-5*Pi^3)/27 - 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] - 
       Pi*Log[3]^2) + I*ep^4*((2*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/3 - 
       (20*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 + 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] - (5*Pi^3*Log[3])/27 - 
       (Pi*Log[3]^3)/3), 1 - (ep^2*Pi^2)/6 + 
     ep^4*((-11*Pi^4)/120 + 4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (20*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3, 1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 - 
     (32*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3}


==> AuxiliaryFiles/BoundaryConstants_hb.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the boundary values for the hexagon--bubble family.		   *)
(*											   *)
(*  The dimensional regulator is denoted by ep. 					   *)
(*                                                                                         *)
(*******************************************************************************************)

BoundaryHB = {0, 0, 2 - (5*ep^2*Pi^2)/6 + 
     ep^4*(-1/6*Pi^4 + 6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (46*ep^3*Zeta[3])/3, 0, 1 - (ep^2*Pi^2)/3 + 
     ep^4*(-1/60*Pi^4 + 8*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (14*ep^3*Zeta[3])/3, 0, 0, 0, 1 - (ep^2*Pi^2)/3 + 
     ep^4*(-1/60*Pi^4 + 8*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (14*ep^3*Zeta[3])/3, 0, 2 - (5*ep^2*Pi^2)/6 + 
     ep^4*(-1/6*Pi^4 + 6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (46*ep^3*Zeta[3])/3, 1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 - 
     (32*ep^3*Zeta[3])/3, 0, 0, 1 - (ep^2*Pi^2)/6 + 
     ep^4*((-29*Pi^4)/360 + (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     6*ep^3*Zeta[3], 0, -1/4 - (ep^2*Pi^2)/24 + 
     ep^4*((-3*Pi^4)/160 - 8*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (11*ep^3*Zeta[3])/6, (4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
     ((2*I)/27)*ep^3*(7*Pi^3 + 324*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] + 
       27*Pi*Log[3]^2) + (I/27)*ep^4*
      (-15*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] - 
       882*Im[PolyLog[4, (1 - I*Sqrt[3])/2]] - 
       2592*Im[PolyLog[4, (3*I + Sqrt[3])/(I + Sqrt[3])]] + 28*Pi^3*Log[3] + 
       36*Pi*Log[3]^3), 0, 0, 0, 1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 - 
     (32*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     (16*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     (16*ep^3*Zeta[3])/3, (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] - 
     I*ep^3*((5*Pi^3)/27 + 12*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] + 
       Pi*Log[3]^2) - (I/27)*ep^4*
      (-18*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
       180*Im[PolyLog[4, (1 - I*Sqrt[3])/2]] - 
       648*Im[PolyLog[4, (3*I + Sqrt[3])/(I + Sqrt[3])]] + 5*Pi^3*Log[3] + 
       9*Pi*Log[3]^3), 1 - (ep^2*Pi^2)/6 + 
     ep^4*((-11*Pi^4)/120 + 4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     (20*ep^3*Zeta[3])/3, 1/2 + (ep^2*Pi^2)/12 - (41*ep^4*Pi^4)/720 - 
     (13*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     (16*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     (16*ep^3*Zeta[3])/3}


==> AuxiliaryFiles/BoundaryConstants_pt.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the boundary values for the double--box family.			   *)
(*											   *)
(*  The dimensional regulator is denoted by ep. 					   *)
(*                                                                                         *)
(*******************************************************************************************)

BoundaryPT = {0, 2 - (5*ep^2*Pi^2)/6 + 
      ep^4*(-1/6*Pi^4 + 6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
      (46*ep^3*Zeta[3])/3, 0, 2 - (5*ep^2*Pi^2)/6 + 
      ep^4*(-1/6*Pi^4 + 6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
      (46*ep^3*Zeta[3])/3, 0, 0, 0, 1 - (ep^2*Pi^2)/6 + 
      ep^4*((-29*Pi^4)/360 + (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
      6*ep^3*Zeta[3], 1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 - 
      (32*ep^3*Zeta[3])/3, -1/6*(ep^2*Pi^2) + 
      ep^4*((13*Pi^4)/360 + 6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
      ep^3*Zeta[3], 0, 0, 0, (ep^2*Pi^2)/6 + (ep^4*Pi^4)/60 + 
      2*ep^3*Zeta[3], -1/6*(ep^2*Pi^2) + 
      ep^4*((13*Pi^4)/360 + 6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
      ep^3*Zeta[3], 0, 0, 0, 
     ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
      (8*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
      ep^4*((-13*Pi^4)/240 - 20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
      (8*ep^3*Zeta[3])/3, 1 - (ep^2*Pi^2)/6 + 
      ep^4*((-11*Pi^4)/120 + 4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
      (20*ep^3*Zeta[3])/3, (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
      I*ep^3*((-5*Pi^3)/27 - 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] - 
        Pi*Log[3]^2) + I*ep^4*((2*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/
         3 - (20*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 + 
        24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] - (5*Pi^3*Log[3])/27 - 
        (Pi*Log[3]^3)/3), 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
      (16*ep^3*Zeta[3])/3, -7*ep^3*Zeta[3] + 
      ep^4*((-19*Pi^4)/144 + 6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2 + 
        18*Re[Li[{2, 2}, {-rho^(-1), rho}]] - 28*Log[2]*Zeta[3]), 
     -1 + (5*ep^2*Pi^2)/6 + (119*ep^4*Pi^4)/360 + (62*ep^3*Zeta[3])/3, 
     1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - (16*ep^3*Zeta[3])/3, 
     1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - (16*ep^3*Zeta[3])/3, 
     -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + (16*ep^3*Zeta[3])/3, 0, 
     0, 1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 - (32*ep^3*Zeta[3])/3, 
     1 - (ep^2*Pi^2)/6 + ep^4*((-29*Pi^4)/360 + 
        (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 6*ep^3*Zeta[3], 0, 
     ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
      (8*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
      ep^4*((-13*Pi^4)/240 - 20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
      (8*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
      (16*ep^3*Zeta[3])/3, 1 - (ep^2*Pi^2)/6 + 
      ep^4*((-11*Pi^4)/120 + 4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
      (20*ep^3*Zeta[3])/3, (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
      I*ep^3*((-5*Pi^3)/27 - 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] - 
        Pi*Log[3]^2) + I*ep^4*((2*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/
         3 - (20*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 + 
        24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] - (5*Pi^3*Log[3])/27 - 
        (Pi*Log[3]^3)/3), -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
      (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
      (16*ep^3*Zeta[3])/3, (ep^2*Pi^2)/6 + (ep^4*Pi^4)/60 + 
      2*ep^3*Zeta[3], -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
      (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
      (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
      (16*ep^3*Zeta[3])/3}
 
Li22Repl = {Re[Li[{2, 2}, {-rho^(-1), rho}]] -> -0.017304705687306646745043435588\
98716938606289338915870185614036286115365407214570981290326933420625432497522\
49877495733749475735692439357086783273351202776593847479299928730054212090380\
40549157373902044993142898056661514366057261354465095071757923174132522881420\
02807829300112218302090961551402772145215118678619038925254190196083986935721\
66152057781814934448563926455586611689470509950816213255380734743809999999999\
999999999`403.23816421735654}


==> AuxiliaryFiles/DE_db.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the canonical differential equations for the double--box family.    *)
(*											   *)
(*  It is expressed in terms of the letters defined in Alphabet.m.			   *)
(*                                                                                         *)
(*******************************************************************************************)

DEdb = {{-\[Alpha][1] - \[Alpha][4] - 4*\[Alpha][8] + \[Alpha][78] + 
      \[Alpha][81], \[Alpha][2]/2 + \[Alpha][3]/2 + \[Alpha][5]/2 + 
      \[Alpha][6]/2 + \[Alpha][50]/2 + \[Alpha][51]/2 - \[Alpha][78] - 
      \[Alpha][81], -1/2*\[Alpha][141] - \[Alpha][145]/2 + \[Alpha][146]/2 - 
      \[Alpha][148]/2 - \[Alpha][164], -1/2*\[Alpha][141] + \[Alpha][142] + 
      \[Alpha][145]/2 + \[Alpha][146]/2 - \[Alpha][148]/2 + \[Alpha][167], 0, 
     4*\[Alpha][2] + 4*\[Alpha][3] + 4*\[Alpha][5] + 4*\[Alpha][6] - 
      4*\[Alpha][50] - 4*\[Alpha][51], \[Alpha][141]/2 + \[Alpha][145]/2 + 
      \[Alpha][146]/2 + \[Alpha][148]/2, -12*\[Alpha][141] - 
      12*\[Alpha][145] - 12*\[Alpha][146] - 12*\[Alpha][148], 
     -1/2*\[Alpha][2] - \[Alpha][3]/2 + \[Alpha][5]/2 + \[Alpha][6]/2 + 
      2*\[Alpha][17] - \[Alpha][50]/2 + \[Alpha][51]/2 - \[Alpha][81], 
     8*\[Alpha][141] + 8*\[Alpha][145] + 8*\[Alpha][146] + 8*\[Alpha][148], 
     0, \[Alpha][2]/4 + \[Alpha][3]/4 - \[Alpha][5]/4 + (3*\[Alpha][6])/4 + 
      \[Alpha][50]/4 - \[Alpha][51]/4 - \[Alpha][81]/2, 
     (3*\[Alpha][2])/4 - \[Alpha][3]/4 + \[Alpha][5]/4 + \[Alpha][6]/4 - 
      \[Alpha][50]/4 + \[Alpha][51]/4 - \[Alpha][81]/2, 
     8*\[Alpha][141] + 8*\[Alpha][145] + 8*\[Alpha][146] + 8*\[Alpha][148], 
     -\[Alpha][116] - \[Alpha][118] - \[Alpha][120], 0, 
     -12*\[Alpha][141] - 12*\[Alpha][145] - 12*\[Alpha][146] - 
      12*\[Alpha][148], \[Alpha][2]/2 + \[Alpha][3]/2 - \[Alpha][5]/2 - 
      \[Alpha][6]/2 + 2*\[Alpha][27] + \[Alpha][50]/2 - \[Alpha][51]/2 - 
      \[Alpha][81], 0, 0, 12*\[Alpha][141] + 12*\[Alpha][145] + 
      12*\[Alpha][146] + 12*\[Alpha][148], -1/2*\[Alpha][2] - \[Alpha][3]/2 + 
      \[Alpha][5]/2 + \[Alpha][6]/2 - 2*\[Alpha][20] + \[Alpha][50]/2 - 
      \[Alpha][51]/2 + \[Alpha][78], \[Alpha][2]/6 + \[Alpha][3]/6 + 
      \[Alpha][5]/6 + \[Alpha][6]/6 - \[Alpha][50]/6 - \[Alpha][51]/6, 
     -1/8*\[Alpha][2] - \[Alpha][3]/8 - \[Alpha][5]/8 - \[Alpha][6]/8 + 
      \[Alpha][50]/8 + \[Alpha][51]/8, -1/4*\[Alpha][2] - \[Alpha][3]/4 - 
      \[Alpha][5]/4 - \[Alpha][6]/4 + \[Alpha][50]/4 + \[Alpha][51]/4, 
     \[Alpha][2] + \[Alpha][3] + \[Alpha][5] + \[Alpha][6] - \[Alpha][50] - 
      \[Alpha][51], -8*\[Alpha][141] - 8*\[Alpha][145] - 8*\[Alpha][146] - 
      8*\[Alpha][148], 0, -1/2*\[Alpha][2] + \[Alpha][3]/2 - \[Alpha][51]/2 + 
      \[Alpha][81]/2, \[Alpha][5]/2 - \[Alpha][6]/2 - \[Alpha][50]/2 + 
      \[Alpha][81]/2, -8*\[Alpha][141] - 8*\[Alpha][145] - 8*\[Alpha][146] - 
      8*\[Alpha][148], \[Alpha][117] - \[Alpha][123], 
     -1/8*\[Alpha][2] - \[Alpha][3]/8 - \[Alpha][5]/8 - \[Alpha][6]/8 + 
      \[Alpha][50]/8 + \[Alpha][51]/8, -1/4*\[Alpha][2] - \[Alpha][3]/4 - 
      \[Alpha][5]/4 - \[Alpha][6]/4 + \[Alpha][50]/4 + \[Alpha][51]/4, 0, 
     \[Alpha][2]/2 + \[Alpha][3]/2 + \[Alpha][5]/2 + \[Alpha][6]/2 - 
      \[Alpha][50]/2 - \[Alpha][51]/2, \[Alpha][2]/2 + \[Alpha][3]/2 + 
      \[Alpha][5]/2 + \[Alpha][6]/2 - \[Alpha][50]/2 - \[Alpha][51]/2, 
     \[Alpha][2]/4 + \[Alpha][3]/4 + \[Alpha][5]/4 + \[Alpha][6]/4 - 
      \[Alpha][50]/4 - \[Alpha][51]/4, 0, -1/2*\[Alpha][2] - \[Alpha][3]/2 - 
      \[Alpha][5]/2 - \[Alpha][6]/2 + \[Alpha][50]/2 + \[Alpha][51]/2, 
     (3*\[Alpha][2])/8 + (3*\[Alpha][3])/8 + (3*\[Alpha][5])/8 + 
      (3*\[Alpha][6])/8 - (3*\[Alpha][50])/8 - (3*\[Alpha][51])/8, 
     -1/8*\[Alpha][2] - \[Alpha][3]/8 - \[Alpha][5]/8 - \[Alpha][6]/8 + 
      \[Alpha][50]/8 + \[Alpha][51]/8, -1/4*\[Alpha][2] - \[Alpha][3]/4 - 
      \[Alpha][5]/4 - \[Alpha][6]/4 + \[Alpha][50]/4 + \[Alpha][51]/4, 0, 0, 
     (-3*\[Alpha][2])/8 - (3*\[Alpha][3])/8 - (3*\[Alpha][5])/8 - 
      (3*\[Alpha][6])/8 + (3*\[Alpha][50])/8 + (3*\[Alpha][51])/8, 0, 
     (-3*\[Alpha][2])/8 - (3*\[Alpha][3])/8 - (3*\[Alpha][5])/8 - 
      (3*\[Alpha][6])/8 + (3*\[Alpha][50])/8 + (3*\[Alpha][51])/8, 
     -1/2*\[Alpha][2] - \[Alpha][3]/2 - \[Alpha][5]/2 - \[Alpha][6]/2 + 
      \[Alpha][50]/2 + \[Alpha][51]/2, \[Alpha][2]/2 + \[Alpha][3]/2 + 
      \[Alpha][5]/2 + \[Alpha][6]/2 - \[Alpha][50]/2 - \[Alpha][51]/2, 
     12*\[Alpha][141] + 12*\[Alpha][145] + 12*\[Alpha][146] + 
      12*\[Alpha][148], \[Alpha][2]/2 + \[Alpha][3]/2 - \[Alpha][5]/2 - 
      \[Alpha][6]/2 - 2*\[Alpha][24] - \[Alpha][50]/2 + \[Alpha][51]/2 + 
      \[Alpha][78], \[Alpha][2] + \[Alpha][3] + \[Alpha][5] + \[Alpha][6] - 
      \[Alpha][50] - \[Alpha][51], -1/8*\[Alpha][2] - \[Alpha][3]/8 - 
      \[Alpha][5]/8 - \[Alpha][6]/8 + \[Alpha][50]/8 + \[Alpha][51]/8, 
     -1/4*\[Alpha][2] - \[Alpha][3]/4 - \[Alpha][5]/4 - \[Alpha][6]/4 + 
      \[Alpha][50]/4 + \[Alpha][51]/4, \[Alpha][2]/6 + \[Alpha][3]/6 + 
      \[Alpha][5]/6 + \[Alpha][6]/6 - \[Alpha][50]/6 - \[Alpha][51]/6, 0, 0, 
     0, \[Alpha][2]/2 + \[Alpha][3]/2 + \[Alpha][5]/2 + \[Alpha][6]/2 - 
      \[Alpha][50]/2 - \[Alpha][51]/2, -\[Alpha][2] - \[Alpha][3] - 
      \[Alpha][5] - \[Alpha][6] + \[Alpha][50] + \[Alpha][51], 
     \[Alpha][2]/2 + \[Alpha][3]/2 + \[Alpha][5]/2 + \[Alpha][6]/2 - 
      \[Alpha][50]/2 - \[Alpha][51]/2, 0, (3*\[Alpha][2])/8 + 
      (3*\[Alpha][3])/8 + (3*\[Alpha][5])/8 + (3*\[Alpha][6])/8 - 
      (3*\[Alpha][50])/8 - (3*\[Alpha][51])/8, \[Alpha][2]/2 + 
      \[Alpha][3]/2 + \[Alpha][5]/2 + \[Alpha][6]/2 - \[Alpha][50]/2 - 
      \[Alpha][51]/2, -1/2*\[Alpha][2] - \[Alpha][3]/2 - \[Alpha][5]/2 - 
      \[Alpha][6]/2 + \[Alpha][50]/2 + \[Alpha][51]/2}, 
    {-2*\[Alpha][8] - \[Alpha][29]/2 - \[Alpha][32]/2 - \[Alpha][47]/2 - 
      \[Alpha][48]/2 + \[Alpha][78] + \[Alpha][81], 
     -\[Alpha][1] - \[Alpha][4] + \[Alpha][29] + \[Alpha][32] + 
      \[Alpha][47] + \[Alpha][48] - \[Alpha][78] - \[Alpha][81], 
     -1/2*\[Alpha][140] + \[Alpha][143]/2 + \[Alpha][146] + \[Alpha][152]/2 - 
      \[Alpha][153]/2 - \[Alpha][164] + \[Alpha][176]/2 - \[Alpha][177]/2, 
     \[Alpha][140]/2 - \[Alpha][141] + \[Alpha][142] + \[Alpha][143]/2 + 
      \[Alpha][147] - \[Alpha][148] - \[Alpha][152]/2 + \[Alpha][153]/2 + 
      \[Alpha][167] - \[Alpha][176]/2 + \[Alpha][177]/2, 
     2*\[Alpha][140] + 2*\[Alpha][143] - 2*\[Alpha][152] - 2*\[Alpha][153] - 
      2*\[Alpha][176] - 2*\[Alpha][177], -4*\[Alpha][29] - 4*\[Alpha][32] + 
      4*\[Alpha][47] + 4*\[Alpha][48], 0, 4*\[Alpha][140] + 4*\[Alpha][143] - 
      4*\[Alpha][152] - 4*\[Alpha][153] - 4*\[Alpha][176] - 4*\[Alpha][177], 
     2*\[Alpha][17] - \[Alpha][29]/2 + \[Alpha][32]/2 - \[Alpha][47]/2 + 
      \[Alpha][48]/2 - \[Alpha][81], 8*\[Alpha][140] + 16*\[Alpha][141] + 
      8*\[Alpha][143] + 16*\[Alpha][144] + 16*\[Alpha][145] + 
      16*\[Alpha][148] - 8*\[Alpha][152] - 8*\[Alpha][153] - 
      8*\[Alpha][176] - 8*\[Alpha][177], -1/2*\[Alpha][2] + \[Alpha][6]/2 - 
      \[Alpha][28]/2 + \[Alpha][29]/2 - \[Alpha][32]/2 + \[Alpha][33]/2 + 
      \[Alpha][47]/2 - \[Alpha][48]/2, -1/4*\[Alpha][2] + (3*\[Alpha][6])/4 - 
      \[Alpha][28]/4 + \[Alpha][29]/2 - \[Alpha][33]/4 + \[Alpha][47]/2 - 
      \[Alpha][81]/2, \[Alpha][2]/4 + \[Alpha][6]/4 - (3*\[Alpha][28])/4 + 
      \[Alpha][29]/2 + \[Alpha][33]/4 + \[Alpha][47]/2 - \[Alpha][81]/2, 
     -8*\[Alpha][140] - 8*\[Alpha][141] - 8*\[Alpha][143] - 8*\[Alpha][144] - 
      8*\[Alpha][145] - 8*\[Alpha][148] + 8*\[Alpha][152] + 8*\[Alpha][153] + 
      8*\[Alpha][176] + 8*\[Alpha][177], -\[Alpha][116] - \[Alpha][118] - 
      \[Alpha][120], 0, 4*\[Alpha][140] + 4*\[Alpha][143] - 4*\[Alpha][152] - 
      4*\[Alpha][153] - 4*\[Alpha][176] - 4*\[Alpha][177], 
     2*\[Alpha][27] + \[Alpha][29]/2 - \[Alpha][32]/2 + \[Alpha][47]/2 - 
      \[Alpha][48]/2 - \[Alpha][81], 0, 0, 4*\[Alpha][140] + 
      4*\[Alpha][143] - 4*\[Alpha][152] - 4*\[Alpha][153] - 4*\[Alpha][176] - 
      4*\[Alpha][177], -2*\[Alpha][20] - \[Alpha][29]/2 + \[Alpha][32]/2 + 
      \[Alpha][47]/2 - \[Alpha][48]/2 + \[Alpha][78], 
     \[Alpha][29]/12 + \[Alpha][32]/12 - \[Alpha][47]/12 - \[Alpha][48]/12, 
     -1/8*\[Alpha][2] - \[Alpha][6]/8 + \[Alpha][23]/4 - \[Alpha][28]/8 + 
      \[Alpha][33]/8, (3*\[Alpha][2])/4 + (3*\[Alpha][6])/4 - 
      (3*\[Alpha][23])/2 + (3*\[Alpha][28])/4 - \[Alpha][29]/2 - 
      \[Alpha][32]/2 - (3*\[Alpha][33])/4 + \[Alpha][47]/2 + \[Alpha][48]/2, 
     \[Alpha][29]/2 + \[Alpha][32]/2 - \[Alpha][47]/2 - \[Alpha][48]/2, 
     8*\[Alpha][140] + 8*\[Alpha][143] - 8*\[Alpha][152] - 8*\[Alpha][153] - 
      8*\[Alpha][176] - 8*\[Alpha][177], -1/2*\[Alpha][29] + \[Alpha][32]/2 + 
      \[Alpha][47]/2 - \[Alpha][48]/2, -1/2*\[Alpha][29] - \[Alpha][48]/2 + 
      \[Alpha][81]/2, -1/2*\[Alpha][29] - \[Alpha][48]/2 + \[Alpha][81]/2, 
     -8*\[Alpha][140] - 8*\[Alpha][143] + 8*\[Alpha][152] + 8*\[Alpha][153] + 
      8*\[Alpha][176] + 8*\[Alpha][177], -\[Alpha][123], 0, 
     -1/2*\[Alpha][29] - \[Alpha][32]/2 + \[Alpha][47]/2 + \[Alpha][48]/2, 
     (3*\[Alpha][2])/4 - \[Alpha][6]/4 - \[Alpha][28]/4 - \[Alpha][29]/2 + 
      \[Alpha][32]/2 - \[Alpha][33]/4, -1/4*\[Alpha][2] - \[Alpha][6]/4 + 
      (3*\[Alpha][28])/4 - \[Alpha][33]/4 - \[Alpha][47]/2 + \[Alpha][48]/2, 
     -1/2*\[Alpha][2] - \[Alpha][6]/2 + \[Alpha][28]/2 + \[Alpha][29]/2 - 
      \[Alpha][32]/2 + \[Alpha][33]/2 - \[Alpha][47]/2 + \[Alpha][48]/2, 0, 
     0, \[Alpha][2]/2 + \[Alpha][6]/2 + \[Alpha][28]/2 - \[Alpha][29]/2 - 
      \[Alpha][32]/2 + \[Alpha][33]/2 - \[Alpha][47]/2 - \[Alpha][48]/2, 
     (-3*\[Alpha][2])/8 - (3*\[Alpha][6])/8 + (9*\[Alpha][28])/8 - 
      (3*\[Alpha][33])/8 - (3*\[Alpha][47])/4 + (3*\[Alpha][48])/4, 0, 
     -1/2*\[Alpha][29] - \[Alpha][32]/2 + \[Alpha][47]/2 + \[Alpha][48]/2, 0, 
     0, (3*\[Alpha][2])/8 + (3*\[Alpha][6])/8 - (9*\[Alpha][28])/8 + 
      (3*\[Alpha][33])/8 + (3*\[Alpha][47])/4 - (3*\[Alpha][48])/4, 0, 
     (3*\[Alpha][2])/8 + (3*\[Alpha][6])/8 + (3*\[Alpha][23])/4 - 
      (9*\[Alpha][28])/8 - (3*\[Alpha][33])/8, (3*\[Alpha][2])/8 + 
      (3*\[Alpha][6])/8 - (3*\[Alpha][23])/2 + (3*\[Alpha][28])/8 - 
      \[Alpha][29]/4 - \[Alpha][32]/4 + (3*\[Alpha][33])/8 + \[Alpha][47] - 
      \[Alpha][48]/2, \[Alpha][29]/4 + \[Alpha][32]/4 - \[Alpha][47]/4 - 
      \[Alpha][48]/4, 4*\[Alpha][140] + 4*\[Alpha][143] - 4*\[Alpha][152] - 
      4*\[Alpha][153] - 4*\[Alpha][176] - 4*\[Alpha][177], 
     -2*\[Alpha][24] + \[Alpha][29]/2 - \[Alpha][32]/2 - \[Alpha][47]/2 + 
      \[Alpha][48]/2 + \[Alpha][78], \[Alpha][29]/2 + \[Alpha][32]/2 - 
      \[Alpha][47]/2 - \[Alpha][48]/2, -1/8*\[Alpha][2] - \[Alpha][6]/8 + 
      \[Alpha][21]/4 + \[Alpha][28]/8 - \[Alpha][33]/8, 
     (3*\[Alpha][2])/4 + (3*\[Alpha][6])/4 - (3*\[Alpha][21])/2 - 
      (3*\[Alpha][28])/4 - \[Alpha][29]/2 - \[Alpha][32]/2 + 
      (3*\[Alpha][33])/4 + \[Alpha][47]/2 + \[Alpha][48]/2, 
     \[Alpha][29]/12 + \[Alpha][32]/12 - \[Alpha][47]/12 - \[Alpha][48]/12, 
     0, 0, -1/2*\[Alpha][21] - \[Alpha][23]/2 + \[Alpha][28]/2 + 
      \[Alpha][33]/2, -1/4*\[Alpha][21] + (5*\[Alpha][23])/4 - 
      (5*\[Alpha][28])/4 + \[Alpha][29]/4 + \[Alpha][32]/4 + \[Alpha][33]/4 - 
      \[Alpha][47]/4 - \[Alpha][48]/4, -1/2*\[Alpha][29] - \[Alpha][32]/2 + 
      \[Alpha][47]/2 + \[Alpha][48]/2, (5*\[Alpha][21])/4 - \[Alpha][23]/4 + 
      \[Alpha][28]/4 + \[Alpha][29]/4 + \[Alpha][32]/4 - (5*\[Alpha][33])/4 - 
      \[Alpha][47]/4 - \[Alpha][48]/4, 0, (-3*\[Alpha][2])/8 - 
      (3*\[Alpha][6])/8 + (3*\[Alpha][21])/4 + (3*\[Alpha][28])/8 - 
      (3*\[Alpha][33])/8, \[Alpha][29]/4 + \[Alpha][32]/4 - \[Alpha][47]/4 - 
      \[Alpha][48]/4, (3*\[Alpha][2])/8 + (3*\[Alpha][6])/8 - 
      (3*\[Alpha][21])/2 + (3*\[Alpha][28])/8 - \[Alpha][29]/4 - 
      \[Alpha][32]/4 + (3*\[Alpha][33])/8 - \[Alpha][47]/2 + \[Alpha][48]}, 
    {\[Alpha][140]/2 - \[Alpha][143]/2 - \[Alpha][146] - \[Alpha][152]/2 + 
      \[Alpha][153]/2 + \[Alpha][164] - \[Alpha][176]/2 + \[Alpha][177]/2, 
     -\[Alpha][140] + \[Alpha][141]/2 + \[Alpha][143] + \[Alpha][145]/2 + 
      (3*\[Alpha][146])/2 + \[Alpha][148]/2 + \[Alpha][152] - \[Alpha][153] - 
      \[Alpha][164] + \[Alpha][176] - \[Alpha][177], 
     -\[Alpha][1] - \[Alpha][2]/2 - \[Alpha][3]/2 - \[Alpha][4] - 
      \[Alpha][5]/2 - \[Alpha][6]/2 + \[Alpha][29]/2 + \[Alpha][32]/2 + 
      \[Alpha][47]/2 + \[Alpha][48]/2 - \[Alpha][50]/2 - \[Alpha][51]/2 - 
      \[Alpha][78] + \[Alpha][99] + \[Alpha][103], 
     \[Alpha][2]/2 + \[Alpha][3]/2 + \[Alpha][5]/2 + \[Alpha][6]/2 + 
      \[Alpha][29]/2 + \[Alpha][32]/2 - \[Alpha][47]/2 - \[Alpha][48]/2 - 
      \[Alpha][50]/2 - \[Alpha][51]/2, -2*\[Alpha][29] + 2*\[Alpha][32] - 
      2*\[Alpha][47] + 2*\[Alpha][48] + 4*\[Alpha][99] - 4*\[Alpha][103], 
     -4*\[Alpha][140] + 4*\[Alpha][141] - 4*\[Alpha][143] + 4*\[Alpha][145] + 
      4*\[Alpha][146] - 8*\[Alpha][147] + 4*\[Alpha][148] + 4*\[Alpha][152] - 
      4*\[Alpha][153] + 4*\[Alpha][176] - 4*\[Alpha][177], 
     -1/2*\[Alpha][2] - \[Alpha][3]/2 + \[Alpha][5]/2 + \[Alpha][6]/2 - 
      \[Alpha][50]/2 + \[Alpha][51]/2 + \[Alpha][99] - \[Alpha][103], 
     12*\[Alpha][2] + 12*\[Alpha][3] - 12*\[Alpha][5] - 12*\[Alpha][6] - 
      4*\[Alpha][29] + 4*\[Alpha][32] - 4*\[Alpha][47] + 4*\[Alpha][48] + 
      12*\[Alpha][50] - 12*\[Alpha][51] - 16*\[Alpha][99] + 16*\[Alpha][103], 
     \[Alpha][140]/2 + \[Alpha][141]/2 + \[Alpha][143]/2 + \[Alpha][145]/2 + 
      \[Alpha][146]/2 + \[Alpha][148]/2 - \[Alpha][152]/2 - \[Alpha][153]/2 - 
      \[Alpha][176]/2 - \[Alpha][177]/2, 8*\[Alpha][2] - 8*\[Alpha][3] + 
      8*\[Alpha][5] - 8*\[Alpha][6] + 16*\[Alpha][28] - 8*\[Alpha][29] + 
      8*\[Alpha][32] - 16*\[Alpha][33] - 8*\[Alpha][47] + 8*\[Alpha][48] - 
      8*\[Alpha][50] + 8*\[Alpha][51], -1/2*\[Alpha][140] - \[Alpha][141]/2 - 
      \[Alpha][143]/2 - \[Alpha][144]/2 - \[Alpha][145]/2 - \[Alpha][148]/2 + 
      \[Alpha][152]/2 + \[Alpha][153]/2 + \[Alpha][176]/2 + \[Alpha][177]/2, 
     -1/2*\[Alpha][140] + \[Alpha][144]/4 + \[Alpha][146]/4 + 
      \[Alpha][152]/2 + \[Alpha][176]/2, -1/2*\[Alpha][140] - 
      \[Alpha][144]/4 + (3*\[Alpha][146])/4 + \[Alpha][152]/2 + 
      \[Alpha][176]/2, -16*\[Alpha][2] - 8*\[Alpha][3] + 8*\[Alpha][5] + 
      16*\[Alpha][6] - 8*\[Alpha][28] + 8*\[Alpha][29] - 8*\[Alpha][32] + 
      8*\[Alpha][33] + 8*\[Alpha][47] - 8*\[Alpha][48] - 8*\[Alpha][50] + 
      8*\[Alpha][51] + 16*\[Alpha][99] - 16*\[Alpha][103], 0, 0, 
     12*\[Alpha][2] + 12*\[Alpha][3] - 12*\[Alpha][5] - 12*\[Alpha][6] - 
      4*\[Alpha][29] + 4*\[Alpha][32] - 4*\[Alpha][47] + 4*\[Alpha][48] + 
      12*\[Alpha][50] - 12*\[Alpha][51] - 16*\[Alpha][99] + 16*\[Alpha][103], 
     -1/2*\[Alpha][140] - \[Alpha][141]/2 - \[Alpha][143]/2 - 
      \[Alpha][145]/2 - \[Alpha][146]/2 - \[Alpha][148]/2 + \[Alpha][152]/2 + 
      \[Alpha][153]/2 + \[Alpha][176]/2 + \[Alpha][177]/2, 0, 0, 
     -12*\[Alpha][2] - 12*\[Alpha][3] - 4*\[Alpha][29] - 8*\[Alpha][32] + 
      8*\[Alpha][47] + 4*\[Alpha][48] + 12*\[Alpha][51] + 8*\[Alpha][99] - 
      8*\[Alpha][103], -\[Alpha][143] - \[Alpha][146] - \[Alpha][147]/2 - 
      \[Alpha][152] + \[Alpha][153]/2 + \[Alpha][164] - \[Alpha][176] + 
      \[Alpha][177]/2, -1/6*\[Alpha][140] - \[Alpha][141]/12 - 
      \[Alpha][143]/6 - \[Alpha][145]/12 - \[Alpha][146]/12 - 
      \[Alpha][147]/12 - \[Alpha][148]/12 + \[Alpha][152]/6 + 
      \[Alpha][153]/12 + \[Alpha][176]/6 + \[Alpha][177]/12, 
     -1/8*\[Alpha][144] + \[Alpha][146]/8, \[Alpha][140] + \[Alpha][141]/2 + 
      \[Alpha][143] + (3*\[Alpha][144])/4 + \[Alpha][145]/2 - 
      \[Alpha][146]/4 + \[Alpha][147]/2 + \[Alpha][148]/2 - \[Alpha][152] - 
      \[Alpha][153]/2 - \[Alpha][176] - \[Alpha][177]/2, 
     -\[Alpha][140] - \[Alpha][141]/2 - \[Alpha][143] - \[Alpha][145]/2 - 
      \[Alpha][146]/2 - \[Alpha][147]/2 - \[Alpha][148]/2 + \[Alpha][152] + 
      \[Alpha][153]/2 + \[Alpha][176] + \[Alpha][177]/2, 
     8*\[Alpha][2] + 16*\[Alpha][3] - 16*\[Alpha][5] - 8*\[Alpha][6] - 
      8*\[Alpha][29] + 8*\[Alpha][32] - 8*\[Alpha][47] + 8*\[Alpha][48] + 
      8*\[Alpha][50] - 8*\[Alpha][51] - 8*\[Alpha][76] + 8*\[Alpha][80] - 
      16*\[Alpha][99] + 16*\[Alpha][103], \[Alpha][140]/2 - \[Alpha][145]/2 - 
      \[Alpha][146]/2 - \[Alpha][148]/2 + \[Alpha][152]/2 + \[Alpha][153]/2 + 
      \[Alpha][166]/2 - \[Alpha][168]/2 + \[Alpha][176]/2 + \[Alpha][177]/2, 
     -1/2*\[Alpha][143] - \[Alpha][145]/2 - \[Alpha][146]/2 - 
      \[Alpha][147]/2 - \[Alpha][148]/2 + \[Alpha][153]/2 + \[Alpha][166]/2 - 
      \[Alpha][168]/2 + \[Alpha][177]/2, \[Alpha][140] - \[Alpha][141]/2 - 
      \[Alpha][145]/2 - \[Alpha][146]/2 + \[Alpha][147]/2 - \[Alpha][148]/2 + 
      \[Alpha][153]/2 + \[Alpha][177]/2, 8*\[Alpha][2] - 8*\[Alpha][3] + 
      8*\[Alpha][5] - 8*\[Alpha][6] + 8*\[Alpha][29] - 8*\[Alpha][32] + 
      8*\[Alpha][47] - 8*\[Alpha][48] + 8*\[Alpha][50] - 8*\[Alpha][51] + 
      16*\[Alpha][76] - 16*\[Alpha][80], \[Alpha][209] + \[Alpha][211]/2, 
     \[Alpha][141]/8 + \[Alpha][143]/8 + \[Alpha][166]/8 + \[Alpha][168]/8, 
     -1/2*\[Alpha][140] + (5*\[Alpha][141])/4 + \[Alpha][143]/4 + 
      \[Alpha][145]/2 + \[Alpha][146]/2 - \[Alpha][147] + \[Alpha][148]/2 + 
      \[Alpha][152]/2 - \[Alpha][153]/2 + (3*\[Alpha][166])/4 + 
      (3*\[Alpha][168])/4 + \[Alpha][176]/2 - \[Alpha][177]/2, 
     (3*\[Alpha][141])/4 + \[Alpha][143]/4 + \[Alpha][144]/4 + 
      \[Alpha][146]/4 - \[Alpha][147]/2 + (3*\[Alpha][166])/4 - 
      \[Alpha][168]/4, \[Alpha][140]/2 - (3*\[Alpha][141])/4 - 
      \[Alpha][143]/4 + \[Alpha][144]/4 + \[Alpha][145]/2 - \[Alpha][146]/4 + 
      \[Alpha][147]/2 + \[Alpha][148]/2 - \[Alpha][152]/2 - \[Alpha][153]/2 - 
      (5*\[Alpha][166])/4 - \[Alpha][168]/4 - \[Alpha][176]/2 - 
      \[Alpha][177]/2, -1/2*\[Alpha][140] - \[Alpha][141] - \[Alpha][143] - 
      \[Alpha][144]/2 + \[Alpha][145]/2 + \[Alpha][148]/2 - \[Alpha][152]/2 - 
      \[Alpha][153]/2 - (3*\[Alpha][166])/2 - \[Alpha][168]/2 - 
      \[Alpha][176]/2 - \[Alpha][177]/2, -1/4*\[Alpha][141] - 
      \[Alpha][143]/4 - \[Alpha][166]/4 - \[Alpha][168]/4, 0, 
     \[Alpha][140]/2 - \[Alpha][144]/2 - \[Alpha][145]/2 - \[Alpha][146] - 
      \[Alpha][148]/2 - \[Alpha][152]/2 + \[Alpha][153]/2 + \[Alpha][166]/2 + 
      \[Alpha][168]/2 - \[Alpha][176]/2 + \[Alpha][177]/2, 
     (3*\[Alpha][140])/4 - (3*\[Alpha][141])/4 + (3*\[Alpha][144])/8 + 
      (3*\[Alpha][145])/4 - (3*\[Alpha][146])/8 + (3*\[Alpha][147])/4 + 
      (3*\[Alpha][148])/4 - (3*\[Alpha][152])/4 - (3*\[Alpha][153])/4 - 
      (3*\[Alpha][166])/2 - (3*\[Alpha][176])/4 - (3*\[Alpha][177])/4, 
     \[Alpha][141]/8 + \[Alpha][143]/8 + \[Alpha][166]/8 + \[Alpha][168]/8, 
     -1/2*\[Alpha][140] + (5*\[Alpha][141])/4 + \[Alpha][143]/4 + 
      \[Alpha][145]/2 + \[Alpha][146]/2 - \[Alpha][147] + \[Alpha][148]/2 + 
      \[Alpha][152]/2 - \[Alpha][153]/2 + (3*\[Alpha][166])/4 + 
      (3*\[Alpha][168])/4 + \[Alpha][176]/2 - \[Alpha][177]/2, 0, 0, 
     (-3*\[Alpha][140])/4 + (3*\[Alpha][141])/4 - (3*\[Alpha][144])/8 - 
      (3*\[Alpha][145])/4 + (3*\[Alpha][146])/8 - (3*\[Alpha][147])/4 - 
      (3*\[Alpha][148])/4 + (3*\[Alpha][152])/4 + (3*\[Alpha][153])/4 + 
      (3*\[Alpha][166])/2 + (3*\[Alpha][176])/4 + (3*\[Alpha][177])/4, 
     (-3*\[Alpha][140])/2 + (3*\[Alpha][141])/2 - (3*\[Alpha][147])/2 + 
      (3*\[Alpha][152])/2 + (3*\[Alpha][166])/2 - (3*\[Alpha][168])/2 + 
      (3*\[Alpha][176])/2, (3*\[Alpha][141])/4 + (3*\[Alpha][143])/4 + 
      (3*\[Alpha][144])/8 + (9*\[Alpha][146])/8 + (3*\[Alpha][166])/4 + 
      (3*\[Alpha][168])/4, -1/4*\[Alpha][140] + (5*\[Alpha][141])/8 + 
      \[Alpha][143]/8 - (3*\[Alpha][144])/8 - \[Alpha][145]/2 - 
      (7*\[Alpha][146])/8 - \[Alpha][147]/2 - \[Alpha][148]/2 + 
      \[Alpha][152]/4 + \[Alpha][153]/2 + (9*\[Alpha][166])/8 - 
      (3*\[Alpha][168])/8 + \[Alpha][176]/4 + \[Alpha][177]/2, 
     -1/2*\[Alpha][140] - \[Alpha][141]/4 - \[Alpha][143]/2 - 
      \[Alpha][145]/4 - \[Alpha][146]/4 - \[Alpha][147]/4 - \[Alpha][148]/4 + 
      \[Alpha][152]/2 + \[Alpha][153]/4 + \[Alpha][176]/2 + \[Alpha][177]/4, 
     12*\[Alpha][5] + 12*\[Alpha][6] + 8*\[Alpha][29] + 4*\[Alpha][32] - 
      4*\[Alpha][47] - 8*\[Alpha][48] - 12*\[Alpha][50] + 8*\[Alpha][99] - 
      8*\[Alpha][103], (3*\[Alpha][140])/2 - \[Alpha][141]/2 - 
      \[Alpha][143]/2 - \[Alpha][145]/2 - (3*\[Alpha][146])/2 + 
      \[Alpha][147]/2 - \[Alpha][148]/2 - \[Alpha][152]/2 + \[Alpha][153] + 
      \[Alpha][164] - \[Alpha][176]/2 + \[Alpha][177], 
     \[Alpha][140]/2 + \[Alpha][141] + \[Alpha][143]/2 + \[Alpha][145] + 
      \[Alpha][146] - \[Alpha][147]/2 + \[Alpha][148] - \[Alpha][152]/2 - 
      \[Alpha][153] - \[Alpha][176]/2 - \[Alpha][177], 
     \[Alpha][144]/8 - \[Alpha][146]/8, -1/2*\[Alpha][140] - \[Alpha][141] - 
      \[Alpha][143]/2 - (3*\[Alpha][144])/4 - \[Alpha][145] - 
      \[Alpha][146]/4 + \[Alpha][147]/2 - \[Alpha][148] + \[Alpha][152]/2 + 
      \[Alpha][153] + \[Alpha][176]/2 + \[Alpha][177], 
     \[Alpha][140]/12 + \[Alpha][141]/6 + \[Alpha][143]/12 + 
      \[Alpha][145]/6 + \[Alpha][146]/6 - \[Alpha][147]/12 + 
      \[Alpha][148]/6 - \[Alpha][152]/12 - \[Alpha][153]/6 - 
      \[Alpha][176]/12 - \[Alpha][177]/6, (3*\[Alpha][140])/2 - 
      (3*\[Alpha][141])/2 - (3*\[Alpha][143])/2 - (3*\[Alpha][145])/2 - 
      (3*\[Alpha][146])/2 - (3*\[Alpha][148])/2 - (3*\[Alpha][152])/2 + 
      (3*\[Alpha][153])/2 - (3*\[Alpha][176])/2 + (3*\[Alpha][177])/2, 0, 
     -1/2*\[Alpha][144] - \[Alpha][146]/2, -1/2*\[Alpha][140] - 
      \[Alpha][141]/4 - \[Alpha][143]/2 - \[Alpha][144]/4 - \[Alpha][145]/4 + 
      \[Alpha][146] - \[Alpha][147]/4 - \[Alpha][148]/4 + \[Alpha][152]/2 + 
      \[Alpha][153]/4 + \[Alpha][176]/2 + \[Alpha][177]/4, 
     \[Alpha][140]/4 - \[Alpha][141]/4 + \[Alpha][143]/4 - \[Alpha][145]/4 - 
      \[Alpha][146]/4 + \[Alpha][147]/2 - \[Alpha][148]/4 - \[Alpha][152]/4 + 
      \[Alpha][153]/4 - \[Alpha][176]/4 + \[Alpha][177]/4, 
     \[Alpha][140]/4 + \[Alpha][141]/2 + \[Alpha][143]/4 + 
      (5*\[Alpha][144])/4 + \[Alpha][145]/2 + \[Alpha][146]/4 - 
      \[Alpha][147]/4 + \[Alpha][148]/2 - \[Alpha][152]/4 - \[Alpha][153]/2 - 
      \[Alpha][176]/4 - \[Alpha][177]/2, (3*\[Alpha][143])/2 + 
      (3*\[Alpha][145])/2 + (3*\[Alpha][146])/2 + (3*\[Alpha][147])/2 + 
      (3*\[Alpha][148])/2 - (3*\[Alpha][153])/2 - (3*\[Alpha][166])/2 + 
      (3*\[Alpha][168])/2 - (3*\[Alpha][177])/2, (-3*\[Alpha][141])/4 - 
      (3*\[Alpha][143])/4 + (3*\[Alpha][144])/8 - (3*\[Alpha][146])/8 - 
      (3*\[Alpha][166])/4 - (3*\[Alpha][168])/4, \[Alpha][140]/4 + 
      \[Alpha][141]/2 + \[Alpha][143]/4 + \[Alpha][145]/2 + \[Alpha][146]/2 - 
      \[Alpha][147]/4 + \[Alpha][148]/2 - \[Alpha][152]/4 - \[Alpha][153]/2 - 
      \[Alpha][176]/4 - \[Alpha][177]/2, \[Alpha][140]/2 - \[Alpha][141]/8 + 
      (7*\[Alpha][143])/8 - (3*\[Alpha][144])/8 + \[Alpha][145]/4 - 
      \[Alpha][146]/8 + \[Alpha][147] + \[Alpha][148]/4 - \[Alpha][152]/2 - 
      \[Alpha][153]/4 - (3*\[Alpha][166])/8 + (9*\[Alpha][168])/8 - 
      \[Alpha][176]/2 - \[Alpha][177]/4}, 
    {-1/2*\[Alpha][140] + \[Alpha][141] - \[Alpha][142] - \[Alpha][143]/2 - 
      \[Alpha][147] + \[Alpha][148] + \[Alpha][152]/2 - \[Alpha][153]/2 - 
      \[Alpha][167] + \[Alpha][176]/2 - \[Alpha][177]/2, 
     \[Alpha][140] - (3*\[Alpha][141])/2 + \[Alpha][142] + \[Alpha][143] - 
      \[Alpha][145]/2 - \[Alpha][146]/2 + 2*\[Alpha][147] - 
      (3*\[Alpha][148])/2 - \[Alpha][152] + \[Alpha][153] + \[Alpha][167] - 
      \[Alpha][176] + \[Alpha][177], \[Alpha][2]/2 + \[Alpha][3]/2 + 
      \[Alpha][5]/2 + \[Alpha][6]/2 + \[Alpha][29]/2 + \[Alpha][32]/2 - 
      \[Alpha][47]/2 - \[Alpha][48]/2 - \[Alpha][50]/2 - \[Alpha][51]/2, 
     -\[Alpha][1] - \[Alpha][2]/2 - \[Alpha][3]/2 - \[Alpha][4] - 
      \[Alpha][5]/2 - \[Alpha][6]/2 + \[Alpha][29]/2 + \[Alpha][32]/2 + 
      \[Alpha][47]/2 + \[Alpha][48]/2 - \[Alpha][50]/2 - \[Alpha][51]/2 - 
      \[Alpha][81] + \[Alpha][100] + \[Alpha][102], 
     -2*\[Alpha][29] + 2*\[Alpha][32] + 2*\[Alpha][47] - 2*\[Alpha][48] + 
      4*\[Alpha][100] - 4*\[Alpha][102], 4*\[Alpha][140] - 4*\[Alpha][141] - 
      4*\[Alpha][143] - 4*\[Alpha][145] - 4*\[Alpha][146] - 4*\[Alpha][148] - 
      4*\[Alpha][152] + 4*\[Alpha][153] - 4*\[Alpha][176] + 4*\[Alpha][177], 
     \[Alpha][2]/2 + \[Alpha][3]/2 - \[Alpha][5]/2 - \[Alpha][6]/2 - 
      \[Alpha][50]/2 + \[Alpha][51]/2 - \[Alpha][100] + \[Alpha][102], 
     12*\[Alpha][5] + 12*\[Alpha][6] + 8*\[Alpha][29] + 4*\[Alpha][32] - 
      8*\[Alpha][47] - 4*\[Alpha][48] - 12*\[Alpha][51] + 8*\[Alpha][100] - 
      8*\[Alpha][102], \[Alpha][140] - (3*\[Alpha][141])/2 + \[Alpha][142] + 
      \[Alpha][143]/2 - \[Alpha][145]/2 - \[Alpha][146]/2 + 2*\[Alpha][147] - 
      (3*\[Alpha][148])/2 - \[Alpha][152] + \[Alpha][153]/2 + \[Alpha][167] - 
      \[Alpha][176] + \[Alpha][177]/2, 16*\[Alpha][2] + 8*\[Alpha][3] - 
      8*\[Alpha][5] - 16*\[Alpha][6] - 8*\[Alpha][29] + 8*\[Alpha][32] + 
      8*\[Alpha][47] - 8*\[Alpha][48] - 8*\[Alpha][50] + 8*\[Alpha][51] - 
      8*\[Alpha][77] + 8*\[Alpha][79] - 16*\[Alpha][100] + 16*\[Alpha][102], 
     -1/2*\[Alpha][141] - \[Alpha][143]/2 - \[Alpha][144]/2 - 
      \[Alpha][145]/2 - \[Alpha][146]/2 - \[Alpha][148]/2 - \[Alpha][152]/2 - 
      \[Alpha][153]/2 + \[Alpha][165]/2 - \[Alpha][169]/2 - \[Alpha][176]/2 - 
      \[Alpha][177]/2, (-3*\[Alpha][141])/4 + \[Alpha][142]/2 - 
      \[Alpha][144]/2 - \[Alpha][145]/4 - \[Alpha][146]/4 - 
      (3*\[Alpha][148])/4 - \[Alpha][152]/2 + \[Alpha][165]/2 + 
      \[Alpha][167]/2 - \[Alpha][169]/2 - \[Alpha][176]/2, 
     \[Alpha][140]/2 - (3*\[Alpha][141])/4 + \[Alpha][142]/2 - 
      \[Alpha][145]/4 - \[Alpha][146]/4 + \[Alpha][147] - 
      (3*\[Alpha][148])/4 - \[Alpha][152]/2 + \[Alpha][167]/2 - 
      \[Alpha][176]/2, -8*\[Alpha][2] + 8*\[Alpha][3] - 8*\[Alpha][5] + 
      8*\[Alpha][6] + 8*\[Alpha][29] - 8*\[Alpha][32] - 8*\[Alpha][47] + 
      8*\[Alpha][48] - 8*\[Alpha][50] + 8*\[Alpha][51] + 16*\[Alpha][77] - 
      16*\[Alpha][79], \[Alpha][210]/2 - \[Alpha][212]/2, 
     (-3*\[Alpha][141])/2 - (3*\[Alpha][144])/2 - (3*\[Alpha][145])/2 - 
      (3*\[Alpha][146])/2 - (3*\[Alpha][148])/2 - (3*\[Alpha][152])/2 + 
      (3*\[Alpha][165])/2 - (3*\[Alpha][169])/2 - (3*\[Alpha][176])/2, 
     -12*\[Alpha][2] - 12*\[Alpha][3] - 4*\[Alpha][29] - 8*\[Alpha][32] + 
      4*\[Alpha][47] + 8*\[Alpha][48] + 12*\[Alpha][50] + 8*\[Alpha][100] - 
      8*\[Alpha][102], \[Alpha][140]/2 - \[Alpha][141] + \[Alpha][142] + 
      \[Alpha][143] + \[Alpha][147] - \[Alpha][148] - \[Alpha][152]/2 + 
      \[Alpha][153] + \[Alpha][167] - \[Alpha][176]/2 + \[Alpha][177], 
     (-3*\[Alpha][140])/2 + (3*\[Alpha][141])/2 - (3*\[Alpha][143])/2 + 
      (3*\[Alpha][145])/2 + (3*\[Alpha][146])/2 - 3*\[Alpha][147] + 
      (3*\[Alpha][148])/2 + (3*\[Alpha][152])/2 - (3*\[Alpha][153])/2 + 
      (3*\[Alpha][176])/2 - (3*\[Alpha][177])/2, (3*\[Alpha][140])/2 + 
      (3*\[Alpha][143])/2 + (3*\[Alpha][144])/2 + 3*\[Alpha][147] + 
      (3*\[Alpha][153])/2 - (3*\[Alpha][165])/2 + (3*\[Alpha][169])/2 + 
      (3*\[Alpha][177])/2, 12*\[Alpha][2] + 12*\[Alpha][3] - 12*\[Alpha][5] - 
      12*\[Alpha][6] - 4*\[Alpha][29] + 4*\[Alpha][32] + 4*\[Alpha][47] - 
      4*\[Alpha][48] - 12*\[Alpha][50] + 12*\[Alpha][51] - 16*\[Alpha][100] + 
      16*\[Alpha][102], \[Alpha][140]/2 - \[Alpha][141]/2 + \[Alpha][143]/2 - 
      \[Alpha][145]/2 - \[Alpha][146]/2 - \[Alpha][148]/2 - \[Alpha][152]/2 - 
      \[Alpha][153]/2 - \[Alpha][176]/2 - \[Alpha][177]/2, 
     \[Alpha][140]/6 - \[Alpha][141]/6 + \[Alpha][143]/12 - \[Alpha][145]/6 - 
      \[Alpha][146]/6 - \[Alpha][148]/6 - \[Alpha][152]/6 - 
      \[Alpha][153]/12 - \[Alpha][176]/6 - \[Alpha][177]/12, 
     -1/8*\[Alpha][140] - \[Alpha][144]/8 - \[Alpha][165]/8 - 
      \[Alpha][169]/8, -1/4*\[Alpha][140] - \[Alpha][141]/2 - 
      \[Alpha][143]/2 - (3*\[Alpha][144])/4 - \[Alpha][145]/2 - 
      \[Alpha][146]/2 - \[Alpha][148]/2 - \[Alpha][152]/2 + \[Alpha][153]/2 - 
      (3*\[Alpha][165])/4 - (3*\[Alpha][169])/4 - \[Alpha][176]/2 + 
      \[Alpha][177]/2, -1/2*\[Alpha][140] + \[Alpha][141]/2 - \[Alpha][143] + 
      \[Alpha][145]/2 + \[Alpha][146]/2 + \[Alpha][148]/2 + \[Alpha][152]/2 + 
      \[Alpha][153] + \[Alpha][176]/2 + \[Alpha][177], 
     -8*\[Alpha][2] + 8*\[Alpha][3] - 8*\[Alpha][5] + 8*\[Alpha][6] - 
      8*\[Alpha][29] + 16*\[Alpha][30] - 16*\[Alpha][31] + 8*\[Alpha][32] + 
      8*\[Alpha][47] - 8*\[Alpha][48] + 8*\[Alpha][50] - 8*\[Alpha][51], 
     \[Alpha][140]/2 + \[Alpha][142]/2 + \[Alpha][143]/2 - \[Alpha][148]/2 - 
      \[Alpha][152]/2 - \[Alpha][153]/2 - \[Alpha][176]/2 - \[Alpha][177]/2, 
     -1/4*\[Alpha][142] - \[Alpha][147]/2 + \[Alpha][148]/4 - 
      \[Alpha][153]/2 - \[Alpha][167]/2 - \[Alpha][177]/2, 
     \[Alpha][141]/2 + \[Alpha][142]/4 + \[Alpha][145]/2 + \[Alpha][146]/2 - 
      \[Alpha][147]/2 + \[Alpha][148]/4 - \[Alpha][153]/2 - \[Alpha][167]/2 - 
      \[Alpha][177]/2, -8*\[Alpha][2] - 16*\[Alpha][3] + 16*\[Alpha][5] + 
      8*\[Alpha][6] + 8*\[Alpha][29] - 8*\[Alpha][30] + 8*\[Alpha][31] - 
      8*\[Alpha][32] - 8*\[Alpha][47] + 8*\[Alpha][48] + 8*\[Alpha][50] - 
      8*\[Alpha][51] + 16*\[Alpha][100] - 16*\[Alpha][102], 0, 
     \[Alpha][141]/8 + \[Alpha][142]/8 + \[Alpha][145]/8 + \[Alpha][146]/8, 
     -\[Alpha][140] + \[Alpha][141]/4 - (3*\[Alpha][142])/4 - 
      \[Alpha][143]/2 + \[Alpha][145]/4 + \[Alpha][146]/4 + \[Alpha][148] + 
      \[Alpha][152] + \[Alpha][153]/2 + \[Alpha][176] + \[Alpha][177]/2, 
     \[Alpha][140]/4 + (3*\[Alpha][141])/4 + \[Alpha][142]/4 + 
      \[Alpha][143]/2 + \[Alpha][144]/4 + \[Alpha][145]/4 + \[Alpha][146]/4 - 
      \[Alpha][147]/2 + \[Alpha][165]/4 + \[Alpha][169]/4, 
     (3*\[Alpha][140])/4 + \[Alpha][141]/4 - (3*\[Alpha][142])/4 + 
      (5*\[Alpha][144])/4 - \[Alpha][145]/4 - \[Alpha][146]/4 + 
      \[Alpha][147]/2 + \[Alpha][148]/2 + \[Alpha][152]/2 + \[Alpha][153]/2 + 
      \[Alpha][165]/4 + (5*\[Alpha][169])/4 + \[Alpha][176]/2 + 
      \[Alpha][177]/2, -1/2*\[Alpha][142] - \[Alpha][143]/2 + 
      \[Alpha][144]/2 + \[Alpha][148]/2 + \[Alpha][152]/2 + \[Alpha][153]/2 + 
      \[Alpha][165]/2 + \[Alpha][169]/2 + \[Alpha][176]/2 + \[Alpha][177]/2, 
     \[Alpha][140]/4 + \[Alpha][144]/4 + \[Alpha][165]/4 + \[Alpha][169]/4, 
     0, -\[Alpha][140] + \[Alpha][141] - \[Alpha][142]/2 - \[Alpha][143]/2 - 
      \[Alpha][144]/2 - \[Alpha][147] + \[Alpha][148]/2 + \[Alpha][152]/2 - 
      \[Alpha][153]/2 - \[Alpha][165]/2 - \[Alpha][169]/2 + \[Alpha][176]/2 - 
      \[Alpha][177]/2, (3*\[Alpha][140])/8 + (9*\[Alpha][144])/8 + 
      (3*\[Alpha][145])/4 + (3*\[Alpha][146])/4 + (3*\[Alpha][147])/4 + 
      (3*\[Alpha][148])/4 + (3*\[Alpha][152])/4 + (3*\[Alpha][153])/4 - 
      (3*\[Alpha][165])/8 + (9*\[Alpha][169])/8 + (3*\[Alpha][176])/4 + 
      (3*\[Alpha][177])/4, -1/8*\[Alpha][141] - \[Alpha][142]/8 - 
      \[Alpha][145]/8 - \[Alpha][146]/8, \[Alpha][140]/2 + \[Alpha][141]/4 + 
      (3*\[Alpha][142])/4 + \[Alpha][143] + \[Alpha][145]/4 + 
      \[Alpha][146]/4 - \[Alpha][148]/2 - \[Alpha][152]/2 - \[Alpha][153] - 
      \[Alpha][176]/2 - \[Alpha][177], 0, \[Alpha][141]/2 - \[Alpha][142]/2 - 
      \[Alpha][145]/2 - \[Alpha][146]/2, (-3*\[Alpha][140])/8 - 
      (3*\[Alpha][141])/4 + (3*\[Alpha][142])/4 - (9*\[Alpha][144])/8 - 
      (3*\[Alpha][147])/4 - (3*\[Alpha][148])/4 - (3*\[Alpha][152])/4 - 
      (3*\[Alpha][153])/4 + (3*\[Alpha][165])/8 - (9*\[Alpha][169])/8 - 
      (3*\[Alpha][176])/4 - (3*\[Alpha][177])/4, 0, 
     (-3*\[Alpha][140])/8 - (3*\[Alpha][144])/8 - (3*\[Alpha][165])/8 - 
      (3*\[Alpha][169])/8, (-7*\[Alpha][140])/8 + \[Alpha][141]/8 - 
      (3*\[Alpha][142])/8 - \[Alpha][143]/4 - (9*\[Alpha][144])/8 - 
      (5*\[Alpha][145])/8 - (5*\[Alpha][146])/8 - (3*\[Alpha][147])/4 - 
      \[Alpha][148]/4 - \[Alpha][152]/4 - \[Alpha][153]/2 + 
      (3*\[Alpha][165])/8 - (9*\[Alpha][169])/8 - \[Alpha][176]/4 - 
      \[Alpha][177]/2, \[Alpha][140]/2 - \[Alpha][141]/4 + 
      (5*\[Alpha][142])/4 + \[Alpha][143]/4 + (3*\[Alpha][145])/4 + 
      (3*\[Alpha][146])/4 - \[Alpha][148]/2 - \[Alpha][152]/2 - 
      \[Alpha][153]/4 - \[Alpha][176]/2 - \[Alpha][177]/4, 
     12*\[Alpha][2] + 12*\[Alpha][3] - 12*\[Alpha][5] - 12*\[Alpha][6] - 
      4*\[Alpha][29] + 4*\[Alpha][32] + 4*\[Alpha][47] - 4*\[Alpha][48] - 
      12*\[Alpha][50] + 12*\[Alpha][51] - 16*\[Alpha][100] + 
      16*\[Alpha][102], -1/2*\[Alpha][140] + \[Alpha][141]/2 - 
      \[Alpha][143]/2 + \[Alpha][145]/2 + \[Alpha][146]/2 + \[Alpha][148]/2 + 
      \[Alpha][152]/2 + \[Alpha][153]/2 + \[Alpha][176]/2 + \[Alpha][177]/2, 
     \[Alpha][140] - \[Alpha][141] + \[Alpha][143]/2 - \[Alpha][145] - 
      \[Alpha][146] - \[Alpha][148] - \[Alpha][152] - \[Alpha][153]/2 - 
      \[Alpha][176] - \[Alpha][177]/2, -1/8*\[Alpha][140] - \[Alpha][144]/8 - 
      \[Alpha][165]/8 - \[Alpha][169]/8, -1/4*\[Alpha][140] - 
      \[Alpha][141]/2 - \[Alpha][143]/2 - (3*\[Alpha][144])/4 - 
      \[Alpha][145]/2 - \[Alpha][146]/2 - \[Alpha][148]/2 - \[Alpha][152]/2 + 
      \[Alpha][153]/2 - (3*\[Alpha][165])/4 - (3*\[Alpha][169])/4 - 
      \[Alpha][176]/2 + \[Alpha][177]/2, -1/12*\[Alpha][140] + 
      \[Alpha][141]/12 - \[Alpha][143]/6 + \[Alpha][145]/12 + 
      \[Alpha][146]/12 + \[Alpha][148]/12 + \[Alpha][152]/12 + 
      \[Alpha][153]/6 + \[Alpha][176]/12 + \[Alpha][177]/6, 0, 0, 0, 
     \[Alpha][140]/2 - \[Alpha][141]/2 + \[Alpha][143]/4 - \[Alpha][145]/2 - 
      \[Alpha][146]/2 - \[Alpha][148]/2 - \[Alpha][152]/2 - \[Alpha][153]/4 - 
      \[Alpha][176]/2 - \[Alpha][177]/4, -1/4*\[Alpha][140] + 
      \[Alpha][141]/4 + \[Alpha][143]/4 + \[Alpha][145]/4 + \[Alpha][146]/4 + 
      \[Alpha][148]/4 + \[Alpha][152]/4 - \[Alpha][153]/4 + \[Alpha][176]/4 - 
      \[Alpha][177]/4, -1/4*\[Alpha][140] + \[Alpha][141]/4 - 
      \[Alpha][143]/2 + \[Alpha][145]/4 + \[Alpha][146]/4 + \[Alpha][148]/4 + 
      \[Alpha][152]/4 + \[Alpha][153]/2 + \[Alpha][176]/4 + \[Alpha][177]/2, 
     0, (3*\[Alpha][140])/8 + (3*\[Alpha][144])/8 + (3*\[Alpha][165])/8 + 
      (3*\[Alpha][169])/8, -1/4*\[Alpha][140] - \[Alpha][141] - 
      \[Alpha][142]/4 - \[Alpha][143]/2 + \[Alpha][148]/4 + \[Alpha][152]/4 + 
      \[Alpha][153]/2 + \[Alpha][176]/4 + \[Alpha][177]/2, 
     -1/8*\[Alpha][140] + (7*\[Alpha][141])/8 - (3*\[Alpha][142])/8 + 
      \[Alpha][143]/2 + (3*\[Alpha][144])/8 + \[Alpha][145]/8 + 
      \[Alpha][146]/8 + (3*\[Alpha][147])/4 + \[Alpha][148]/2 + 
      \[Alpha][152]/2 + \[Alpha][153]/4 - (9*\[Alpha][165])/8 + 
      (3*\[Alpha][169])/8 + \[Alpha][176]/2 + \[Alpha][177]/4}, 
    {\[Alpha][140]/8 + \[Alpha][143]/8 - \[Alpha][152]/8 - \[Alpha][153]/8 - 
      \[Alpha][176]/8 - \[Alpha][177]/8, -1/4*\[Alpha][140] - 
      \[Alpha][143]/4 + \[Alpha][152]/4 + \[Alpha][153]/4 + \[Alpha][176]/4 + 
      \[Alpha][177]/4, \[Alpha][29]/8 - \[Alpha][32]/8 + \[Alpha][47]/8 - 
      \[Alpha][48]/8 - \[Alpha][99]/4 + \[Alpha][103]/4, 
     \[Alpha][29]/8 - \[Alpha][32]/8 - \[Alpha][47]/8 + \[Alpha][48]/8 - 
      \[Alpha][100]/4 + \[Alpha][102]/4, -2*\[Alpha][1] - 2*\[Alpha][4] - 
      \[Alpha][29]/2 - \[Alpha][32]/2 - \[Alpha][47]/2 - \[Alpha][48]/2 - 
      \[Alpha][99] - \[Alpha][100] - \[Alpha][102] - \[Alpha][103] + 
      6*\[Alpha][111], \[Alpha][140] + \[Alpha][143] + \[Alpha][152] + 
      \[Alpha][153] + \[Alpha][176] + \[Alpha][177], 
     \[Alpha][1]/4 - \[Alpha][4]/4 - \[Alpha][99]/4 + \[Alpha][100]/4 + 
      \[Alpha][102]/4 - \[Alpha][103]/4, -2*\[Alpha][1] + 2*\[Alpha][4] + 
      \[Alpha][29] - \[Alpha][32] + \[Alpha][47] - \[Alpha][48] - 
      2*\[Alpha][100] - 2*\[Alpha][102] + 4*\[Alpha][103], 
     -1/8*\[Alpha][140] - \[Alpha][143]/8 + \[Alpha][152]/8 + 
      \[Alpha][153]/8 + \[Alpha][176]/8 + \[Alpha][177]/8, 
     4*\[Alpha][1] - 4*\[Alpha][4] - 2*\[Alpha][29] - 2*\[Alpha][32] - 
      2*\[Alpha][47] - 2*\[Alpha][48] + 4*\[Alpha][87] + 4*\[Alpha][100] + 
      4*\[Alpha][102] - 8*\[Alpha][104], -1/8*\[Alpha][140] + 
      \[Alpha][141]/4 + \[Alpha][143]/8 + \[Alpha][144]/4 + \[Alpha][145]/4 + 
      \[Alpha][146]/4 + \[Alpha][148]/4 + \[Alpha][152]/8 - \[Alpha][153]/8 + 
      \[Alpha][176]/8 - \[Alpha][177]/8 - \[Alpha][187]/4, 
     -1/8*\[Alpha][140] + \[Alpha][141]/8 + \[Alpha][144]/8 + 
      \[Alpha][145]/8 + \[Alpha][146]/8 + \[Alpha][148]/8 + \[Alpha][152]/8 + 
      \[Alpha][176]/8 - \[Alpha][187]/8, -1/8*\[Alpha][140] + 
      \[Alpha][141]/8 + \[Alpha][144]/8 + \[Alpha][145]/8 + \[Alpha][146]/8 + 
      \[Alpha][148]/8 + \[Alpha][152]/8 + \[Alpha][176]/8 - \[Alpha][187]/8, 
     2*\[Alpha][29] + 2*\[Alpha][32] + 2*\[Alpha][47] + 2*\[Alpha][48] - 
      4*\[Alpha][87] - 4*\[Alpha][99] - 4*\[Alpha][103] + 8*\[Alpha][104], 0, 
     -1/4*\[Alpha][140] + \[Alpha][141]/4 + \[Alpha][144]/4 + 
      \[Alpha][145]/4 + \[Alpha][146]/4 + \[Alpha][148]/4 + \[Alpha][152]/4 + 
      \[Alpha][176]/4 - \[Alpha][187]/4, -2*\[Alpha][1] + 2*\[Alpha][4] - 
      \[Alpha][29] + \[Alpha][32] - \[Alpha][47] + \[Alpha][48] + 
      4*\[Alpha][99] - 2*\[Alpha][100] - 2*\[Alpha][102], 
     -1/8*\[Alpha][140] - \[Alpha][143]/8 + \[Alpha][152]/8 + 
      \[Alpha][153]/8 + \[Alpha][176]/8 + \[Alpha][177]/8, 
     \[Alpha][140]/4 + \[Alpha][143]/4 - \[Alpha][152]/4 - \[Alpha][153]/4 - 
      \[Alpha][176]/4 - \[Alpha][177]/4, -1/4*\[Alpha][141] - 
      \[Alpha][143]/4 - \[Alpha][144]/4 - \[Alpha][145]/4 - \[Alpha][146]/4 - 
      \[Alpha][148]/4 + \[Alpha][153]/4 + \[Alpha][177]/4 + \[Alpha][187]/4, 
     2*\[Alpha][1] - 2*\[Alpha][4] - \[Alpha][29] + \[Alpha][32] + 
      \[Alpha][47] - \[Alpha][48] - 2*\[Alpha][99] + 4*\[Alpha][100] - 
      2*\[Alpha][103], \[Alpha][140]/8 + \[Alpha][143]/8 - \[Alpha][152]/8 - 
      \[Alpha][153]/8 - \[Alpha][176]/8 - \[Alpha][177]/8, 
     \[Alpha][140]/48 + \[Alpha][143]/48 - \[Alpha][152]/48 - 
      \[Alpha][153]/48 - \[Alpha][176]/48 - \[Alpha][177]/48, 0, 
     \[Alpha][140]/8 - \[Alpha][141]/4 - \[Alpha][143]/8 - \[Alpha][144]/4 - 
      \[Alpha][145]/4 - \[Alpha][146]/4 - \[Alpha][148]/4 - \[Alpha][152]/8 + 
      \[Alpha][153]/8 - \[Alpha][176]/8 + \[Alpha][177]/8 + \[Alpha][187]/4, 
     -1/8*\[Alpha][140] - \[Alpha][143]/8 + \[Alpha][152]/8 + 
      \[Alpha][153]/8 + \[Alpha][176]/8 + \[Alpha][177]/8, 
     -4*\[Alpha][1] + 4*\[Alpha][4] - 2*\[Alpha][29] - 2*\[Alpha][32] - 
      2*\[Alpha][47] - 2*\[Alpha][48] + 4*\[Alpha][84] + 4*\[Alpha][99] - 
      8*\[Alpha][101] + 4*\[Alpha][103], -1/8*\[Alpha][140] + 
      \[Alpha][141]/4 - \[Alpha][143]/8 - \[Alpha][147]/4 + \[Alpha][152]/8 - 
      \[Alpha][153]/8 + \[Alpha][176]/8 - \[Alpha][177]/8 - \[Alpha][184]/4, 
     \[Alpha][141]/8 - \[Alpha][147]/8 - \[Alpha][153]/8 - \[Alpha][177]/8 - 
      \[Alpha][184]/8, \[Alpha][141]/8 - \[Alpha][147]/8 - \[Alpha][153]/8 - 
      \[Alpha][177]/8 - \[Alpha][184]/8, 2*\[Alpha][29] + 2*\[Alpha][32] + 
      2*\[Alpha][47] + 2*\[Alpha][48] - 4*\[Alpha][84] - 4*\[Alpha][100] + 
      8*\[Alpha][101] - 4*\[Alpha][102], 0, 0, \[Alpha][140]/8 - 
      \[Alpha][141]/4 + \[Alpha][143]/8 + \[Alpha][147]/4 - \[Alpha][152]/8 + 
      \[Alpha][153]/8 - \[Alpha][176]/8 + \[Alpha][177]/8 + \[Alpha][184]/4, 
     -1/8*\[Alpha][143] - \[Alpha][144]/8 - \[Alpha][145]/8 - 
      \[Alpha][146]/8 - \[Alpha][147]/8 - \[Alpha][148]/8 - \[Alpha][184]/8 + 
      \[Alpha][187]/8, \[Alpha][140]/8 - \[Alpha][141]/4 - \[Alpha][144]/8 - 
      \[Alpha][145]/8 - \[Alpha][146]/8 + \[Alpha][147]/8 - \[Alpha][148]/8 - 
      \[Alpha][152]/8 + \[Alpha][153]/8 - \[Alpha][176]/8 + \[Alpha][177]/8 + 
      \[Alpha][184]/8 + \[Alpha][187]/8, \[Alpha][140]/8 - \[Alpha][141]/4 + 
      \[Alpha][143]/8 + \[Alpha][147]/4 - \[Alpha][152]/8 + \[Alpha][153]/8 - 
      \[Alpha][176]/8 + \[Alpha][177]/8 + \[Alpha][184]/4, 0, 
     \[Alpha][217]/4 + \[Alpha][220]/4, \[Alpha][140]/8 + \[Alpha][143]/8 - 
      \[Alpha][152]/8 - \[Alpha][153]/8 - \[Alpha][176]/8 - \[Alpha][177]/8, 
     (3*\[Alpha][140])/16 - (3*\[Alpha][141])/8 - (3*\[Alpha][144])/16 - 
      (3*\[Alpha][145])/16 - (3*\[Alpha][146])/16 + (3*\[Alpha][147])/16 - 
      (3*\[Alpha][148])/16 - (3*\[Alpha][152])/16 + (3*\[Alpha][153])/16 - 
      (3*\[Alpha][176])/16 + (3*\[Alpha][177])/16 + (3*\[Alpha][184])/16 + 
      (3*\[Alpha][187])/16, 0, -1/8*\[Alpha][140] + \[Alpha][141]/4 - 
      \[Alpha][143]/8 - \[Alpha][147]/4 + \[Alpha][152]/8 - \[Alpha][153]/8 + 
      \[Alpha][176]/8 - \[Alpha][177]/8 - \[Alpha][184]/4, 0, 0, 
     (-3*\[Alpha][140])/16 + (3*\[Alpha][141])/8 + (3*\[Alpha][144])/16 + 
      (3*\[Alpha][145])/16 + (3*\[Alpha][146])/16 - (3*\[Alpha][147])/16 + 
      (3*\[Alpha][148])/16 + (3*\[Alpha][152])/16 - (3*\[Alpha][153])/16 + 
      (3*\[Alpha][176])/16 - (3*\[Alpha][177])/16 - (3*\[Alpha][184])/16 - 
      (3*\[Alpha][187])/16, -1/4*\[Alpha][140] + \[Alpha][141]/4 - 
      \[Alpha][143]/4 - \[Alpha][147]/4 + \[Alpha][152]/4 + \[Alpha][176]/4 - 
      \[Alpha][184]/4, 0, -1/4*\[Alpha][140] + (3*\[Alpha][141])/8 - 
      \[Alpha][143]/16 + (3*\[Alpha][144])/16 + (3*\[Alpha][145])/16 + 
      (3*\[Alpha][146])/16 - (3*\[Alpha][147])/16 + (3*\[Alpha][148])/16 + 
      \[Alpha][152]/4 - \[Alpha][153]/8 + \[Alpha][176]/4 - \[Alpha][177]/8 - 
      (3*\[Alpha][184])/16 - (3*\[Alpha][187])/16, 
     \[Alpha][140]/16 + \[Alpha][143]/16 - \[Alpha][152]/16 - 
      \[Alpha][153]/16 - \[Alpha][176]/16 - \[Alpha][177]/16, 
     2*\[Alpha][1] - 2*\[Alpha][4] + \[Alpha][29] - \[Alpha][32] - 
      \[Alpha][47] + \[Alpha][48] - 2*\[Alpha][99] + 4*\[Alpha][102] - 
      2*\[Alpha][103], \[Alpha][140]/8 + \[Alpha][143]/8 - \[Alpha][152]/8 - 
      \[Alpha][153]/8 - \[Alpha][176]/8 - \[Alpha][177]/8, 
     -1/8*\[Alpha][140] - \[Alpha][143]/8 + \[Alpha][152]/8 + 
      \[Alpha][153]/8 + \[Alpha][176]/8 + \[Alpha][177]/8, 0, 
     -1/8*\[Alpha][140] + \[Alpha][141]/4 + \[Alpha][143]/8 + 
      \[Alpha][144]/4 + \[Alpha][145]/4 + \[Alpha][146]/4 + \[Alpha][148]/4 + 
      \[Alpha][152]/8 - \[Alpha][153]/8 + \[Alpha][176]/8 - \[Alpha][177]/8 - 
      \[Alpha][187]/4, \[Alpha][140]/48 + \[Alpha][143]/48 - 
      \[Alpha][152]/48 - \[Alpha][153]/48 - \[Alpha][176]/48 - 
      \[Alpha][177]/48, \[Alpha][140]/4 + \[Alpha][143]/4 - \[Alpha][152]/4 - 
      \[Alpha][153]/4 - \[Alpha][176]/4 - \[Alpha][177]/4, 0, 0, 
     \[Alpha][140]/16 + \[Alpha][143]/16 - \[Alpha][152]/16 - 
      \[Alpha][153]/16 - \[Alpha][176]/16 - \[Alpha][177]/16, 
     -1/8*\[Alpha][140] - \[Alpha][143]/8 + \[Alpha][152]/8 + 
      \[Alpha][153]/8 + \[Alpha][176]/8 + \[Alpha][177]/8, 
     \[Alpha][140]/16 + \[Alpha][143]/16 - \[Alpha][152]/16 - 
      \[Alpha][153]/16 - \[Alpha][176]/16 - \[Alpha][177]/16, 
     -1/4*\[Alpha][141] + \[Alpha][147]/4 + \[Alpha][153]/4 + 
      \[Alpha][177]/4 + \[Alpha][184]/4, 0, \[Alpha][140]/16 + 
      \[Alpha][143]/16 - \[Alpha][152]/16 - \[Alpha][153]/16 - 
      \[Alpha][176]/16 - \[Alpha][177]/16, \[Alpha][140]/8 - 
      (3*\[Alpha][141])/8 - \[Alpha][143]/16 - (3*\[Alpha][144])/16 - 
      (3*\[Alpha][145])/16 - (3*\[Alpha][146])/16 + (3*\[Alpha][147])/16 - 
      (3*\[Alpha][148])/16 - \[Alpha][152]/8 + \[Alpha][153]/4 - 
      \[Alpha][176]/8 + \[Alpha][177]/4 + (3*\[Alpha][184])/16 + 
      (3*\[Alpha][187])/16}, {\[Alpha][29]/16 + \[Alpha][32]/16 - 
      \[Alpha][47]/16 - \[Alpha][48]/16, -1/16*\[Alpha][2] - \[Alpha][3]/16 - 
      \[Alpha][5]/16 - \[Alpha][6]/16 - \[Alpha][29]/8 - \[Alpha][32]/8 + 
      \[Alpha][47]/8 + \[Alpha][48]/8 + \[Alpha][50]/16 + \[Alpha][51]/16, 
     -1/16*\[Alpha][140] + \[Alpha][141]/16 - \[Alpha][143]/16 + 
      \[Alpha][145]/16 + \[Alpha][146]/16 - \[Alpha][147]/8 + 
      \[Alpha][148]/16 + \[Alpha][152]/16 - \[Alpha][153]/16 + 
      \[Alpha][176]/16 - \[Alpha][177]/16, \[Alpha][140]/16 - 
      \[Alpha][141]/16 - \[Alpha][143]/16 - \[Alpha][145]/16 - 
      \[Alpha][146]/16 - \[Alpha][148]/16 - \[Alpha][152]/16 + 
      \[Alpha][153]/16 - \[Alpha][176]/16 + \[Alpha][177]/16, 
     -1/4*\[Alpha][140] - \[Alpha][143]/4 - \[Alpha][152]/4 - 
      \[Alpha][153]/4 - \[Alpha][176]/4 - \[Alpha][177]/4, 
     -1/2*\[Alpha][2] - \[Alpha][3]/2 - \[Alpha][5]/2 - \[Alpha][6]/2 + 
      \[Alpha][29]/2 + \[Alpha][32]/2 + \[Alpha][47]/2 + \[Alpha][48]/2 - 
      \[Alpha][50]/2 - \[Alpha][51]/2, \[Alpha][140]/8 - \[Alpha][141]/16 - 
      \[Alpha][145]/16 - \[Alpha][146]/16 + \[Alpha][147]/8 - 
      \[Alpha][148]/16, -2*\[Alpha][140] + (3*\[Alpha][141])/2 - 
      \[Alpha][143]/2 + (3*\[Alpha][145])/2 + (3*\[Alpha][146])/2 - 
      3*\[Alpha][147] + (3*\[Alpha][148])/2 + \[Alpha][152] - 
      \[Alpha][153]/2 + \[Alpha][176] - \[Alpha][177]/2, 
     -1/16*\[Alpha][5] - \[Alpha][6]/16 - \[Alpha][29]/8 - \[Alpha][32]/16 + 
      \[Alpha][47]/8 + \[Alpha][48]/16 + \[Alpha][51]/16, 
     2*\[Alpha][140] - 2*\[Alpha][141] - \[Alpha][143] - \[Alpha][144] - 
      2*\[Alpha][145] - 2*\[Alpha][146] + 2*\[Alpha][147] - 2*\[Alpha][148] - 
      \[Alpha][152] - \[Alpha][153] + \[Alpha][165] - \[Alpha][169] - 
      \[Alpha][176] - \[Alpha][177], \[Alpha][2]/16 - \[Alpha][6]/16 - 
      \[Alpha][29]/16 + \[Alpha][32]/16 + \[Alpha][47]/16 - \[Alpha][48]/16 - 
      \[Alpha][77]/16 + \[Alpha][79]/16, \[Alpha][2]/32 - \[Alpha][3]/32 + 
      \[Alpha][5]/32 - \[Alpha][6]/32 - \[Alpha][29]/16 + \[Alpha][47]/16 + 
      \[Alpha][50]/32 - \[Alpha][51]/32 - \[Alpha][77]/16 + \[Alpha][79]/16, 
     \[Alpha][2]/32 + \[Alpha][3]/32 - \[Alpha][5]/32 - \[Alpha][6]/32 - 
      \[Alpha][29]/16 + \[Alpha][47]/16 - \[Alpha][50]/32 + \[Alpha][51]/32, 
     \[Alpha][140] + \[Alpha][141] + \[Alpha][143] + 2*\[Alpha][144] + 
      \[Alpha][145] + \[Alpha][146] + 2*\[Alpha][147] + \[Alpha][148] + 
      \[Alpha][152] + \[Alpha][153] - 2*\[Alpha][165] + 2*\[Alpha][169] + 
      \[Alpha][176] + \[Alpha][177], \[Alpha][116]/16 + \[Alpha][118]/16 - 
      \[Alpha][122]/16 - \[Alpha][124]/16, (-3*\[Alpha][3])/16 - 
      (3*\[Alpha][6])/16 - (3*\[Alpha][29])/16 + (3*\[Alpha][47])/16 + 
      (3*\[Alpha][50])/16 - (3*\[Alpha][77])/16 + (3*\[Alpha][79])/16, 
     -1/2*\[Alpha][140] + \[Alpha][143] - \[Alpha][152]/2 + \[Alpha][153] - 
      \[Alpha][176]/2 + \[Alpha][177], -1/16*\[Alpha][2] - \[Alpha][3]/16 - 
      \[Alpha][29]/16 - \[Alpha][32]/8 + \[Alpha][47]/16 + \[Alpha][48]/8 + 
      \[Alpha][50]/16, (3*\[Alpha][2])/16 + (3*\[Alpha][3])/16 + 
      (3*\[Alpha][5])/16 + (3*\[Alpha][6])/16 + (3*\[Alpha][29])/16 + 
      (3*\[Alpha][32])/16 - (3*\[Alpha][47])/16 - (3*\[Alpha][48])/16 - 
      (3*\[Alpha][50])/16 - (3*\[Alpha][51])/16, (-3*\[Alpha][2])/16 - 
      (3*\[Alpha][5])/16 - (3*\[Alpha][32])/16 + (3*\[Alpha][48])/16 + 
      (3*\[Alpha][51])/16 + (3*\[Alpha][77])/16 - (3*\[Alpha][79])/16, 
     \[Alpha][140] + \[Alpha][143] + (3*\[Alpha][147])/2 + \[Alpha][152] - 
      \[Alpha][153]/2 + \[Alpha][176] - \[Alpha][177]/2, 
     \[Alpha][2]/16 + \[Alpha][3]/16 + \[Alpha][29]/16 + \[Alpha][32]/8 - 
      \[Alpha][47]/8 - \[Alpha][48]/16 - \[Alpha][51]/16, 
     \[Alpha][2]/96 + \[Alpha][3]/96 + \[Alpha][5]/96 + \[Alpha][6]/96 + 
      \[Alpha][29]/48 + \[Alpha][32]/48 - \[Alpha][47]/32 - \[Alpha][48]/96 - 
      \[Alpha][51]/48, \[Alpha][3]/64 - \[Alpha][5]/64 - \[Alpha][50]/64 + 
      \[Alpha][51]/64 + \[Alpha][77]/64 - \[Alpha][79]/64, 
     -1/16*\[Alpha][2] + \[Alpha][3]/32 + \[Alpha][5]/32 + \[Alpha][29]/16 - 
      \[Alpha][32]/8 + \[Alpha][41]/4 - \[Alpha][47]/8 + \[Alpha][48]/16 + 
      \[Alpha][50]/32 + \[Alpha][51]/32 - \[Alpha][77]/32 - 
      (3*\[Alpha][79])/32, -1/8*\[Alpha][2] - \[Alpha][3]/8 - 
      \[Alpha][29]/16 - (3*\[Alpha][32])/16 + \[Alpha][47]/8 + 
      \[Alpha][48]/8 + \[Alpha][50]/16 + \[Alpha][51]/16, 
     -3*\[Alpha][140] + \[Alpha][141] + 2*\[Alpha][145] + 2*\[Alpha][146] - 
      2*\[Alpha][147] + 2*\[Alpha][148] - \[Alpha][152] - \[Alpha][153] - 
      \[Alpha][166] + \[Alpha][168] - \[Alpha][176] - \[Alpha][177], 
     -1/16*\[Alpha][3] + \[Alpha][5]/16 + \[Alpha][29]/16 - \[Alpha][32]/16 + 
      \[Alpha][47]/16 - \[Alpha][48]/16 + \[Alpha][76]/16 - \[Alpha][80]/16, 
     \[Alpha][2]/16 + \[Alpha][5]/16 + \[Alpha][29]/16 - \[Alpha][48]/16 - 
      \[Alpha][51]/16 + \[Alpha][76]/16 - \[Alpha][80]/16, 
     \[Alpha][5]/16 + \[Alpha][6]/16 + \[Alpha][29]/16 - \[Alpha][48]/16 - 
      \[Alpha][50]/16, -\[Alpha][140] + \[Alpha][141] - \[Alpha][143] - 
      \[Alpha][145] - \[Alpha][146] - 2*\[Alpha][147] - \[Alpha][148] + 
      \[Alpha][152] + \[Alpha][153] + 2*\[Alpha][166] - 2*\[Alpha][168] + 
      \[Alpha][176] + \[Alpha][177], -1/16*\[Alpha][117] - \[Alpha][119]/16 - 
      \[Alpha][121]/16, -1/64*\[Alpha][2] + \[Alpha][6]/64 - 
      \[Alpha][50]/64 + \[Alpha][51]/64 - \[Alpha][76]/64 + \[Alpha][80]/64, 
     \[Alpha][2]/32 - \[Alpha][5]/16 + \[Alpha][6]/32 - \[Alpha][29]/8 + 
      \[Alpha][32]/16 + \[Alpha][44]/4 - \[Alpha][47]/8 + \[Alpha][48]/16 + 
      \[Alpha][50]/32 + \[Alpha][51]/32 - (3*\[Alpha][76])/32 - 
      \[Alpha][80]/32, \[Alpha][1]/16 - (3*\[Alpha][2])/32 + \[Alpha][3]/32 - 
      \[Alpha][4]/16 + \[Alpha][5]/32 + \[Alpha][6]/32 + \[Alpha][29]/16 - 
      \[Alpha][32]/16 + \[Alpha][76]/32 + \[Alpha][77]/32 + \[Alpha][79]/32 - 
      (3*\[Alpha][80])/32, (-3*\[Alpha][1])/16 - \[Alpha][2]/32 - 
      \[Alpha][3]/32 - (3*\[Alpha][4])/16 - \[Alpha][5]/32 - \[Alpha][6]/32 - 
      \[Alpha][47]/16 + \[Alpha][48]/16 - \[Alpha][50]/16 - \[Alpha][51]/16 + 
      \[Alpha][76]/32 + (5*\[Alpha][77])/32 + \[Alpha][79]/32 + 
      (5*\[Alpha][80])/32, -1/4*\[Alpha][1] - \[Alpha][4]/8 - \[Alpha][5]/8 - 
      \[Alpha][29]/16 + \[Alpha][32]/16 - \[Alpha][47]/16 + \[Alpha][48]/16 - 
      \[Alpha][50]/16 - \[Alpha][51]/16 + \[Alpha][76]/16 + \[Alpha][77]/16 + 
      \[Alpha][79]/16 + (3*\[Alpha][80])/16, -1/16*\[Alpha][1] - 
      \[Alpha][4]/16 - \[Alpha][50]/32 - \[Alpha][51]/32 + \[Alpha][76]/32 + 
      \[Alpha][77]/32 + \[Alpha][79]/32 + \[Alpha][80]/32, 
     (3*\[Alpha][125])/8, \[Alpha][1]/8 + \[Alpha][4]/8 + \[Alpha][29]/16 + 
      \[Alpha][32]/16 - \[Alpha][47]/16 - \[Alpha][48]/16 + \[Alpha][50]/16 + 
      \[Alpha][51]/16 - \[Alpha][76]/16 - \[Alpha][77]/16 - \[Alpha][79]/16 - 
      \[Alpha][80]/16, (-5*\[Alpha][1])/32 + (5*\[Alpha][3])/64 - 
      (3*\[Alpha][4])/32 - (3*\[Alpha][5])/64 + (3*\[Alpha][6])/32 - 
      (3*\[Alpha][47])/32 + (3*\[Alpha][48])/32 - (9*\[Alpha][50])/64 - 
      (3*\[Alpha][51])/64 + (9*\[Alpha][77])/64 - (3*\[Alpha][79])/64 + 
      (5*\[Alpha][80])/32, \[Alpha][2]/64 - \[Alpha][6]/64 + 
      \[Alpha][50]/64 - \[Alpha][51]/64 + \[Alpha][76]/64 - \[Alpha][80]/64, 
     \[Alpha][2]/32 - \[Alpha][3]/16 + \[Alpha][6]/32 + \[Alpha][29]/16 - 
      \[Alpha][32]/8 + \[Alpha][36]/4 + \[Alpha][47]/16 - \[Alpha][48]/8 + 
      \[Alpha][50]/32 + \[Alpha][51]/32 - \[Alpha][76]/32 - 
      (3*\[Alpha][80])/32, -1/16*\[Alpha][117] - \[Alpha][119]/16 - 
      \[Alpha][121]/16, -1/16*\[Alpha][2] - \[Alpha][3]/16 - \[Alpha][5]/16 - 
      \[Alpha][6]/16 + \[Alpha][50]/16 + \[Alpha][51]/16, 
     (7*\[Alpha][1])/32 + (3*\[Alpha][2])/32 + (3*\[Alpha][3])/64 + 
      (3*\[Alpha][4])/32 + (11*\[Alpha][5])/64 + (3*\[Alpha][47])/32 - 
      (3*\[Alpha][48])/32 + (3*\[Alpha][50])/64 - (3*\[Alpha][51])/64 - 
      \[Alpha][76]/32 - (9*\[Alpha][77])/64 + (3*\[Alpha][79])/64 - 
      (3*\[Alpha][80])/16, (-3*\[Alpha][3])/16 - (3*\[Alpha][6])/16 - 
      (3*\[Alpha][32])/16 + (3*\[Alpha][47])/16 + (3*\[Alpha][50])/16 + 
      (3*\[Alpha][76])/16 - (3*\[Alpha][80])/16, (3*\[Alpha][1])/16 + 
      (9*\[Alpha][3])/64 + \[Alpha][4]/8 + (3*\[Alpha][5])/64 + 
      \[Alpha][6]/8 - (3*\[Alpha][50])/64 + (3*\[Alpha][51])/64 - 
      (3*\[Alpha][76])/32 - (5*\[Alpha][77])/64 - (3*\[Alpha][79])/64 - 
      (3*\[Alpha][80])/32, (5*\[Alpha][1])/32 + \[Alpha][2]/64 - 
      (11*\[Alpha][3])/64 + (5*\[Alpha][4])/32 + \[Alpha][5]/64 - 
      (11*\[Alpha][6])/64 - \[Alpha][29]/16 - \[Alpha][32]/16 + 
      (3*\[Alpha][47])/16 - \[Alpha][48]/16 + \[Alpha][50]/4 + 
      \[Alpha][51]/16 + (3*\[Alpha][76])/64 - (13*\[Alpha][77])/64 + 
      (3*\[Alpha][79])/64 - (13*\[Alpha][80])/64, 
     \[Alpha][3]/32 + \[Alpha][5]/32 + \[Alpha][6]/16 + \[Alpha][29]/16 + 
      \[Alpha][32]/16 - (3*\[Alpha][47])/32 - \[Alpha][48]/32 - 
      \[Alpha][50]/32 - \[Alpha][51]/32 - \[Alpha][76]/32 + \[Alpha][80]/32, 
     (5*\[Alpha][140])/2 - (3*\[Alpha][141])/2 - \[Alpha][143]/2 - 
      (3*\[Alpha][145])/2 - (3*\[Alpha][146])/2 + (3*\[Alpha][147])/2 - 
      (3*\[Alpha][148])/2 - \[Alpha][152]/2 + \[Alpha][153] - 
      \[Alpha][176]/2 + \[Alpha][177], \[Alpha][5]/16 + \[Alpha][6]/16 + 
      \[Alpha][29]/8 + \[Alpha][32]/16 - \[Alpha][47]/16 - \[Alpha][48]/8 - 
      \[Alpha][50]/16, -1/8*\[Alpha][5] - \[Alpha][6]/8 - 
      (3*\[Alpha][29])/16 - \[Alpha][32]/16 + \[Alpha][47]/8 + 
      \[Alpha][48]/8 + \[Alpha][50]/16 + \[Alpha][51]/16, 
     -1/64*\[Alpha][3] + \[Alpha][5]/64 + \[Alpha][50]/64 - \[Alpha][51]/64 - 
      \[Alpha][77]/64 + \[Alpha][79]/64, \[Alpha][3]/32 + \[Alpha][5]/32 - 
      \[Alpha][6]/16 - \[Alpha][29]/8 + \[Alpha][32]/16 + \[Alpha][39]/4 + 
      \[Alpha][47]/16 - \[Alpha][48]/8 + \[Alpha][50]/32 + \[Alpha][51]/32 - 
      (3*\[Alpha][77])/32 - \[Alpha][79]/32, \[Alpha][2]/96 + 
      \[Alpha][3]/96 + \[Alpha][5]/96 + \[Alpha][6]/96 + \[Alpha][29]/48 + 
      \[Alpha][32]/48 - \[Alpha][47]/96 - \[Alpha][48]/32 - \[Alpha][50]/48, 
     (3*\[Alpha][2])/16 + (3*\[Alpha][3])/16 + (3*\[Alpha][5])/16 + 
      (3*\[Alpha][6])/16 + (3*\[Alpha][29])/16 + (3*\[Alpha][32])/16 - 
      (3*\[Alpha][47])/16 - (3*\[Alpha][48])/16 - (3*\[Alpha][50])/16 - 
      (3*\[Alpha][51])/16, \[Alpha][116]/16 + \[Alpha][118]/16 - 
      \[Alpha][122]/16 - \[Alpha][124]/16, -1/16*\[Alpha][2] - 
      \[Alpha][3]/16 - \[Alpha][5]/16 - \[Alpha][6]/16 + \[Alpha][50]/16 + 
      \[Alpha][51]/16, \[Alpha][2]/32 + \[Alpha][3]/16 + \[Alpha][6]/32 + 
      \[Alpha][29]/16 + \[Alpha][32]/16 - (3*\[Alpha][47])/32 - 
      \[Alpha][48]/32 - \[Alpha][50]/32 - \[Alpha][51]/32 + \[Alpha][77]/32 - 
      \[Alpha][79]/32, \[Alpha][2]/16 + \[Alpha][3]/16 + \[Alpha][5]/16 + 
      \[Alpha][6]/16 - \[Alpha][29]/8 - \[Alpha][32]/8 + \[Alpha][47]/8 + 
      \[Alpha][48]/8 - \[Alpha][50]/16 - \[Alpha][51]/16, 
     \[Alpha][2]/32 + \[Alpha][5]/16 + \[Alpha][6]/32 + \[Alpha][29]/16 + 
      \[Alpha][32]/16 - \[Alpha][47]/32 - (3*\[Alpha][48])/32 - 
      \[Alpha][50]/32 - \[Alpha][51]/32 - \[Alpha][77]/32 + \[Alpha][79]/32, 
     (-3*\[Alpha][2])/16 - (3*\[Alpha][5])/16 - (3*\[Alpha][29])/16 + 
      (3*\[Alpha][48])/16 + (3*\[Alpha][51])/16 - (3*\[Alpha][76])/16 + 
      (3*\[Alpha][80])/16, (-3*\[Alpha][1])/16 + \[Alpha][2]/8 - 
      (3*\[Alpha][3])/64 - \[Alpha][4]/16 + (3*\[Alpha][5])/64 - 
      (3*\[Alpha][50])/64 - (9*\[Alpha][51])/64 + (3*\[Alpha][76])/32 + 
      (3*\[Alpha][77])/64 + \[Alpha][79]/64 + (3*\[Alpha][80])/32, 
     \[Alpha][2]/16 + \[Alpha][3]/32 + \[Alpha][5]/32 + \[Alpha][29]/16 + 
      \[Alpha][32]/16 - \[Alpha][47]/32 - (3*\[Alpha][48])/32 - 
      \[Alpha][50]/32 - \[Alpha][51]/32 + \[Alpha][76]/32 - \[Alpha][80]/32, 
     (5*\[Alpha][1])/32 - (11*\[Alpha][2])/64 + \[Alpha][3]/64 + 
      (5*\[Alpha][4])/32 - (11*\[Alpha][5])/64 + \[Alpha][6]/64 - 
      \[Alpha][29]/16 - \[Alpha][32]/16 - \[Alpha][47]/16 + 
      (3*\[Alpha][48])/16 + \[Alpha][50]/16 + \[Alpha][51]/4 - 
      (13*\[Alpha][76])/64 + (3*\[Alpha][77])/64 - (13*\[Alpha][79])/64 + 
      (3*\[Alpha][80])/64}, {0, -1/2*\[Alpha][141] - \[Alpha][145]/2 - 
      \[Alpha][146]/2 - \[Alpha][148]/2, -1/2*\[Alpha][2] - \[Alpha][3]/2 + 
      \[Alpha][5]/2 + \[Alpha][6]/2 - \[Alpha][50]/2 + \[Alpha][51]/2 + 
      \[Alpha][99] - \[Alpha][103], \[Alpha][2]/2 + \[Alpha][3]/2 - 
      \[Alpha][5]/2 - \[Alpha][6]/2 - \[Alpha][50]/2 + \[Alpha][51]/2 - 
      \[Alpha][100] + \[Alpha][102], -4*\[Alpha][1] + 4*\[Alpha][4] + 
      4*\[Alpha][99] - 4*\[Alpha][100] - 4*\[Alpha][102] + 4*\[Alpha][103], 
     8*\[Alpha][140] - 4*\[Alpha][141] - 4*\[Alpha][145] - 4*\[Alpha][146] + 
      8*\[Alpha][147] - 4*\[Alpha][148], -1/2*\[Alpha][2] - \[Alpha][3]/2 - 
      \[Alpha][5]/2 - \[Alpha][6]/2 - \[Alpha][50]/2 - \[Alpha][51]/2 + 
      \[Alpha][99] + \[Alpha][100] + \[Alpha][102] + \[Alpha][103] - 
      2*\[Alpha][114], -8*\[Alpha][1] - 12*\[Alpha][2] - 12*\[Alpha][3] + 
      8*\[Alpha][4] + 12*\[Alpha][5] + 12*\[Alpha][6] - 12*\[Alpha][50] + 
      12*\[Alpha][51] + 32*\[Alpha][99] - 8*\[Alpha][100] - 8*\[Alpha][102] - 
      16*\[Alpha][103], -1/2*\[Alpha][141] - \[Alpha][145]/2 - 
      \[Alpha][146]/2 - \[Alpha][148]/2, 16*\[Alpha][1] + 8*\[Alpha][2] - 
      8*\[Alpha][3] - 16*\[Alpha][4] - 8*\[Alpha][5] + 8*\[Alpha][6] + 
      16*\[Alpha][49] - 8*\[Alpha][50] - 8*\[Alpha][51] + 16*\[Alpha][100] + 
      16*\[Alpha][102] - 32*\[Alpha][104], 0, \[Alpha][141]/4 - 
      \[Alpha][145]/4 - \[Alpha][146]/4 + \[Alpha][148]/4, 
     -1/4*\[Alpha][141] + \[Alpha][145]/4 + \[Alpha][146]/4 - 
      \[Alpha][148]/4, 8*\[Alpha][2] - 8*\[Alpha][3] - 8*\[Alpha][5] + 
      8*\[Alpha][6] + 16*\[Alpha][49] - 8*\[Alpha][50] - 8*\[Alpha][51] + 
      16*\[Alpha][99] + 16*\[Alpha][103] - 32*\[Alpha][104], 0, 
     -3*\[Alpha][145] - 3*\[Alpha][146], -8*\[Alpha][1] + 12*\[Alpha][2] + 
      12*\[Alpha][3] + 8*\[Alpha][4] - 12*\[Alpha][5] - 12*\[Alpha][6] + 
      12*\[Alpha][50] - 12*\[Alpha][51] - 16*\[Alpha][99] - 8*\[Alpha][100] - 
      8*\[Alpha][102] + 32*\[Alpha][103], -1/2*\[Alpha][141] - 
      \[Alpha][145]/2 - \[Alpha][146]/2 - \[Alpha][148]/2, 
     3*\[Alpha][141] + 3*\[Alpha][145] + 3*\[Alpha][146] + 3*\[Alpha][148], 
     -3*\[Alpha][141] - 3*\[Alpha][148], -8*\[Alpha][1] - 12*\[Alpha][2] - 
      12*\[Alpha][3] + 8*\[Alpha][4] + 12*\[Alpha][5] + 12*\[Alpha][6] + 
      12*\[Alpha][50] - 12*\[Alpha][51] + 8*\[Alpha][99] + 16*\[Alpha][100] - 
      32*\[Alpha][102] + 8*\[Alpha][103], \[Alpha][141]/2 + \[Alpha][145]/2 + 
      \[Alpha][146]/2 + \[Alpha][148]/2, -1/6*\[Alpha][140] + 
      \[Alpha][141]/3 + \[Alpha][145]/3 + \[Alpha][146]/3 - \[Alpha][147]/6 + 
      \[Alpha][148]/3, \[Alpha][140]/4 - (3*\[Alpha][141])/8 + 
      \[Alpha][145]/8 + \[Alpha][146]/8 + \[Alpha][147]/4 - 
      (3*\[Alpha][148])/8, -1/2*\[Alpha][140] + \[Alpha][141]/4 + 
      \[Alpha][145]/4 + \[Alpha][146]/4 - \[Alpha][147]/2 + \[Alpha][148]/4, 
     -\[Alpha][140] - \[Alpha][141] - \[Alpha][145] - \[Alpha][146] - 
      \[Alpha][147] - \[Alpha][148], 16*\[Alpha][1] + 8*\[Alpha][2] - 
      8*\[Alpha][3] - 16*\[Alpha][4] - 8*\[Alpha][5] + 8*\[Alpha][6] - 
      16*\[Alpha][49] + 8*\[Alpha][50] + 8*\[Alpha][51] - 16*\[Alpha][99] + 
      32*\[Alpha][101] - 16*\[Alpha][103], 0, \[Alpha][141]/2 + 
      \[Alpha][148]/2, \[Alpha][145]/2 + \[Alpha][146]/2, 
     8*\[Alpha][2] - 8*\[Alpha][3] - 8*\[Alpha][5] + 8*\[Alpha][6] - 
      16*\[Alpha][49] + 8*\[Alpha][50] + 8*\[Alpha][51] - 16*\[Alpha][100] + 
      32*\[Alpha][101] - 16*\[Alpha][102], 0, \[Alpha][140]/4 - 
      (3*\[Alpha][141])/8 + \[Alpha][145]/8 + \[Alpha][146]/8 + 
      \[Alpha][147]/4 - (3*\[Alpha][148])/8, -1/2*\[Alpha][140] + 
      \[Alpha][141]/4 + \[Alpha][145]/4 + \[Alpha][146]/4 - \[Alpha][147]/2 + 
      \[Alpha][148]/4, 0, \[Alpha][140] - \[Alpha][141]/2 - \[Alpha][145]/2 - 
      \[Alpha][146]/2 + \[Alpha][147] - \[Alpha][148]/2, 
     \[Alpha][140] - \[Alpha][141]/2 - \[Alpha][145]/2 - \[Alpha][146]/2 + 
      \[Alpha][147] - \[Alpha][148]/2, \[Alpha][141]/4 + \[Alpha][145]/4 + 
      \[Alpha][146]/4 + \[Alpha][148]/4, 0, -\[Alpha][140] + 
      \[Alpha][141]/2 + \[Alpha][145]/2 + \[Alpha][146]/2 - \[Alpha][147] + 
      \[Alpha][148]/2, (3*\[Alpha][140])/4 - (3*\[Alpha][141])/8 + 
      (9*\[Alpha][145])/8 + (9*\[Alpha][146])/8 + (3*\[Alpha][147])/4 - 
      (3*\[Alpha][148])/8, \[Alpha][140]/4 + \[Alpha][141]/8 - 
      (3*\[Alpha][145])/8 - (3*\[Alpha][146])/8 + \[Alpha][147]/4 + 
      \[Alpha][148]/8, -1/2*\[Alpha][140] + \[Alpha][141]/4 + 
      \[Alpha][145]/4 + \[Alpha][146]/4 - \[Alpha][147]/2 + \[Alpha][148]/4, 
     0, -\[Alpha][141] - \[Alpha][145] - \[Alpha][146] - \[Alpha][148], 
     (-3*\[Alpha][140])/4 + (15*\[Alpha][141])/8 + (3*\[Alpha][145])/8 + 
      (3*\[Alpha][146])/8 - (3*\[Alpha][147])/4 + (15*\[Alpha][148])/8, 
     -3*\[Alpha][145] - 3*\[Alpha][146], (-3*\[Alpha][140])/4 + 
      (3*\[Alpha][141])/8 + (15*\[Alpha][145])/8 + (15*\[Alpha][146])/8 - 
      (3*\[Alpha][147])/4 + (3*\[Alpha][148])/8, -\[Alpha][140] + 
      \[Alpha][141]/2 - (5*\[Alpha][145])/2 - (5*\[Alpha][146])/2 - 
      \[Alpha][147] + \[Alpha][148]/2, -1/2*\[Alpha][140] + \[Alpha][141]/2 + 
      \[Alpha][145]/2 + \[Alpha][146]/2 - \[Alpha][147]/2 + \[Alpha][148]/2, 
     -8*\[Alpha][1] + 12*\[Alpha][2] + 12*\[Alpha][3] + 8*\[Alpha][4] - 
      12*\[Alpha][5] - 12*\[Alpha][6] - 12*\[Alpha][50] + 12*\[Alpha][51] + 
      8*\[Alpha][99] - 32*\[Alpha][100] + 16*\[Alpha][102] + 8*\[Alpha][103], 
     \[Alpha][141]/2 + \[Alpha][145]/2 + \[Alpha][146]/2 + \[Alpha][148]/2, 
     -\[Alpha][140] - \[Alpha][141] - \[Alpha][145] - \[Alpha][146] - 
      \[Alpha][147] - \[Alpha][148], \[Alpha][140]/4 + \[Alpha][141]/8 - 
      (3*\[Alpha][145])/8 - (3*\[Alpha][146])/8 + \[Alpha][147]/4 + 
      \[Alpha][148]/8, -1/2*\[Alpha][140] + \[Alpha][141]/4 + 
      \[Alpha][145]/4 + \[Alpha][146]/4 - \[Alpha][147]/2 + \[Alpha][148]/4, 
     -1/6*\[Alpha][140] + \[Alpha][141]/3 + \[Alpha][145]/3 + 
      \[Alpha][146]/3 - \[Alpha][147]/6 + \[Alpha][148]/3, 
     3*\[Alpha][141] + 3*\[Alpha][145] + 3*\[Alpha][146] + 3*\[Alpha][148], 
     0, -\[Alpha][141] - \[Alpha][145] - \[Alpha][146] - \[Alpha][148], 
     -1/2*\[Alpha][140] + \[Alpha][141]/2 + \[Alpha][145]/2 + 
      \[Alpha][146]/2 - \[Alpha][147]/2 + \[Alpha][148]/2, 
     \[Alpha][140] + \[Alpha][141] + \[Alpha][145] + \[Alpha][146] + 
      \[Alpha][147] + \[Alpha][148], -1/2*\[Alpha][140] + \[Alpha][141]/2 + 
      \[Alpha][145]/2 + \[Alpha][146]/2 - \[Alpha][147]/2 + \[Alpha][148]/2, 
     -3*\[Alpha][141] - 3*\[Alpha][148], (3*\[Alpha][140])/4 + 
      (9*\[Alpha][141])/8 - (3*\[Alpha][145])/8 - (3*\[Alpha][146])/8 + 
      (3*\[Alpha][147])/4 + (9*\[Alpha][148])/8, -1/2*\[Alpha][140] + 
      \[Alpha][141]/2 + \[Alpha][145]/2 + \[Alpha][146]/2 - \[Alpha][147]/2 + 
      \[Alpha][148]/2, -\[Alpha][140] - (5*\[Alpha][141])/2 + 
      \[Alpha][145]/2 + \[Alpha][146]/2 - \[Alpha][147] - 
      (5*\[Alpha][148])/2}, {0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][1] - (3*\[Alpha][2])/2 - (3*\[Alpha][3])/2 + \[Alpha][29]/2 + 
      \[Alpha][47]/2 - (3*\[Alpha][50])/2 + 2*\[Alpha][99], 
     -1/16*\[Alpha][140] + \[Alpha][152]/16 + \[Alpha][176]/16, 0, 0, 0, 0, 
     0, 0, -1/16*\[Alpha][140] - \[Alpha][146]/8 + \[Alpha][152]/16 + 
      \[Alpha][176]/16, 0, 0, \[Alpha][140]/16 + \[Alpha][146]/8 - 
      \[Alpha][152]/16 - \[Alpha][164]/8 - \[Alpha][176]/16, 0, 0, 0, 
     \[Alpha][140]/96 - \[Alpha][152]/32 - \[Alpha][176]/32, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, \[Alpha][140]/32 - \[Alpha][141]/32 + \[Alpha][147]/32 - 
      \[Alpha][166]/32, -1/16*\[Alpha][141] + \[Alpha][147]/16 - 
      \[Alpha][152]/16 - \[Alpha][166]/16 - \[Alpha][176]/16, 0, 0, 0, 0, 0, 
     0, -1/32*\[Alpha][140] + \[Alpha][141]/32 + \[Alpha][146]/8 - 
      \[Alpha][147]/32 + \[Alpha][166]/32, 0, 0, \[Alpha][209]/16, 
     -1/16*\[Alpha][146] + \[Alpha][164]/16, 0, 0, 0, 
     (-3*\[Alpha][140])/32 + \[Alpha][141]/16 - \[Alpha][147]/16 + 
      (3*\[Alpha][152])/32 + \[Alpha][166]/16 + (3*\[Alpha][176])/32, 
     \[Alpha][140]/16 - \[Alpha][141]/32 + \[Alpha][147]/32 - 
      (3*\[Alpha][152])/32 - \[Alpha][166]/32 - (3*\[Alpha][176])/32, 0, 0, 
     (-3*\[Alpha][140])/16 + \[Alpha][152]/16 + \[Alpha][176]/16, 0, 0, 0, 0, 
     0, 0, \[Alpha][140]/32 - \[Alpha][146]/8 - (3*\[Alpha][152])/32 - 
      (3*\[Alpha][176])/32, -1/32*\[Alpha][140] + \[Alpha][146]/8 + 
      (3*\[Alpha][152])/32 - \[Alpha][164]/8 + (3*\[Alpha][176])/32, 0, 0, 0, 
     -1/32*\[Alpha][140] + \[Alpha][141]/32 - \[Alpha][147]/32 + 
      \[Alpha][166]/32, 0}, {0, 0, 0, 0, 0, 0, 0, -12*\[Alpha][140] + 
      12*\[Alpha][152] + 12*\[Alpha][176], -\[Alpha][1] - \[Alpha][2]/2 - 
      \[Alpha][3]/2 - 2*\[Alpha][17] + (3*\[Alpha][29])/2 + 
      (3*\[Alpha][47])/2 - \[Alpha][50]/2, 0, 0, 0, 0, 0, 0, 
     (3*\[Alpha][2])/2 - (3*\[Alpha][3])/2 + (3*\[Alpha][29])/2 + 
      (3*\[Alpha][47])/2 - (3*\[Alpha][50])/2, 0, 0, 
     (3*\[Alpha][2])/2 + (3*\[Alpha][3])/2 - 3*\[Alpha][8] - 
      (3*\[Alpha][29])/2 - (3*\[Alpha][47])/2 + (3*\[Alpha][50])/2, 0, 0, 0, 
     \[Alpha][2]/4 + \[Alpha][3]/4 - \[Alpha][29]/4 + \[Alpha][47]/4 - 
      \[Alpha][50]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*\[Alpha][2] - 
      \[Alpha][26]/4 + \[Alpha][50]/4, (-3*\[Alpha][3])/2 + 
      (3*\[Alpha][26])/2 + (3*\[Alpha][29])/2 - (3*\[Alpha][47])/2, 0, 0, 0, 
     0, 0, 0, (-3*\[Alpha][2])/4 - (3*\[Alpha][26])/4 + (3*\[Alpha][50])/4, 
     0, 0, 0, -1/2*\[Alpha][2] + \[Alpha][8] + \[Alpha][26]/2 - 
      \[Alpha][50]/2, 0, 0, 0, (3*\[Alpha][2])/4 - (3*\[Alpha][3])/4 + 
      (3*\[Alpha][26])/2 + (3*\[Alpha][29])/4 - (3*\[Alpha][47])/4 - 
      (3*\[Alpha][50])/4, \[Alpha][2]/2 + (3*\[Alpha][3])/4 - \[Alpha][8] - 
      (5*\[Alpha][26])/4 - (3*\[Alpha][29])/4 + (3*\[Alpha][47])/4 + 
      \[Alpha][50]/2, 0, 0, (3*\[Alpha][2])/2 + (3*\[Alpha][3])/2 - 
      (3*\[Alpha][29])/2 + (3*\[Alpha][47])/2 - (3*\[Alpha][50])/2, 0, 0, 0, 
     0, 0, 0, (3*\[Alpha][2])/4 + (3*\[Alpha][3])/4 - (3*\[Alpha][29])/4 + 
      (3*\[Alpha][47])/4 - (3*\[Alpha][50])/4, (-3*\[Alpha][2])/4 - 
      (3*\[Alpha][3])/4 + (3*\[Alpha][29])/4 - (3*\[Alpha][47])/4 + 
      (3*\[Alpha][50])/4, 0, 0, 0, (5*\[Alpha][2])/4 - \[Alpha][8] + 
      \[Alpha][26]/4 - \[Alpha][50]/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][1] - (3*\[Alpha][2])/2 - (3*\[Alpha][6])/2 - \[Alpha][49] - 
      \[Alpha][77]/2 - \[Alpha][79]/2 + \[Alpha][87] + 2*\[Alpha][104], 
     -1/32*\[Alpha][140] + \[Alpha][141]/32 + \[Alpha][144]/32 + 
      \[Alpha][145]/32 + \[Alpha][146]/32 + \[Alpha][148]/32 - 
      \[Alpha][165]/32 - \[Alpha][169]/32 - \[Alpha][187]/16, 
     -1/32*\[Alpha][140] + \[Alpha][145]/32 + \[Alpha][146]/32 - 
      \[Alpha][165]/32 - \[Alpha][169]/32 - \[Alpha][187]/32, 
     \[Alpha][141]/32 + \[Alpha][144]/32 + \[Alpha][148]/32 - 
      \[Alpha][187]/32, -\[Alpha][49] + \[Alpha][77] + \[Alpha][79] - 
      \[Alpha][87], -1/32*\[Alpha][210] - \[Alpha][212]/32, 
     (-3*\[Alpha][140])/32 - \[Alpha][141]/32 - \[Alpha][144]/32 + 
      (5*\[Alpha][145])/32 + (3*\[Alpha][146])/32 - \[Alpha][148]/32 - 
      (3*\[Alpha][165])/32 - (3*\[Alpha][169])/32 - \[Alpha][187]/16, 0, 0, 
     0, (3*\[Alpha][140])/32 + (3*\[Alpha][141])/32 + (3*\[Alpha][144])/32 - 
      (3*\[Alpha][145])/32 - (3*\[Alpha][146])/32 + (3*\[Alpha][148])/32 + 
      (3*\[Alpha][165])/32 + (3*\[Alpha][169])/32 + \[Alpha][187]/16, 0, 0, 
     0, \[Alpha][140]/128 + (3*\[Alpha][141])/128 + (3*\[Alpha][144])/128 - 
      \[Alpha][145]/128 - \[Alpha][146]/128 + (3*\[Alpha][148])/128 + 
      \[Alpha][165]/128 + (3*\[Alpha][169])/128, (3*\[Alpha][140])/64 - 
      (3*\[Alpha][141])/64 - (3*\[Alpha][144])/64 - (3*\[Alpha][145])/64 - 
      (3*\[Alpha][146])/64 - (3*\[Alpha][148])/64 + (3*\[Alpha][165])/64 + 
      \[Alpha][169]/64 + \[Alpha][187]/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][140]/64 - (3*\[Alpha][141])/64 - \[Alpha][144]/64 - 
      \[Alpha][145]/64 - \[Alpha][146]/64 + \[Alpha][147]/32 - 
      (3*\[Alpha][148])/64 - \[Alpha][154]/32 - \[Alpha][165]/64 + 
      \[Alpha][169]/64 - \[Alpha][178]/32 + \[Alpha][187]/32, 
     \[Alpha][140]/64 + \[Alpha][141]/64 + (3*\[Alpha][144])/64 - 
      \[Alpha][145]/64 - \[Alpha][146]/64 + \[Alpha][147]/32 + 
      \[Alpha][148]/64 - \[Alpha][154]/32 - \[Alpha][165]/64 + 
      (5*\[Alpha][169])/64 - \[Alpha][178]/32 + \[Alpha][187]/32, 
     -1/32*\[Alpha][140] + \[Alpha][141]/32 + \[Alpha][144]/32 + 
      \[Alpha][145]/32 + \[Alpha][146]/32 + \[Alpha][148]/32 - 
      \[Alpha][165]/32 + \[Alpha][169]/32, \[Alpha][140]/64 - 
      \[Alpha][141]/64 + \[Alpha][144]/64 - \[Alpha][145]/64 - 
      \[Alpha][146]/64 + \[Alpha][147]/32 - \[Alpha][148]/64 - 
      \[Alpha][154]/32 - \[Alpha][165]/64 + \[Alpha][169]/64 - 
      \[Alpha][178]/32, \[Alpha][220]/16, \[Alpha][140]/32 - 
      \[Alpha][141]/32 - \[Alpha][144]/32 - \[Alpha][145]/32 - 
      \[Alpha][146]/32 - \[Alpha][148]/32 + \[Alpha][165]/32 - 
      \[Alpha][169]/32, \[Alpha][140]/128 + (5*\[Alpha][141])/128 + 
      (3*\[Alpha][144])/128 - (9*\[Alpha][145])/128 - \[Alpha][146]/128 - 
      \[Alpha][147]/64 + (5*\[Alpha][148])/128 + \[Alpha][154]/64 + 
      (3*\[Alpha][165])/128 + (9*\[Alpha][169])/128 + \[Alpha][178]/64 + 
      (3*\[Alpha][187])/64, 0, 0, 0, 0, (-5*\[Alpha][140])/128 - 
      (9*\[Alpha][141])/128 - (11*\[Alpha][144])/128 + 
      (5*\[Alpha][145])/128 + (5*\[Alpha][146])/128 - \[Alpha][147]/64 - 
      (9*\[Alpha][148])/128 + \[Alpha][154]/64 - (3*\[Alpha][165])/128 - 
      (9*\[Alpha][169])/128 + \[Alpha][178]/64 - (3*\[Alpha][187])/64, 0, 
     -1/128*\[Alpha][140] - (3*\[Alpha][141])/128 - (7*\[Alpha][144])/128 + 
      \[Alpha][145]/128 + \[Alpha][146]/128 - \[Alpha][147]/32 - 
      (3*\[Alpha][148])/128 + \[Alpha][154]/32 + (3*\[Alpha][165])/128 - 
      (7*\[Alpha][169])/128 + \[Alpha][178]/32, (-9*\[Alpha][140])/128 - 
      (5*\[Alpha][141])/128 - (11*\[Alpha][144])/128 + 
      (9*\[Alpha][145])/128 + (9*\[Alpha][146])/128 - (3*\[Alpha][147])/64 - 
      (5*\[Alpha][148])/128 + (3*\[Alpha][154])/64 - (3*\[Alpha][165])/128 - 
      (17*\[Alpha][169])/128 + (3*\[Alpha][178])/64 - (3*\[Alpha][187])/64, 
     0, 0, 0, 0, (-3*\[Alpha][140])/128 - \[Alpha][141]/128 - 
      \[Alpha][144]/128 + (3*\[Alpha][145])/128 + (3*\[Alpha][146])/128 - 
      \[Alpha][148]/128 - (3*\[Alpha][165])/128 - \[Alpha][169]/128, 
     -1/64*\[Alpha][140] + \[Alpha][141]/64 + \[Alpha][144]/64 + 
      \[Alpha][145]/64 + \[Alpha][146]/64 + \[Alpha][148]/64 - 
      \[Alpha][165]/64 - (3*\[Alpha][169])/64 - \[Alpha][187]/16, 0, 0, 
     -1/16*\[Alpha][210] - \[Alpha][212]/16, 0, \[Alpha][140]/32 + 
      \[Alpha][141]/32 + \[Alpha][144]/32 + \[Alpha][145]/32 - 
      \[Alpha][146]/32 + \[Alpha][148]/32 + \[Alpha][165]/32 + 
      \[Alpha][169]/32, 0, -1/32*\[Alpha][140] + \[Alpha][141]/32 + 
      \[Alpha][144]/32 + \[Alpha][145]/32 + \[Alpha][146]/32 + 
      \[Alpha][148]/32 - \[Alpha][165]/32 - \[Alpha][169]/32, 0, 
     (-3*\[Alpha][140])/128 + (7*\[Alpha][141])/128 + (3*\[Alpha][144])/128 + 
      (3*\[Alpha][145])/128 + (3*\[Alpha][146])/128 - \[Alpha][147]/32 + 
      (7*\[Alpha][148])/128 + \[Alpha][154]/32 + \[Alpha][165]/128 + 
      (3*\[Alpha][169])/128 + \[Alpha][178]/32, 0, (11*\[Alpha][140])/128 + 
      (3*\[Alpha][141])/128 - (3*\[Alpha][144])/128 - 
      (11*\[Alpha][145])/128 - (11*\[Alpha][146])/128 - 
      (3*\[Alpha][147])/64 + (3*\[Alpha][148])/128 + (3*\[Alpha][154])/64 + 
      (17*\[Alpha][165])/128 + (3*\[Alpha][169])/128 + (3*\[Alpha][178])/64 + 
      (3*\[Alpha][187])/64}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -8*\[Alpha][140] + 40*\[Alpha][141] + 40*\[Alpha][144] + 
      40*\[Alpha][145] + 8*\[Alpha][146] + 40*\[Alpha][148] - 
      8*\[Alpha][165] - 8*\[Alpha][169] - 48*\[Alpha][187], 
     -\[Alpha][1] - (3*\[Alpha][2])/2 - 2*\[Alpha][4] - \[Alpha][6]/2 - 
      \[Alpha][28] - \[Alpha][77]/2 - \[Alpha][79]/2 + 3*\[Alpha][87], 
     -\[Alpha][2] + \[Alpha][6]/2 - \[Alpha][28]/2 - \[Alpha][77]/2 - 
      \[Alpha][79]/2 + (3*\[Alpha][87])/2, -1/2*\[Alpha][2] - \[Alpha][4] - 
      (3*\[Alpha][28])/2 + (3*\[Alpha][87])/2, 16*\[Alpha][140] - 
      32*\[Alpha][141] - 32*\[Alpha][144] - 32*\[Alpha][145] - 
      16*\[Alpha][146] - 32*\[Alpha][148] + 16*\[Alpha][165] + 
      16*\[Alpha][169] + 48*\[Alpha][187], (-3*\[Alpha][116])/2 - 
      \[Alpha][118]/2 - \[Alpha][122]/2 + \[Alpha][124]/2, 
     (3*\[Alpha][2])/2 - (3*\[Alpha][6])/2 - (3*\[Alpha][77])/2 - 
      (3*\[Alpha][79])/2 + 3*\[Alpha][87], 0, 0, 0, 
     (3*\[Alpha][2])/2 - (3*\[Alpha][6])/2 + (3*\[Alpha][77])/2 + 
      (3*\[Alpha][79])/2 - 3*\[Alpha][87], 0, 0, 0, 
     -1/8*\[Alpha][2] - \[Alpha][6]/8 + \[Alpha][23]/2 - \[Alpha][28]/4 - 
      \[Alpha][77]/8 + \[Alpha][79]/8, (9*\[Alpha][2])/4 - 
      (3*\[Alpha][6])/4 - 3*\[Alpha][23] + (3*\[Alpha][28])/2 + 
      6*\[Alpha][41] - (3*\[Alpha][77])/4 + (3*\[Alpha][79])/4 - 
      3*\[Alpha][87], 0, 0, 0, 0, 0, 0, 0, 0, 0, (9*\[Alpha][2])/4 + 
      (3*\[Alpha][4])/2 + \[Alpha][6]/4 - 2*\[Alpha][25] - \[Alpha][28]/2 + 
      (3*\[Alpha][46])/2 + \[Alpha][77]/4 - \[Alpha][79]/4 - 
      (3*\[Alpha][87])/2, (-3*\[Alpha][2])/4 + (5*\[Alpha][4])/2 + 
      \[Alpha][6]/4 - 2*\[Alpha][19] + (3*\[Alpha][28])/2 - \[Alpha][46]/2 + 
      (5*\[Alpha][77])/4 - \[Alpha][79]/4 - (3*\[Alpha][87])/2, 
     (-3*\[Alpha][2])/2 + 2*\[Alpha][4] + \[Alpha][6]/2 + \[Alpha][28] - 
      2*\[Alpha][46] + \[Alpha][77]/2 - \[Alpha][79]/2, 
     -1/4*\[Alpha][2] + \[Alpha][4]/2 + \[Alpha][6]/4 - \[Alpha][46]/2 + 
      \[Alpha][77]/4 - \[Alpha][79]/4, -3*\[Alpha][125] + 3*\[Alpha][131] + 
      3*\[Alpha][137], (3*\[Alpha][2])/2 - 2*\[Alpha][4] - \[Alpha][6]/2 + 
      \[Alpha][28] - \[Alpha][77]/2 + \[Alpha][79]/2, 
     (-15*\[Alpha][2])/8 + (9*\[Alpha][4])/4 + (9*\[Alpha][6])/8 - 
      (3*\[Alpha][16])/2 + (9*\[Alpha][28])/4 - (3*\[Alpha][46])/4 + 
      (9*\[Alpha][77])/8 + (3*\[Alpha][79])/8 - (9*\[Alpha][87])/4, 0, 0, 0, 
     0, (3*\[Alpha][2])/8 - (9*\[Alpha][4])/4 + (3*\[Alpha][6])/8 - 
      (9*\[Alpha][28])/4 + (9*\[Alpha][46])/4 - (9*\[Alpha][77])/8 - 
      (3*\[Alpha][79])/8 + (9*\[Alpha][87])/4, 0, (9*\[Alpha][2])/8 - 
      (3*\[Alpha][4])/2 - (3*\[Alpha][6])/8 + (3*\[Alpha][23])/2 - 
      (9*\[Alpha][28])/4 + (3*\[Alpha][46])/2 - (3*\[Alpha][77])/8 + 
      (3*\[Alpha][79])/8, (15*\[Alpha][2])/8 - (9*\[Alpha][4])/4 - 
      (9*\[Alpha][6])/8 + 3*\[Alpha][7] - (3*\[Alpha][16])/2 - 
      3*\[Alpha][23] + (3*\[Alpha][28])/4 + (3*\[Alpha][46])/4 - 
      (9*\[Alpha][77])/8 - (3*\[Alpha][79])/8 + (9*\[Alpha][87])/4, 0, 0, 0, 
     0, -1/8*\[Alpha][2] - \[Alpha][6]/8 + \[Alpha][28]/4 - \[Alpha][77]/8 + 
      \[Alpha][79]/8, (9*\[Alpha][2])/4 - (3*\[Alpha][6])/4 - 
      (3*\[Alpha][28])/2 - 6*\[Alpha][39] - (3*\[Alpha][77])/4 + 
      (3*\[Alpha][79])/4 + 3*\[Alpha][87], 0, 0, 0, 
     -\[Alpha][23] + \[Alpha][28], (5*\[Alpha][23])/2 - (5*\[Alpha][28])/2, 
     0, -1/2*\[Alpha][23] + \[Alpha][28]/2, 0, (-9*\[Alpha][2])/8 + 
      (3*\[Alpha][4])/2 + (3*\[Alpha][6])/8 + (3*\[Alpha][28])/4 - 
      (3*\[Alpha][46])/2 + (3*\[Alpha][77])/8 - (3*\[Alpha][79])/8, 0, 
     (15*\[Alpha][2])/8 - (3*\[Alpha][4])/4 - (9*\[Alpha][6])/8 + 
      (3*\[Alpha][28])/4 + (3*\[Alpha][46])/4 + (3*\[Alpha][77])/8 + 
      (9*\[Alpha][79])/8 - (9*\[Alpha][87])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     8*\[Alpha][140] - 24*\[Alpha][141] - 24*\[Alpha][144] - 
      8*\[Alpha][145] - 8*\[Alpha][146] - 24*\[Alpha][148] + 
      8*\[Alpha][165] + 8*\[Alpha][169], \[Alpha][2]/2 - \[Alpha][4] - 
      \[Alpha][6]/2 - \[Alpha][33] + \[Alpha][77]/2 + \[Alpha][79]/2, 
     -\[Alpha][1] - \[Alpha][4] - (3*\[Alpha][6])/2 + \[Alpha][33]/2 - 
      \[Alpha][49]/2 + \[Alpha][77]/2 + \[Alpha][79]/2, 
     \[Alpha][2]/2 - \[Alpha][4] - \[Alpha][33]/2 + \[Alpha][49]/2, 
     -16*\[Alpha][140] + 16*\[Alpha][145] + 16*\[Alpha][146] - 
      16*\[Alpha][165] - 16*\[Alpha][169], \[Alpha][116]/2 + 
      (3*\[Alpha][118])/2 + \[Alpha][122]/2 - \[Alpha][124]/2, 
     (3*\[Alpha][2])/2 - (3*\[Alpha][6])/2 - 3*\[Alpha][49] + 
      (3*\[Alpha][77])/2 + (3*\[Alpha][79])/2, 0, 0, 0, 
     (3*\[Alpha][2])/2 - (3*\[Alpha][6])/2 + 3*\[Alpha][49] - 
      (3*\[Alpha][77])/2 - (3*\[Alpha][79])/2, 0, 0, 0, 
     (3*\[Alpha][2])/8 - \[Alpha][6]/8 - \[Alpha][7] - \[Alpha][33]/4 + 
      \[Alpha][49]/2 + \[Alpha][77]/8 - \[Alpha][79]/8, 
     (-3*\[Alpha][2])/4 - (3*\[Alpha][6])/4 + (3*\[Alpha][33])/2 + 
      (3*\[Alpha][77])/4 - (3*\[Alpha][79])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][2])/4 + \[Alpha][4] + \[Alpha][6]/4 - \[Alpha][9] + 
      \[Alpha][33]/2 - \[Alpha][77]/4 + \[Alpha][79]/4, 
     \[Alpha][2]/4 + \[Alpha][6]/4 - \[Alpha][9] + 2*\[Alpha][19] + 
      \[Alpha][33]/2 - (5*\[Alpha][77])/4 + \[Alpha][79]/4, 
     \[Alpha][2]/2 + \[Alpha][6]/2 - 2*\[Alpha][9] + 2*\[Alpha][22] - 
      \[Alpha][33] - \[Alpha][77]/2 + \[Alpha][79]/2, 
     -1/4*\[Alpha][2] + \[Alpha][6]/4 - \[Alpha][9] + \[Alpha][49]/2 - 
      \[Alpha][77]/4 + \[Alpha][79]/4, 0, -1/2*\[Alpha][2] - \[Alpha][6]/2 + 
      2*\[Alpha][9] - \[Alpha][33] + \[Alpha][77]/2 - \[Alpha][79]/2, 
     (-3*\[Alpha][2])/8 + (9*\[Alpha][6])/8 - (3*\[Alpha][9])/2 + 
      (3*\[Alpha][33])/4 + (3*\[Alpha][49])/2 - (9*\[Alpha][77])/8 - 
      (3*\[Alpha][79])/8, 0, 0, 0, 0, (-9*\[Alpha][2])/8 + 
      (3*\[Alpha][6])/8 + (3*\[Alpha][9])/2 - (3*\[Alpha][33])/4 - 
      (3*\[Alpha][49])/2 + (9*\[Alpha][77])/8 + (3*\[Alpha][79])/8, 0, 
     (-3*\[Alpha][2])/8 - (3*\[Alpha][6])/8 + (3*\[Alpha][33])/4 + 
      (3*\[Alpha][77])/8 - (3*\[Alpha][79])/8, (3*\[Alpha][2])/8 - 
      (9*\[Alpha][6])/8 + (3*\[Alpha][9])/2 - (3*\[Alpha][33])/4 - 
      (3*\[Alpha][49])/2 + (9*\[Alpha][77])/8 + (3*\[Alpha][79])/8, 0, 0, 0, 
     0, (3*\[Alpha][2])/8 - \[Alpha][6]/8 + \[Alpha][9] - \[Alpha][21]/2 + 
      \[Alpha][33]/4 - \[Alpha][49]/2 + \[Alpha][77]/8 - \[Alpha][79]/8, 
     (-3*\[Alpha][2])/4 - (3*\[Alpha][6])/4 + 3*\[Alpha][21] - 
      (3*\[Alpha][33])/2 + (3*\[Alpha][77])/4 - (3*\[Alpha][79])/4, 0, 0, 0, 
     \[Alpha][21] - \[Alpha][33], \[Alpha][21]/2 - \[Alpha][33]/2, 0, 
     (-5*\[Alpha][21])/2 + (5*\[Alpha][33])/2, 0, (3*\[Alpha][2])/8 + 
      (3*\[Alpha][6])/8 - (3*\[Alpha][21])/2 + (3*\[Alpha][33])/4 - 
      (3*\[Alpha][77])/8 + (3*\[Alpha][79])/8, 0, (3*\[Alpha][2])/8 - 
      (9*\[Alpha][6])/8 - (3*\[Alpha][9])/2 + 3*\[Alpha][21] - 
      (3*\[Alpha][33])/4 + (3*\[Alpha][49])/2 - (3*\[Alpha][77])/8 - 
      (9*\[Alpha][79])/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -8*\[Alpha][140] - 8*\[Alpha][141] - 8*\[Alpha][144] - 
      24*\[Alpha][145] + 8*\[Alpha][146] - 8*\[Alpha][148] - 
      8*\[Alpha][165] - 8*\[Alpha][169], \[Alpha][2]/2 + \[Alpha][4] - 
      \[Alpha][6]/2 + \[Alpha][28] - \[Alpha][77]/2 - \[Alpha][79]/2, 
     \[Alpha][2]/2 + \[Alpha][28]/2 + \[Alpha][49]/2 - \[Alpha][77]/2 - 
      \[Alpha][79]/2, -\[Alpha][1] - \[Alpha][2] - \[Alpha][6]/2 + 
      (3*\[Alpha][28])/2 - \[Alpha][49]/2, 16*\[Alpha][140] + 
      16*\[Alpha][141] + 16*\[Alpha][144] - 16*\[Alpha][146] + 
      16*\[Alpha][148] + 16*\[Alpha][165] + 16*\[Alpha][169], 
     (3*\[Alpha][116])/2 + \[Alpha][118]/2 - \[Alpha][122]/2 + 
      \[Alpha][124]/2, (-3*\[Alpha][2])/2 + (3*\[Alpha][6])/2 + 
      3*\[Alpha][49] - (3*\[Alpha][77])/2 - (3*\[Alpha][79])/2, 0, 0, 0, 
     (-3*\[Alpha][2])/2 + (3*\[Alpha][6])/2 - 3*\[Alpha][49] + 
      (3*\[Alpha][77])/2 + (3*\[Alpha][79])/2, 0, 0, 0, 
     -1/8*\[Alpha][2] + (3*\[Alpha][6])/8 + \[Alpha][7] - \[Alpha][23]/2 + 
      \[Alpha][28]/4 - \[Alpha][49]/2 - \[Alpha][77]/8 + \[Alpha][79]/8, 
     (-3*\[Alpha][2])/4 - (3*\[Alpha][6])/4 + 3*\[Alpha][23] - 
      (3*\[Alpha][28])/2 - (3*\[Alpha][77])/4 + (3*\[Alpha][79])/4, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, (-3*\[Alpha][2])/4 - \[Alpha][4] + \[Alpha][6]/4 + 
      \[Alpha][7] - 2*\[Alpha][16] + 2*\[Alpha][25] + \[Alpha][28]/2 + 
      \[Alpha][77]/4 - \[Alpha][79]/4, \[Alpha][2]/4 + \[Alpha][6]/4 - 
      3*\[Alpha][7] + 2*\[Alpha][16] - (3*\[Alpha][28])/2 + 
      (5*\[Alpha][77])/4 - \[Alpha][79]/4, \[Alpha][2]/2 + \[Alpha][6]/2 - 
      2*\[Alpha][7] + 2*\[Alpha][16] - \[Alpha][28] + \[Alpha][77]/2 - 
      \[Alpha][79]/2, \[Alpha][2]/4 - \[Alpha][6]/4 - \[Alpha][7] + 
      \[Alpha][49]/2 + \[Alpha][77]/4 - \[Alpha][79]/4, 0, 
     -1/2*\[Alpha][2] - \[Alpha][6]/2 + 2*\[Alpha][7] - \[Alpha][28] - 
      \[Alpha][77]/2 + \[Alpha][79]/2, (9*\[Alpha][2])/8 - 
      (3*\[Alpha][6])/8 - (3*\[Alpha][7])/2 + 3*\[Alpha][16] - 
      (9*\[Alpha][28])/4 - (3*\[Alpha][49])/2 + (9*\[Alpha][77])/8 + 
      (3*\[Alpha][79])/8, 0, 0, 0, 0, (3*\[Alpha][2])/8 - (9*\[Alpha][6])/8 + 
      (3*\[Alpha][7])/2 - 3*\[Alpha][16] + (9*\[Alpha][28])/4 + 
      (3*\[Alpha][49])/2 - (9*\[Alpha][77])/8 - (3*\[Alpha][79])/8, 0, 
     (-3*\[Alpha][2])/8 - (3*\[Alpha][6])/8 + 3*\[Alpha][7] - 
      3*\[Alpha][16] - (3*\[Alpha][23])/2 + (9*\[Alpha][28])/4 - 
      (3*\[Alpha][77])/8 + (3*\[Alpha][79])/8, (-9*\[Alpha][2])/8 + 
      (3*\[Alpha][6])/8 - (3*\[Alpha][7])/2 + 3*\[Alpha][23] - 
      (3*\[Alpha][28])/4 + (3*\[Alpha][49])/2 - (9*\[Alpha][77])/8 - 
      (3*\[Alpha][79])/8, 0, 0, 0, 0, -1/8*\[Alpha][2] + (3*\[Alpha][6])/8 - 
      \[Alpha][9] - \[Alpha][28]/4 + \[Alpha][49]/2 - \[Alpha][77]/8 + 
      \[Alpha][79]/8, (-3*\[Alpha][2])/4 - (3*\[Alpha][6])/4 + 
      (3*\[Alpha][28])/2 - (3*\[Alpha][77])/4 + (3*\[Alpha][79])/4, 0, 0, 0, 
     \[Alpha][23] - \[Alpha][28], (-5*\[Alpha][23])/2 + (5*\[Alpha][28])/2, 
     0, \[Alpha][23]/2 - \[Alpha][28]/2, 0, (3*\[Alpha][2])/8 + 
      (3*\[Alpha][6])/8 - 3*\[Alpha][7] + 3*\[Alpha][16] - 
      (3*\[Alpha][28])/4 + (3*\[Alpha][77])/8 - (3*\[Alpha][79])/8, 0, 
     (-9*\[Alpha][2])/8 + (3*\[Alpha][6])/8 + (3*\[Alpha][7])/2 - 
      (3*\[Alpha][28])/4 - (3*\[Alpha][49])/2 + (3*\[Alpha][77])/8 + 
      (9*\[Alpha][79])/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2*\[Alpha][4] + \[Alpha][28] + \[Alpha][33] - \[Alpha][49] - 
      \[Alpha][87], -1/32*\[Alpha][141] - \[Alpha][144]/32 - 
      \[Alpha][145]/32 - \[Alpha][148]/32 + \[Alpha][187]/16, 
     (-3*\[Alpha][141])/64 - (3*\[Alpha][144])/64 - \[Alpha][145]/64 - 
      (3*\[Alpha][148])/64 + \[Alpha][187]/32, -1/64*\[Alpha][141] - 
      \[Alpha][144]/64 - (3*\[Alpha][145])/64 - \[Alpha][148]/64 + 
      \[Alpha][187]/32, -\[Alpha][1] - (3*\[Alpha][2])/2 - \[Alpha][4] - 
      (3*\[Alpha][6])/2 - \[Alpha][28]/2 - \[Alpha][33]/2 - \[Alpha][49] + 
      \[Alpha][87] + 2*\[Alpha][104], 0, -1/16*\[Alpha][141] - 
      \[Alpha][144]/16 + \[Alpha][145]/8 - \[Alpha][148]/16 + 
      \[Alpha][187]/16, 0, 0, 0, (3*\[Alpha][141])/16 + 
      (3*\[Alpha][144])/16 + (3*\[Alpha][148])/16 - \[Alpha][187]/16, 0, 0, 
     0, (3*\[Alpha][141])/128 + (3*\[Alpha][144])/128 - \[Alpha][145]/128 + 
      (3*\[Alpha][148])/128 + \[Alpha][169]/64, (3*\[Alpha][141])/64 + 
      (3*\[Alpha][144])/64 + (3*\[Alpha][145])/64 + (3*\[Alpha][148])/64 + 
      \[Alpha][169]/32 - \[Alpha][187]/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -1/32*\[Alpha][140] + (3*\[Alpha][141])/64 + \[Alpha][144]/64 + 
      \[Alpha][145]/64 + \[Alpha][146]/32 - \[Alpha][147]/32 + 
      (3*\[Alpha][148])/64 + \[Alpha][154]/32 + \[Alpha][178]/32 - 
      \[Alpha][187]/32, \[Alpha][140]/32 - \[Alpha][141]/64 + 
      \[Alpha][144]/64 + \[Alpha][145]/64 - \[Alpha][146]/32 + 
      \[Alpha][147]/32 - \[Alpha][148]/64 - \[Alpha][154]/32 - 
      \[Alpha][178]/32 - \[Alpha][187]/32, \[Alpha][140]/16 - 
      \[Alpha][141]/32 + \[Alpha][144]/32 - \[Alpha][145]/32 - 
      \[Alpha][146]/16 + \[Alpha][147]/16 - \[Alpha][148]/32 - 
      \[Alpha][154]/16 - \[Alpha][178]/16, \[Alpha][140]/32 - 
      \[Alpha][141]/32 - \[Alpha][145]/32 - \[Alpha][146]/32 + 
      \[Alpha][147]/32 - \[Alpha][148]/32 - \[Alpha][154]/32 - 
      \[Alpha][178]/32, -1/16*\[Alpha][220], \[Alpha][141]/32 + 
      \[Alpha][144]/32 + \[Alpha][145]/32 + \[Alpha][148]/32, 
     \[Alpha][140]/64 + \[Alpha][141]/128 + (3*\[Alpha][144])/128 - 
      (9*\[Alpha][145])/128 - \[Alpha][146]/64 + \[Alpha][147]/64 + 
      \[Alpha][148]/128 - \[Alpha][154]/64 - \[Alpha][178]/64 - 
      (3*\[Alpha][187])/64, 0, 0, 0, 0, (-5*\[Alpha][140])/64 - 
      (9*\[Alpha][141])/128 - (19*\[Alpha][144])/128 + \[Alpha][145]/128 + 
      (5*\[Alpha][146])/64 - (5*\[Alpha][147])/64 - (9*\[Alpha][148])/128 + 
      (5*\[Alpha][154])/64 + (5*\[Alpha][178])/64 + (3*\[Alpha][187])/64, 0, 
     -1/16*\[Alpha][140] + (3*\[Alpha][141])/128 - (5*\[Alpha][144])/128 - 
      \[Alpha][145]/128 + \[Alpha][146]/16 - \[Alpha][147]/16 + 
      (3*\[Alpha][148])/128 + \[Alpha][154]/16 - \[Alpha][169]/64 + 
      \[Alpha][178]/16, (-3*\[Alpha][140])/64 - \[Alpha][141]/128 - 
      (7*\[Alpha][144])/128 + (9*\[Alpha][145])/128 + (3*\[Alpha][146])/64 - 
      (3*\[Alpha][147])/64 - \[Alpha][148]/128 + (3*\[Alpha][154])/64 - 
      \[Alpha][169]/32 + (3*\[Alpha][178])/64 + (3*\[Alpha][187])/64, 0, 0, 
     0, 0, -1/64*\[Alpha][140] - \[Alpha][141]/128 - \[Alpha][144]/128 + 
      (3*\[Alpha][145])/128 + \[Alpha][146]/64 - \[Alpha][148]/128 - 
      \[Alpha][165]/64, -1/32*\[Alpha][140] - \[Alpha][141]/64 - 
      \[Alpha][144]/64 - \[Alpha][145]/64 + \[Alpha][146]/32 - 
      \[Alpha][148]/64 - \[Alpha][165]/32 + \[Alpha][187]/16, 0, 0, 
     -1/32*\[Alpha][210] - \[Alpha][212]/32, \[Alpha][141]/32 + 
      \[Alpha][144]/32 + \[Alpha][145]/32 + \[Alpha][148]/32, 
     \[Alpha][140]/64 + \[Alpha][141]/32 + \[Alpha][144]/32 + 
      \[Alpha][145]/32 - \[Alpha][146]/64 + \[Alpha][148]/32 + 
      \[Alpha][165]/64 + \[Alpha][169]/64, 0, -1/64*\[Alpha][140] + 
      \[Alpha][141]/32 + \[Alpha][144]/32 + \[Alpha][145]/32 + 
      \[Alpha][146]/64 + \[Alpha][148]/32 - \[Alpha][165]/64 - 
      \[Alpha][169]/64, 0, (3*\[Alpha][140])/64 - (7*\[Alpha][141])/128 - 
      (3*\[Alpha][144])/128 - (3*\[Alpha][145])/128 - (3*\[Alpha][146])/64 + 
      \[Alpha][147]/32 - (7*\[Alpha][148])/128 - \[Alpha][154]/32 + 
      \[Alpha][165]/64 - \[Alpha][178]/32, 0, -1/64*\[Alpha][140] + 
      (15*\[Alpha][141])/128 + (9*\[Alpha][144])/128 + 
      (5*\[Alpha][145])/128 + \[Alpha][146]/64 - (3*\[Alpha][147])/64 + 
      (15*\[Alpha][148])/128 + (3*\[Alpha][154])/64 + \[Alpha][165]/32 + 
      (3*\[Alpha][178])/64 - (3*\[Alpha][187])/64}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, -8*\[Alpha][214], 
     \[Alpha][116]/2 - \[Alpha][118]/2 + \[Alpha][122]/2 - \[Alpha][124]/2, 
     \[Alpha][116]/2 + \[Alpha][118]/2 + \[Alpha][122]/2 - \[Alpha][124]/2, 
     \[Alpha][116], 16*\[Alpha][214], -\[Alpha][1] - \[Alpha][2]/2 - 
      \[Alpha][6]/2 + \[Alpha][77]/2 + \[Alpha][79]/2 - 2*\[Alpha][95], 
     (-3*\[Alpha][116])/2 - (3*\[Alpha][118])/2 + (3*\[Alpha][122])/2 - 
      (3*\[Alpha][124])/2, 0, 0, 0, (-3*\[Alpha][116])/2 - 
      (3*\[Alpha][118])/2 - (3*\[Alpha][122])/2 + (3*\[Alpha][124])/2, 0, 0, 
     0, -1/8*\[Alpha][116] - \[Alpha][118]/8 + \[Alpha][122]/8 + 
      \[Alpha][124]/8, (-3*\[Alpha][116])/4 - (3*\[Alpha][118])/4 + 
      (3*\[Alpha][122])/4 + (3*\[Alpha][124])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][116])/4 + \[Alpha][118]/4 - \[Alpha][122]/4 - 
      \[Alpha][124]/4, \[Alpha][116]/4 + \[Alpha][118]/4 - 
      (5*\[Alpha][122])/4 - \[Alpha][124]/4, \[Alpha][116]/2 + 
      \[Alpha][118]/2 - \[Alpha][122]/2 - \[Alpha][124]/2, 
     \[Alpha][116]/4 + \[Alpha][118]/4 - \[Alpha][122]/4 - \[Alpha][124]/4, 
     0, -1/2*\[Alpha][116] - \[Alpha][118]/2 + \[Alpha][122]/2 + 
      \[Alpha][124]/2, (9*\[Alpha][116])/8 + (9*\[Alpha][118])/8 - 
      (9*\[Alpha][122])/8 + (3*\[Alpha][124])/8, 0, 0, 0, 0, 
     (3*\[Alpha][116])/8 + (3*\[Alpha][118])/8 + (9*\[Alpha][122])/8 - 
      (3*\[Alpha][124])/8, 0, (-3*\[Alpha][116])/8 - (3*\[Alpha][118])/8 + 
      (3*\[Alpha][122])/8 + (3*\[Alpha][124])/8, (-9*\[Alpha][116])/8 - 
      (9*\[Alpha][118])/8 + (9*\[Alpha][122])/8 - (3*\[Alpha][124])/8, 0, 0, 
     0, 0, -1/8*\[Alpha][116] - \[Alpha][118]/8 + \[Alpha][122]/8 + 
      \[Alpha][124]/8, (-3*\[Alpha][116])/4 - (3*\[Alpha][118])/4 + 
      (3*\[Alpha][122])/4 + (3*\[Alpha][124])/4, 0, 0, 0, 0, 0, 0, 0, 0, 
     (3*\[Alpha][116])/8 + (3*\[Alpha][118])/8 - (3*\[Alpha][122])/8 - 
      (3*\[Alpha][124])/8, 0, (-9*\[Alpha][116])/8 - (9*\[Alpha][118])/8 - 
      (3*\[Alpha][122])/8 + (9*\[Alpha][124])/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, -\[Alpha][1] - 2*\[Alpha][2] + \[Alpha][28], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][2] - \[Alpha][28], 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][2] + \[Alpha][23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][23] + \[Alpha][28], 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][1] - (3*\[Alpha][5])/2 - (3*\[Alpha][6])/2 + \[Alpha][32]/2 + 
      \[Alpha][48]/2 - (3*\[Alpha][51])/2 + 2*\[Alpha][103], 
     -1/16*\[Alpha][141] - \[Alpha][143]/16 - \[Alpha][145]/16 - 
      \[Alpha][146]/16 - \[Alpha][148]/16 + \[Alpha][153]/16 + 
      \[Alpha][177]/16, (3*\[Alpha][141])/16 + \[Alpha][143]/16 + 
      (3*\[Alpha][145])/16 + \[Alpha][146]/16 + (3*\[Alpha][148])/16 - 
      \[Alpha][153]/16 + \[Alpha][164]/8 - \[Alpha][177]/16, 
     -1/16*\[Alpha][141] - \[Alpha][143]/16 + \[Alpha][144]/8 - 
      \[Alpha][145]/16 - \[Alpha][146]/16 - \[Alpha][148]/16 + 
      \[Alpha][153]/16 + \[Alpha][177]/16, 0, 0, 0, 0, 0, 
     -1/8*\[Alpha][140] - \[Alpha][141]/16 - (3*\[Alpha][143])/16 - 
      \[Alpha][145]/16 - \[Alpha][146]/16 - \[Alpha][147]/8 - 
      \[Alpha][148]/16 + \[Alpha][153]/16 + \[Alpha][177]/16, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][140]/32 + \[Alpha][143]/32 + 
      \[Alpha][147]/32 + \[Alpha][168]/32, -1/16*\[Alpha][140] + 
      \[Alpha][141]/16 + \[Alpha][145]/16 + \[Alpha][146]/16 - 
      \[Alpha][147]/16 + \[Alpha][148]/16 - \[Alpha][153]/16 + 
      \[Alpha][168]/16 - \[Alpha][177]/16, -1/16*\[Alpha][209] - 
      \[Alpha][211]/16, -1/16*\[Alpha][141] - \[Alpha][145]/16 - 
      \[Alpha][148]/16 - \[Alpha][164]/16, -1/32*\[Alpha][140] - 
      \[Alpha][143]/32 - \[Alpha][144]/8 - \[Alpha][147]/32 - 
      \[Alpha][168]/32, 0, 0, 0, -1/32*\[Alpha][140] - \[Alpha][143]/32 - 
      \[Alpha][147]/32 - \[Alpha][168]/32, 0, 0, 0, 0, 0, 
     -1/48*\[Alpha][140] + \[Alpha][141]/32 + \[Alpha][143]/96 + 
      \[Alpha][145]/32 + \[Alpha][146]/32 - \[Alpha][147]/48 + 
      \[Alpha][148]/32 - \[Alpha][153]/32 - \[Alpha][177]/32, 0, 0, 0, 0, 
     \[Alpha][140]/16 + \[Alpha][141]/32 - \[Alpha][143]/32 + 
      \[Alpha][145]/32 - (3*\[Alpha][146])/32 + \[Alpha][147]/16 + 
      \[Alpha][148]/32 + (3*\[Alpha][153])/32 + \[Alpha][164]/8 + 
      (3*\[Alpha][177])/32, -1/16*\[Alpha][140] + (3*\[Alpha][141])/32 + 
      \[Alpha][143]/32 + \[Alpha][144]/8 + (3*\[Alpha][145])/32 + 
      (3*\[Alpha][146])/32 - \[Alpha][147]/16 + (3*\[Alpha][148])/32 - 
      (3*\[Alpha][153])/32 - (3*\[Alpha][177])/32, 0, 0, 
     -1/32*\[Alpha][140] + (3*\[Alpha][141])/32 + \[Alpha][143]/16 + 
      (3*\[Alpha][145])/32 + (3*\[Alpha][146])/32 - \[Alpha][147]/32 + 
      (3*\[Alpha][148])/32 - (3*\[Alpha][153])/32 + \[Alpha][168]/32 - 
      (3*\[Alpha][177])/32, (-3*\[Alpha][141])/32 - (3*\[Alpha][143])/32 - 
      (3*\[Alpha][145])/32 - (3*\[Alpha][146])/32 - (3*\[Alpha][148])/32 + 
      (3*\[Alpha][153])/32 - \[Alpha][168]/16 + (3*\[Alpha][177])/32}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -12*\[Alpha][141] - 12*\[Alpha][143] - 12*\[Alpha][145] - 
      12*\[Alpha][146] - 12*\[Alpha][148] + 12*\[Alpha][153] + 
      12*\[Alpha][177], -\[Alpha][1] - \[Alpha][5]/2 - \[Alpha][6]/2 - 
      2*\[Alpha][27] + (3*\[Alpha][32])/2 + (3*\[Alpha][48])/2 - 
      \[Alpha][51]/2, (3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 - 3*\[Alpha][8] - 
      (3*\[Alpha][32])/2 - (3*\[Alpha][48])/2 + (3*\[Alpha][51])/2, 
     (-3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 + (3*\[Alpha][32])/2 + 
      (3*\[Alpha][48])/2 - (3*\[Alpha][51])/2, 0, 0, 0, 0, 0, 
     (3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 - (3*\[Alpha][32])/2 + 
      (3*\[Alpha][48])/2 - (3*\[Alpha][51])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, -1/4*\[Alpha][6] - \[Alpha][18]/4 + \[Alpha][51]/4, 
     (-3*\[Alpha][5])/2 + (3*\[Alpha][18])/2 + (3*\[Alpha][32])/2 - 
      (3*\[Alpha][48])/2, 0, -1/2*\[Alpha][6] + \[Alpha][8] + 
      \[Alpha][18]/2 - \[Alpha][51]/2, (-3*\[Alpha][6])/4 - 
      (3*\[Alpha][18])/4 + (3*\[Alpha][51])/4, 0, 0, 0, 
     (5*\[Alpha][6])/4 - \[Alpha][8] + \[Alpha][18]/4 - \[Alpha][51]/4, 0, 0, 
     0, 0, 0, \[Alpha][5]/4 + \[Alpha][6]/4 - \[Alpha][32]/4 + 
      \[Alpha][48]/4 - \[Alpha][51]/4, 0, 0, 0, 0, (-3*\[Alpha][5])/4 - 
      (3*\[Alpha][6])/4 + (3*\[Alpha][32])/4 - (3*\[Alpha][48])/4 + 
      (3*\[Alpha][51])/4, (3*\[Alpha][5])/4 + (3*\[Alpha][6])/4 - 
      (3*\[Alpha][32])/4 + (3*\[Alpha][48])/4 - (3*\[Alpha][51])/4, 0, 0, 
     (3*\[Alpha][5])/4 + \[Alpha][6]/2 - \[Alpha][8] - (5*\[Alpha][18])/4 - 
      (3*\[Alpha][32])/4 + (3*\[Alpha][48])/4 + \[Alpha][51]/2, 
     (-3*\[Alpha][5])/4 + (3*\[Alpha][6])/4 + (3*\[Alpha][18])/2 + 
      (3*\[Alpha][32])/4 - (3*\[Alpha][48])/4 - (3*\[Alpha][51])/4}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][1] - 3*\[Alpha][8] + \[Alpha][78], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][123]/2, 
     \[Alpha][8] - \[Alpha][78]/2, 0, 0, 0, 0, -\[Alpha][8] + \[Alpha][20], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][20] - \[Alpha][24] + 
      \[Alpha][78], 0, 0, 0, -\[Alpha][8] + \[Alpha][24], 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][1] - 2*\[Alpha][6] + \[Alpha][33], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][6] - \[Alpha][33], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][21] + \[Alpha][33], 0, 0, 0, -\[Alpha][6] + \[Alpha][21]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][4] - (3*\[Alpha][5])/2 - (3*\[Alpha][6])/2 + \[Alpha][32]/2 + 
      \[Alpha][47]/2 - (3*\[Alpha][50])/2 + 2*\[Alpha][102], 
     \[Alpha][140]/16 - \[Alpha][141]/16 + \[Alpha][143]/16 - 
      \[Alpha][145]/16 - \[Alpha][146]/16 + \[Alpha][147]/16 - 
      \[Alpha][148]/16 - \[Alpha][152]/16 - \[Alpha][176]/16, 
     \[Alpha][140]/32 - \[Alpha][141]/32 + \[Alpha][143]/96 - 
      \[Alpha][145]/32 - \[Alpha][146]/32 + \[Alpha][147]/32 - 
      \[Alpha][148]/32 - \[Alpha][152]/32 - \[Alpha][176]/32, 
     -1/32*\[Alpha][140] - \[Alpha][144]/32 - \[Alpha][147]/32 - 
      \[Alpha][169]/32, -1/16*\[Alpha][141] - \[Alpha][143]/16 - 
      \[Alpha][144]/16 - \[Alpha][145]/16 - \[Alpha][146]/16 - 
      \[Alpha][148]/16 - \[Alpha][152]/16 - \[Alpha][169]/16 - 
      \[Alpha][176]/16, -1/16*\[Alpha][140] + \[Alpha][141]/16 - 
      (3*\[Alpha][143])/16 + \[Alpha][145]/16 + \[Alpha][146]/16 - 
      \[Alpha][147]/16 + \[Alpha][148]/16 + \[Alpha][152]/16 + 
      \[Alpha][176]/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, -1/16*\[Alpha][140] + \[Alpha][141]/16 + \[Alpha][142]/8 - 
      \[Alpha][143]/16 + (3*\[Alpha][145])/16 + (3*\[Alpha][146])/16 - 
      \[Alpha][147]/16 + \[Alpha][148]/16 + \[Alpha][152]/16 + 
      \[Alpha][176]/16, \[Alpha][140]/32 - \[Alpha][142]/8 + 
      \[Alpha][144]/32 - \[Alpha][145]/8 - \[Alpha][146]/8 + 
      \[Alpha][147]/32 + \[Alpha][169]/32, -1/32*\[Alpha][140] + 
      (3*\[Alpha][141])/32 - \[Alpha][143]/32 + \[Alpha][144]/16 + 
      (3*\[Alpha][145])/32 + (3*\[Alpha][146])/32 - \[Alpha][147]/32 + 
      (3*\[Alpha][148])/32 + (3*\[Alpha][152])/32 + \[Alpha][169]/16 + 
      (3*\[Alpha][176])/32, (3*\[Alpha][140])/32 - (3*\[Alpha][141])/32 + 
      \[Alpha][142]/8 + \[Alpha][143]/32 + \[Alpha][145]/32 + 
      \[Alpha][146]/32 + (3*\[Alpha][147])/32 - (3*\[Alpha][148])/32 - 
      (3*\[Alpha][152])/32 - (3*\[Alpha][176])/32, 0, 0, 0, 0, 0, 0, 
     \[Alpha][140]/16 - \[Alpha][141]/16 - \[Alpha][142]/8 + 
      \[Alpha][143]/16 - (3*\[Alpha][145])/16 - (3*\[Alpha][146])/16 + 
      \[Alpha][147]/16 - \[Alpha][148]/16 - \[Alpha][152]/16 - 
      \[Alpha][167]/8 - \[Alpha][176]/16, \[Alpha][212]/16, 
     \[Alpha][142]/16 + \[Alpha][145]/16 + \[Alpha][146]/16 + 
      \[Alpha][167]/16, \[Alpha][140]/16 - (3*\[Alpha][141])/32 + 
      \[Alpha][143]/32 - \[Alpha][144]/32 - (3*\[Alpha][145])/32 - 
      (3*\[Alpha][146])/32 + \[Alpha][147]/16 - (3*\[Alpha][148])/32 - 
      (3*\[Alpha][152])/32 - \[Alpha][169]/32 - (3*\[Alpha][176])/32, 
     (-3*\[Alpha][140])/32 + (3*\[Alpha][141])/32 - \[Alpha][142]/8 - 
      \[Alpha][143]/32 - \[Alpha][145]/32 - \[Alpha][146]/32 - 
      (3*\[Alpha][147])/32 + (3*\[Alpha][148])/32 + (3*\[Alpha][152])/32 - 
      \[Alpha][167]/8 + (3*\[Alpha][176])/32, \[Alpha][140]/32 + 
      \[Alpha][144]/32 + \[Alpha][147]/32 + \[Alpha][169]/32, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     12*\[Alpha][140] - 12*\[Alpha][141] + 12*\[Alpha][143] - 
      12*\[Alpha][145] - 12*\[Alpha][146] + 12*\[Alpha][147] - 
      12*\[Alpha][148] - 12*\[Alpha][152] - 12*\[Alpha][176], 
     -\[Alpha][4] - \[Alpha][5]/2 - \[Alpha][6]/2 - 2*\[Alpha][20] + 
      (3*\[Alpha][32])/2 + (3*\[Alpha][47])/2 - \[Alpha][50]/2, 
     -1/4*\[Alpha][5] - \[Alpha][6]/4 + \[Alpha][32]/4 - \[Alpha][47]/4 + 
      \[Alpha][50]/4, \[Alpha][5]/4 + \[Alpha][23]/4 - \[Alpha][50]/4, 
     (3*\[Alpha][6])/2 - (3*\[Alpha][23])/2 - (3*\[Alpha][32])/2 + 
      (3*\[Alpha][47])/2, (-3*\[Alpha][5])/2 - (3*\[Alpha][6])/2 + 
      (3*\[Alpha][32])/2 - (3*\[Alpha][47])/2 + (3*\[Alpha][50])/2, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 - (3*\[Alpha][32])/2 - 
      (3*\[Alpha][47])/2 + (3*\[Alpha][50])/2, (3*\[Alpha][5])/4 + 
      (3*\[Alpha][23])/4 - (3*\[Alpha][50])/4, (-3*\[Alpha][5])/4 + 
      (3*\[Alpha][6])/4 - (3*\[Alpha][23])/2 - (3*\[Alpha][32])/4 + 
      (3*\[Alpha][47])/4 + (3*\[Alpha][50])/4, (-3*\[Alpha][5])/4 - 
      (3*\[Alpha][6])/4 + (3*\[Alpha][32])/4 - (3*\[Alpha][47])/4 + 
      (3*\[Alpha][50])/4, 0, 0, 0, 0, 0, 0, (-3*\[Alpha][5])/2 - 
      (3*\[Alpha][6])/2 + 3*\[Alpha][8] + (3*\[Alpha][32])/2 + 
      (3*\[Alpha][47])/2 - (3*\[Alpha][50])/2, 0, 
     \[Alpha][5]/2 - \[Alpha][8] - \[Alpha][23]/2 + \[Alpha][50]/2, 
     -1/2*\[Alpha][5] - (3*\[Alpha][6])/4 + \[Alpha][8] + 
      (5*\[Alpha][23])/4 + (3*\[Alpha][32])/4 - (3*\[Alpha][47])/4 - 
      \[Alpha][50]/2, (3*\[Alpha][5])/4 + (3*\[Alpha][6])/4 - 
      (3*\[Alpha][32])/4 + (3*\[Alpha][47])/4 - (3*\[Alpha][50])/4, 
     (-5*\[Alpha][5])/4 + \[Alpha][8] - \[Alpha][23]/4 + \[Alpha][50]/4, 0, 
     0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 2*\[Alpha][47] - 2*\[Alpha][50], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*\[Alpha][7] + 
      6*\[Alpha][23] + 6*\[Alpha][26] - 6*\[Alpha][47], 
     6*\[Alpha][5] - 6*\[Alpha][20] - 6*\[Alpha][26] + 6*\[Alpha][47], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 6*\[Alpha][2] - 6*\[Alpha][17] - 6*\[Alpha][23] + 
      6*\[Alpha][47], -6*\[Alpha][8] + 6*\[Alpha][17] + 6*\[Alpha][20] - 
      6*\[Alpha][47], 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][4]/2 - 2*\[Alpha][6] - 
      4*\[Alpha][7] + \[Alpha][23]/2 + (3*\[Alpha][77])/2, 
     -3*\[Alpha][4] - 3*\[Alpha][23] + 3*\[Alpha][77], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Alpha][4])/2 + 
      3*\[Alpha][19] + (3*\[Alpha][23])/2 - (3*\[Alpha][77])/2, 
     3*\[Alpha][19] + 3*\[Alpha][23] - 3*\[Alpha][77], 0, 0, 0, 0, 0, 0, 0, 
     0, 3*\[Alpha][116] - 3*\[Alpha][122], \[Alpha][2] - \[Alpha][23], 
     2*\[Alpha][2] - (3*\[Alpha][4])/2 - (7*\[Alpha][23])/2 + 
      (3*\[Alpha][77])/2, 0, 2*\[Alpha][2] + (3*\[Alpha][4])/2 - 
      \[Alpha][23]/2 - (3*\[Alpha][77])/2, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][4]/4 + \[Alpha][23]/4 - \[Alpha][77]/4, 
     (-3*\[Alpha][4])/2 - 2*\[Alpha][6] - (3*\[Alpha][23])/2 + 
      4*\[Alpha][41] - \[Alpha][77]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*\[Alpha][4] - \[Alpha][6] + 
      (3*\[Alpha][23])/4 + \[Alpha][77]/4, -1/2*\[Alpha][4] - 
      \[Alpha][23]/2 + \[Alpha][77]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
     -1/2*\[Alpha][118] + \[Alpha][122]/2, \[Alpha][6]/2 - \[Alpha][23]/2, 
     \[Alpha][4]/4 + \[Alpha][23]/4 - \[Alpha][77]/4, 0, 
     -1/4*\[Alpha][4] - \[Alpha][23]/4 + \[Alpha][77]/4, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, -2*\[Alpha][5] - 2*\[Alpha][6] + 2*\[Alpha][32], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][6] + \[Alpha][20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][5] + \[Alpha][6] - \[Alpha][20] - \[Alpha][27], 
     -\[Alpha][5] + \[Alpha][27], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][3])/2 - \[Alpha][4] - (3*\[Alpha][5])/2 - \[Alpha][49] - 
      \[Alpha][76]/2 - \[Alpha][80]/2 + \[Alpha][84] + 2*\[Alpha][101], 
     -1/32*\[Alpha][143] - \[Alpha][145]/32 - \[Alpha][146]/32 - 
      \[Alpha][148]/32 - \[Alpha][166]/32 - \[Alpha][168]/32 - 
      \[Alpha][184]/16, -1/32*\[Alpha][143] - \[Alpha][145]/32 - 
      \[Alpha][146]/32 - \[Alpha][166]/32 - \[Alpha][168]/32 - 
      \[Alpha][184]/32, -1/32*\[Alpha][148] - \[Alpha][184]/32, 
     -\[Alpha][49] + \[Alpha][76] + \[Alpha][80] - \[Alpha][84], 
     \[Alpha][211]/32, \[Alpha][143]/128 + \[Alpha][145]/128 + 
      \[Alpha][146]/128 - (3*\[Alpha][148])/128 + (3*\[Alpha][166])/128 + 
      \[Alpha][168]/128, (3*\[Alpha][143])/64 + (3*\[Alpha][145])/64 + 
      (3*\[Alpha][146])/64 + (3*\[Alpha][148])/64 + \[Alpha][166]/64 + 
      (3*\[Alpha][168])/64 + \[Alpha][184]/16, -1/64*\[Alpha][143] - 
      \[Alpha][145]/64 - \[Alpha][146]/64 + \[Alpha][148]/64 + 
      \[Alpha][154]/32 - (3*\[Alpha][166])/64 - \[Alpha][168]/64 + 
      \[Alpha][178]/32 - \[Alpha][184]/32, -1/64*\[Alpha][143] - 
      \[Alpha][145]/64 - \[Alpha][146]/64 - (3*\[Alpha][148])/64 - 
      \[Alpha][154]/32 + (5*\[Alpha][166])/64 - \[Alpha][168]/64 - 
      \[Alpha][178]/32 + \[Alpha][184]/32, -1/32*\[Alpha][143] - 
      \[Alpha][145]/32 - \[Alpha][146]/32 - \[Alpha][148]/32 - 
      \[Alpha][154]/16 + (3*\[Alpha][166])/32 - \[Alpha][168]/32 - 
      \[Alpha][178]/16 + \[Alpha][184]/16, -1/64*\[Alpha][143] - 
      \[Alpha][145]/64 - \[Alpha][146]/64 - \[Alpha][148]/64 - 
      \[Alpha][154]/32 + \[Alpha][166]/64 - \[Alpha][168]/64 - 
      \[Alpha][178]/32, \[Alpha][217]/16, \[Alpha][143]/32 + 
      \[Alpha][145]/32 + \[Alpha][146]/32 + \[Alpha][148]/32 - 
      \[Alpha][166]/32 + \[Alpha][168]/32, -1/64*\[Alpha][148] - 
      \[Alpha][154]/64 + \[Alpha][166]/16 - \[Alpha][178]/64 + 
      (3*\[Alpha][184])/64, (-3*\[Alpha][143])/128 - (3*\[Alpha][145])/128 - 
      (3*\[Alpha][146])/128 + \[Alpha][148]/128 - \[Alpha][166]/128 - 
      (3*\[Alpha][168])/128, -1/64*\[Alpha][143] - \[Alpha][145]/64 - 
      \[Alpha][146]/64 - \[Alpha][148]/64 - (3*\[Alpha][166])/64 - 
      \[Alpha][168]/64 - \[Alpha][184]/16, \[Alpha][211]/16, 0, 
     \[Alpha][143]/32 + \[Alpha][145]/32 + \[Alpha][146]/32 + 
      (3*\[Alpha][148])/64 + (5*\[Alpha][154])/64 - (3*\[Alpha][166])/32 + 
      \[Alpha][168]/32 + (5*\[Alpha][178])/64 - (3*\[Alpha][184])/64, 
     \[Alpha][142]/16 - (3*\[Alpha][143])/32 - (3*\[Alpha][145])/32 - 
      (3*\[Alpha][146])/32 + \[Alpha][148]/32 - (3*\[Alpha][166])/32 - 
      (3*\[Alpha][168])/32 - \[Alpha][184]/16, -1/16*\[Alpha][142] + 
      (3*\[Alpha][143])/64 + (3*\[Alpha][145])/64 + (3*\[Alpha][146])/64 + 
      (3*\[Alpha][148])/64 + \[Alpha][154]/16 - (3*\[Alpha][166])/64 + 
      (3*\[Alpha][168])/64 + \[Alpha][178]/16, (-3*\[Alpha][143])/128 - 
      (3*\[Alpha][145])/128 - (3*\[Alpha][146])/128 + 
      (11*\[Alpha][148])/128 + (3*\[Alpha][154])/64 - 
      (17*\[Alpha][166])/128 - (3*\[Alpha][168])/128 + (3*\[Alpha][178])/64 - 
      (3*\[Alpha][184])/64, \[Alpha][142]/16 + \[Alpha][143]/32 + 
      \[Alpha][145]/32 + \[Alpha][146]/32 - \[Alpha][148]/32 + 
      \[Alpha][166]/32 + \[Alpha][168]/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, (3*\[Alpha][143])/32 + (3*\[Alpha][145])/32 + (3*\[Alpha][146])/32 - 
      (3*\[Alpha][148])/32 + (3*\[Alpha][166])/32 + (3*\[Alpha][168])/32 + 
      \[Alpha][184]/16, (-3*\[Alpha][143])/64 - (3*\[Alpha][145])/64 - 
      (3*\[Alpha][146])/64 + \[Alpha][148]/64 - \[Alpha][154]/32 + 
      (3*\[Alpha][166])/64 - (3*\[Alpha][168])/64 - \[Alpha][178]/32, 
     -1/32*\[Alpha][143] - \[Alpha][145]/32 - \[Alpha][146]/32 - 
      \[Alpha][148]/32 - \[Alpha][166]/32 - \[Alpha][168]/32, 
     (17*\[Alpha][143])/128 + (17*\[Alpha][145])/128 + 
      (17*\[Alpha][146])/128 + (3*\[Alpha][148])/128 + (3*\[Alpha][154])/64 + 
      (3*\[Alpha][166])/128 + (17*\[Alpha][168])/128 + (3*\[Alpha][178])/64 + 
      (3*\[Alpha][184])/64}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32*\[Alpha][142] - 8*\[Alpha][143] - 
      8*\[Alpha][145] - 8*\[Alpha][146] - 40*\[Alpha][148] - 
      8*\[Alpha][166] - 8*\[Alpha][168] - 48*\[Alpha][184], 
     -2*\[Alpha][1] - \[Alpha][3]/2 - \[Alpha][4] - (3*\[Alpha][5])/2 - 
      \[Alpha][31] - \[Alpha][76]/2 - \[Alpha][80]/2 + 3*\[Alpha][84], 
     \[Alpha][3]/2 - \[Alpha][5] - \[Alpha][31]/2 - \[Alpha][76]/2 - 
      \[Alpha][80]/2 + (3*\[Alpha][84])/2, -\[Alpha][1] - \[Alpha][5]/2 - 
      (3*\[Alpha][31])/2 + (3*\[Alpha][84])/2, -16*\[Alpha][142] + 
      16*\[Alpha][143] + 16*\[Alpha][145] + 16*\[Alpha][146] + 
      32*\[Alpha][148] + 16*\[Alpha][166] + 16*\[Alpha][168] + 
      48*\[Alpha][184], \[Alpha][115] + (3*\[Alpha][117])/2 - 
      \[Alpha][119]/2 + \[Alpha][121]/2, -1/8*\[Alpha][3] - \[Alpha][5]/8 + 
      \[Alpha][26]/2 - \[Alpha][31]/4 + \[Alpha][76]/8 - \[Alpha][80]/8, 
     (-3*\[Alpha][3])/4 + (9*\[Alpha][5])/4 - 3*\[Alpha][26] + 
      (3*\[Alpha][31])/2 + 6*\[Alpha][44] + (3*\[Alpha][76])/4 - 
      (3*\[Alpha][80])/4 - 3*\[Alpha][84], -1/2*\[Alpha][1] + \[Alpha][3]/4 - 
      (3*\[Alpha][5])/4 + 2*\[Alpha][16] - \[Alpha][31]/2 - 
      (3*\[Alpha][46])/2 - \[Alpha][76]/4 - (3*\[Alpha][80])/4 + 
      (3*\[Alpha][84])/2, (5*\[Alpha][1])/2 + \[Alpha][3]/4 - 
      (3*\[Alpha][5])/4 - 2*\[Alpha][16] + (3*\[Alpha][31])/2 - 
      \[Alpha][46]/2 - \[Alpha][76]/4 + (5*\[Alpha][80])/4 - 
      (3*\[Alpha][84])/2, 4*\[Alpha][1] + \[Alpha][3]/2 + (3*\[Alpha][5])/2 - 
      2*\[Alpha][16] - 2*\[Alpha][22] + \[Alpha][31] + \[Alpha][46] - 
      \[Alpha][76]/2 + (3*\[Alpha][80])/2 - 3*\[Alpha][84], 
     \[Alpha][1]/2 + \[Alpha][3]/4 - \[Alpha][5]/4 - \[Alpha][46]/2 - 
      \[Alpha][76]/4 + \[Alpha][80]/4, -3*\[Alpha][131] + 3*\[Alpha][134], 
     -2*\[Alpha][1] - \[Alpha][3]/2 + (3*\[Alpha][5])/2 + \[Alpha][31] + 
      \[Alpha][76]/2 - \[Alpha][80]/2, (9*\[Alpha][1])/4 - 3*\[Alpha][16] + 
      (3*\[Alpha][26])/2 + (3*\[Alpha][46])/4 + (3*\[Alpha][80])/2 - 
      (9*\[Alpha][84])/4, -1/8*\[Alpha][3] - \[Alpha][5]/8 + \[Alpha][31]/4 + 
      \[Alpha][76]/8 - \[Alpha][80]/8, (-3*\[Alpha][3])/4 + 
      (9*\[Alpha][5])/4 - (3*\[Alpha][31])/2 - 6*\[Alpha][36] + 
      (3*\[Alpha][76])/4 - (3*\[Alpha][80])/4 + 3*\[Alpha][84], 0, 
     -\[Alpha][26] + \[Alpha][31], (-9*\[Alpha][1])/4 + 3*\[Alpha][16] - 
      (3*\[Alpha][31])/2 - (3*\[Alpha][46])/4 - (3*\[Alpha][80])/2 + 
      (9*\[Alpha][84])/4, (-3*\[Alpha][3])/2 + (3*\[Alpha][5])/2 - 
      (3*\[Alpha][76])/2 - (3*\[Alpha][80])/2 + 3*\[Alpha][84], 
     (-3*\[Alpha][1])/2 + (3*\[Alpha][3])/4 - (3*\[Alpha][5])/4 + 
      3*\[Alpha][16] - (3*\[Alpha][19])/2 + (3*\[Alpha][76])/4 - 
      (3*\[Alpha][80])/4, (-9*\[Alpha][1])/4 - (9*\[Alpha][3])/8 + 
      (15*\[Alpha][5])/8 + 3*\[Alpha][7] - (3*\[Alpha][19])/2 - 
      3*\[Alpha][26] + (3*\[Alpha][31])/4 + (3*\[Alpha][46])/4 - 
      (3*\[Alpha][76])/8 - (9*\[Alpha][80])/8 + (9*\[Alpha][84])/4, 
     (5*\[Alpha][26])/2 - (5*\[Alpha][31])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, (-3*\[Alpha][3])/2 + (3*\[Alpha][5])/2 + (3*\[Alpha][76])/2 + 
      (3*\[Alpha][80])/2 - 3*\[Alpha][84], (3*\[Alpha][1])/2 + 
      (3*\[Alpha][3])/4 - (3*\[Alpha][5])/4 - 3*\[Alpha][16] + 
      (3*\[Alpha][46])/2 - (3*\[Alpha][76])/4 + (3*\[Alpha][80])/4, 
     -1/2*\[Alpha][26] + \[Alpha][31]/2, (-3*\[Alpha][1])/4 - 
      (9*\[Alpha][3])/8 + (15*\[Alpha][5])/8 + (3*\[Alpha][31])/4 + 
      (3*\[Alpha][46])/4 + (9*\[Alpha][76])/8 + (3*\[Alpha][80])/8 - 
      (9*\[Alpha][84])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8*\[Alpha][143] + 8*\[Alpha][145] + 
      8*\[Alpha][146] + 24*\[Alpha][148] + 8*\[Alpha][166] + 8*\[Alpha][168], 
     -\[Alpha][1] - \[Alpha][3]/2 + \[Alpha][5]/2 - \[Alpha][30] + 
      \[Alpha][76]/2 + \[Alpha][80]/2, -\[Alpha][1] - (3*\[Alpha][3])/2 - 
      \[Alpha][4] + \[Alpha][30]/2 - \[Alpha][49]/2 + \[Alpha][76]/2 + 
      \[Alpha][80]/2, -\[Alpha][1] + \[Alpha][5]/2 - \[Alpha][30]/2 + 
      \[Alpha][49]/2, -16*\[Alpha][143] - 16*\[Alpha][145] - 
      16*\[Alpha][146] - 16*\[Alpha][166] - 16*\[Alpha][168], 
     \[Alpha][115] - \[Alpha][117]/2 + \[Alpha][119]/2 - \[Alpha][121]/2, 
     -1/8*\[Alpha][3] + (3*\[Alpha][5])/8 - \[Alpha][7] - \[Alpha][30]/4 + 
      \[Alpha][49]/2 - \[Alpha][76]/8 + \[Alpha][80]/8, 
     (-3*\[Alpha][3])/4 - (3*\[Alpha][5])/4 + (3*\[Alpha][30])/2 - 
      (3*\[Alpha][76])/4 + (3*\[Alpha][80])/4, \[Alpha][3]/4 + 
      \[Alpha][5]/4 - \[Alpha][9] - 2*\[Alpha][16] + 2*\[Alpha][25] - 
      (3*\[Alpha][30])/2 + \[Alpha][76]/4 + (3*\[Alpha][80])/4, 
     \[Alpha][3]/4 + \[Alpha][5]/4 - \[Alpha][9] + 2*\[Alpha][16] + 
      \[Alpha][30]/2 + \[Alpha][76]/4 - (5*\[Alpha][80])/4, 
     \[Alpha][1] + \[Alpha][3]/2 - \[Alpha][5]/2 - 2*\[Alpha][9] + 
      2*\[Alpha][16] + \[Alpha][30] + \[Alpha][76]/2 - (3*\[Alpha][80])/2, 
     \[Alpha][3]/4 - \[Alpha][5]/4 - \[Alpha][9] + \[Alpha][49]/2 + 
      \[Alpha][76]/4 - \[Alpha][80]/4, 0, -1/2*\[Alpha][3] - \[Alpha][5]/2 + 
      2*\[Alpha][9] - \[Alpha][30] - \[Alpha][76]/2 + \[Alpha][80]/2, 
     (-3*\[Alpha][9])/2 + 3*\[Alpha][16] + (3*\[Alpha][30])/2 - 
      (3*\[Alpha][80])/2, -1/8*\[Alpha][3] + (3*\[Alpha][5])/8 + 
      \[Alpha][9] - \[Alpha][18]/2 + \[Alpha][30]/4 - \[Alpha][49]/2 - 
      \[Alpha][76]/8 + \[Alpha][80]/8, (-3*\[Alpha][3])/4 - 
      (3*\[Alpha][5])/4 + 3*\[Alpha][18] - (3*\[Alpha][30])/2 - 
      (3*\[Alpha][76])/4 + (3*\[Alpha][80])/4, 0, 
     \[Alpha][18] - \[Alpha][30], (3*\[Alpha][9])/2 - 3*\[Alpha][16] - 
      (3*\[Alpha][18])/2 + (3*\[Alpha][80])/2, (-3*\[Alpha][3])/2 + 
      (3*\[Alpha][5])/2 - 3*\[Alpha][49] + (3*\[Alpha][76])/2 + 
      (3*\[Alpha][80])/2, (3*\[Alpha][3])/4 - (3*\[Alpha][5])/4 - 
      3*\[Alpha][16] + (3*\[Alpha][49])/2 - (3*\[Alpha][76])/4 + 
      (3*\[Alpha][80])/4, (-9*\[Alpha][3])/8 + (3*\[Alpha][5])/8 + 
      (3*\[Alpha][9])/2 - (3*\[Alpha][30])/4 - (3*\[Alpha][49])/2 + 
      (3*\[Alpha][76])/8 + (9*\[Alpha][80])/8, \[Alpha][18]/2 - 
      \[Alpha][30]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][3])/2 + (3*\[Alpha][5])/2 + 3*\[Alpha][49] - 
      (3*\[Alpha][76])/2 - (3*\[Alpha][80])/2, (3*\[Alpha][3])/4 - 
      (3*\[Alpha][5])/4 + 3*\[Alpha][16] - (3*\[Alpha][49])/2 + 
      (3*\[Alpha][76])/4 - (3*\[Alpha][80])/4, (-5*\[Alpha][18])/2 + 
      (5*\[Alpha][30])/2, (-9*\[Alpha][3])/8 + (3*\[Alpha][5])/8 - 
      (3*\[Alpha][9])/2 + 3*\[Alpha][18] - (3*\[Alpha][30])/4 + 
      (3*\[Alpha][49])/2 - (9*\[Alpha][76])/8 - (3*\[Alpha][80])/8}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, -32*\[Alpha][142] - 8*\[Alpha][143] - 8*\[Alpha][145] - 
      8*\[Alpha][146] + 8*\[Alpha][148] - 8*\[Alpha][166] - 8*\[Alpha][168], 
     \[Alpha][1] - \[Alpha][3]/2 + \[Alpha][5]/2 + \[Alpha][31] - 
      \[Alpha][76]/2 - \[Alpha][80]/2, \[Alpha][5]/2 + \[Alpha][31]/2 + 
      \[Alpha][49]/2 - \[Alpha][76]/2 - \[Alpha][80]/2, 
     -1/2*\[Alpha][3] - \[Alpha][4] - \[Alpha][5] + (3*\[Alpha][31])/2 - 
      \[Alpha][49]/2, 16*\[Alpha][142] + 16*\[Alpha][143] + 
      16*\[Alpha][145] + 16*\[Alpha][146] - 16*\[Alpha][148] + 
      16*\[Alpha][166] + 16*\[Alpha][168], -\[Alpha][115] - 
      (3*\[Alpha][117])/2 - \[Alpha][119]/2 + \[Alpha][121]/2, 
     (3*\[Alpha][3])/8 - \[Alpha][5]/8 + \[Alpha][7] - \[Alpha][26]/2 + 
      \[Alpha][31]/4 - \[Alpha][49]/2 + \[Alpha][76]/8 - \[Alpha][80]/8, 
     (-3*\[Alpha][3])/4 - (3*\[Alpha][5])/4 + 3*\[Alpha][26] - 
      (3*\[Alpha][31])/2 + (3*\[Alpha][76])/4 - (3*\[Alpha][80])/4, 
     \[Alpha][3]/4 + \[Alpha][5]/4 + \[Alpha][7] + \[Alpha][31]/2 - 
      \[Alpha][76]/4 - (3*\[Alpha][80])/4, \[Alpha][3]/4 + \[Alpha][5]/4 - 
      3*\[Alpha][7] + 2*\[Alpha][19] - (3*\[Alpha][31])/2 - \[Alpha][76]/4 + 
      (5*\[Alpha][80])/4, -\[Alpha][1] + \[Alpha][3]/2 - \[Alpha][5]/2 - 
      2*\[Alpha][7] + 2*\[Alpha][22] - \[Alpha][31] - \[Alpha][76]/2 + 
      (3*\[Alpha][80])/2, -1/4*\[Alpha][3] + \[Alpha][5]/4 - \[Alpha][7] + 
      \[Alpha][49]/2 - \[Alpha][76]/4 + \[Alpha][80]/4, 0, 
     -1/2*\[Alpha][3] - \[Alpha][5]/2 + 2*\[Alpha][7] - \[Alpha][31] + 
      \[Alpha][76]/2 - \[Alpha][80]/2, (-3*\[Alpha][7])/2 - 
      (3*\[Alpha][26])/2 + (3*\[Alpha][80])/2, (3*\[Alpha][3])/8 - 
      \[Alpha][5]/8 - \[Alpha][9] - \[Alpha][31]/4 + \[Alpha][49]/2 + 
      \[Alpha][76]/8 - \[Alpha][80]/8, (-3*\[Alpha][3])/4 - 
      (3*\[Alpha][5])/4 + (3*\[Alpha][31])/2 + (3*\[Alpha][76])/4 - 
      (3*\[Alpha][80])/4, 0, \[Alpha][26] - \[Alpha][31], 
     (3*\[Alpha][7])/2 + (3*\[Alpha][31])/2 - (3*\[Alpha][80])/2, 
     (3*\[Alpha][3])/2 - (3*\[Alpha][5])/2 + 3*\[Alpha][49] - 
      (3*\[Alpha][76])/2 - (3*\[Alpha][80])/2, (-3*\[Alpha][3])/4 + 
      (3*\[Alpha][5])/4 + 3*\[Alpha][7] - (3*\[Alpha][49])/2 + 
      (3*\[Alpha][76])/4 - (3*\[Alpha][80])/4, (3*\[Alpha][3])/8 - 
      (9*\[Alpha][5])/8 - (3*\[Alpha][7])/2 + 3*\[Alpha][26] - 
      (3*\[Alpha][31])/4 + (3*\[Alpha][49])/2 - (3*\[Alpha][76])/8 - 
      (9*\[Alpha][80])/8, (-5*\[Alpha][26])/2 + (5*\[Alpha][31])/2, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Alpha][3])/2 - (3*\[Alpha][5])/2 - 
      3*\[Alpha][49] + (3*\[Alpha][76])/2 + (3*\[Alpha][80])/2, 
     (-3*\[Alpha][3])/4 + (3*\[Alpha][5])/4 - 3*\[Alpha][7] + 
      (3*\[Alpha][49])/2 - (3*\[Alpha][76])/4 + (3*\[Alpha][80])/4, 
     \[Alpha][26]/2 - \[Alpha][31]/2, (3*\[Alpha][3])/8 - (9*\[Alpha][5])/8 + 
      (3*\[Alpha][7])/2 - (3*\[Alpha][31])/4 - (3*\[Alpha][49])/2 + 
      (9*\[Alpha][76])/8 + (3*\[Alpha][80])/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2*\[Alpha][1] + \[Alpha][30] + \[Alpha][31] - \[Alpha][49] - 
      \[Alpha][84], -1/32*\[Alpha][142] + \[Alpha][148]/32 + 
      \[Alpha][184]/16, -1/64*\[Alpha][142] + (3*\[Alpha][148])/64 + 
      \[Alpha][184]/32, (-3*\[Alpha][142])/64 + \[Alpha][148]/64 + 
      \[Alpha][184]/32, -\[Alpha][1] - (3*\[Alpha][3])/2 - \[Alpha][4] - 
      (3*\[Alpha][5])/2 - \[Alpha][30]/2 - \[Alpha][31]/2 - \[Alpha][49] + 
      \[Alpha][84] + 2*\[Alpha][101], 0, -1/128*\[Alpha][142] - 
      (3*\[Alpha][148])/128 + \[Alpha][166]/64, (3*\[Alpha][142])/64 - 
      (3*\[Alpha][148])/64 + \[Alpha][166]/32 - \[Alpha][184]/16, 
     -1/64*\[Alpha][142] - \[Alpha][148]/64 - \[Alpha][154]/32 - 
      \[Alpha][178]/32 + \[Alpha][184]/32, (3*\[Alpha][142])/64 - 
      \[Alpha][148]/64 - \[Alpha][154]/32 - \[Alpha][178]/32 - 
      \[Alpha][184]/32, \[Alpha][142]/32 - \[Alpha][148]/32 - 
      \[Alpha][184]/16, -1/32*\[Alpha][154] - \[Alpha][178]/32, 
     -1/16*\[Alpha][217], \[Alpha][142]/32 - \[Alpha][148]/32, 
     \[Alpha][148]/64 + \[Alpha][154]/64 - \[Alpha][166]/64 + 
      \[Alpha][178]/64 - (3*\[Alpha][184])/64, \[Alpha][142]/128 - 
      \[Alpha][143]/64 - \[Alpha][145]/64 - \[Alpha][146]/64 + 
      \[Alpha][148]/128 - \[Alpha][168]/64, (-3*\[Alpha][142])/64 - 
      \[Alpha][143]/32 - \[Alpha][145]/32 - \[Alpha][146]/32 + 
      \[Alpha][148]/64 - \[Alpha][168]/32 + \[Alpha][184]/16, 
     \[Alpha][211]/32, \[Alpha][142]/32 - \[Alpha][148]/32, 
     (-3*\[Alpha][142])/64 + \[Alpha][143]/64 + \[Alpha][145]/64 + 
      \[Alpha][146]/64 + (3*\[Alpha][148])/64 + \[Alpha][154]/64 + 
      \[Alpha][168]/64 + \[Alpha][178]/64 + (3*\[Alpha][184])/64, 
     \[Alpha][142]/8 + \[Alpha][148]/16 + \[Alpha][184]/16, 
     -1/8*\[Alpha][142] + \[Alpha][154]/32 + \[Alpha][178]/32, 
     (3*\[Alpha][142])/128 + (7*\[Alpha][148])/128 + (3*\[Alpha][154])/64 - 
      \[Alpha][166]/32 + (3*\[Alpha][178])/64 + (3*\[Alpha][184])/64, 
     (3*\[Alpha][142])/64 + \[Alpha][143]/64 + \[Alpha][145]/64 + 
      \[Alpha][146]/64 - \[Alpha][148]/32 + \[Alpha][166]/64 + 
      \[Alpha][168]/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][148])/16 - \[Alpha][184]/16, \[Alpha][148]/8 + 
      \[Alpha][154]/32 + \[Alpha][178]/32, \[Alpha][142]/64 - 
      \[Alpha][143]/64 - \[Alpha][145]/64 - \[Alpha][146]/64 - 
      \[Alpha][148]/32 - \[Alpha][166]/64 - \[Alpha][168]/64, 
     (3*\[Alpha][142])/128 + \[Alpha][143]/32 + \[Alpha][145]/32 + 
      \[Alpha][146]/32 - (9*\[Alpha][148])/128 + (3*\[Alpha][154])/64 + 
      \[Alpha][168]/32 + (3*\[Alpha][178])/64 - (3*\[Alpha][184])/64}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, -8*\[Alpha][211], -\[Alpha][115] - \[Alpha][117]/2 + 
      \[Alpha][119]/2 - \[Alpha][121]/2, -1/2*\[Alpha][117] + 
      \[Alpha][119]/2 - \[Alpha][121]/2, -\[Alpha][115] - \[Alpha][117], 
     16*\[Alpha][211], -1/2*\[Alpha][3] - \[Alpha][4] - \[Alpha][5]/2 + 
      \[Alpha][76]/2 + \[Alpha][80]/2 - 2*\[Alpha][94], 
     \[Alpha][117]/8 + \[Alpha][119]/8 + \[Alpha][121]/8, 
     (3*\[Alpha][117])/4 + (3*\[Alpha][119])/4 + (3*\[Alpha][121])/4, 
     -1/4*\[Alpha][117] + (3*\[Alpha][119])/4 - \[Alpha][121]/4, 
     -1/4*\[Alpha][117] - (5*\[Alpha][119])/4 - \[Alpha][121]/4, 
     \[Alpha][115] + \[Alpha][117]/2 - (3*\[Alpha][119])/2 - \[Alpha][121]/2, 
     -1/4*\[Alpha][117] - \[Alpha][119]/4 - \[Alpha][121]/4, 0, 
     \[Alpha][117]/2 + \[Alpha][119]/2 + \[Alpha][121]/2, 
     (-3*\[Alpha][119])/2, \[Alpha][117]/8 + \[Alpha][119]/8 + 
      \[Alpha][121]/8, (3*\[Alpha][117])/4 + (3*\[Alpha][119])/4 + 
      (3*\[Alpha][121])/4, 0, 0, (3*\[Alpha][119])/2, 
     (3*\[Alpha][117])/2 + (3*\[Alpha][119])/2 - (3*\[Alpha][121])/2, 
     (-3*\[Alpha][117])/4 + (3*\[Alpha][119])/4 + (3*\[Alpha][121])/4, 
     (9*\[Alpha][117])/8 + (9*\[Alpha][119])/8 - (3*\[Alpha][121])/8, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Alpha][117])/2 - 
      (3*\[Alpha][119])/2 + (3*\[Alpha][121])/2, (-3*\[Alpha][117])/4 - 
      (3*\[Alpha][119])/4 - (3*\[Alpha][121])/4, 0, 
     (9*\[Alpha][117])/8 - (3*\[Alpha][119])/8 + (9*\[Alpha][121])/8}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][1]/2 - 2*\[Alpha][3] - 4*\[Alpha][7] + 
      \[Alpha][26]/2 + (3*\[Alpha][80])/2, -3*\[Alpha][1] - 3*\[Alpha][26] + 
      3*\[Alpha][80], 0, 0, 0, 0, 0, 0, (-3*\[Alpha][1])/2 + 3*\[Alpha][16] + 
      (3*\[Alpha][26])/2 - (3*\[Alpha][80])/2, 0, 0, 
     -3*\[Alpha][115] - 3*\[Alpha][117] - 3*\[Alpha][119], 
     \[Alpha][5] - \[Alpha][26], 0, 0, 0, 3*\[Alpha][16] + 3*\[Alpha][26] - 
      3*\[Alpha][80], (-3*\[Alpha][1])/2 + 2*\[Alpha][5] - 
      (7*\[Alpha][26])/2 + (3*\[Alpha][80])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, (3*\[Alpha][1])/2 + 2*\[Alpha][5] - \[Alpha][26]/2 - 
      (3*\[Alpha][80])/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][1]/4 + \[Alpha][26]/4 - \[Alpha][80]/4, 
     (-3*\[Alpha][1])/2 - 2*\[Alpha][3] - (3*\[Alpha][26])/2 + 
      4*\[Alpha][44] - \[Alpha][80]/2, 0, 0, 0, 0, 0, 0, 
     -1/4*\[Alpha][1] - \[Alpha][3] + (3*\[Alpha][26])/4 + \[Alpha][80]/4, 0, 
     0, -1/2*\[Alpha][115] + \[Alpha][119]/2, \[Alpha][3]/2 - \[Alpha][26]/2, 
     0, 0, 0, -1/2*\[Alpha][1] - \[Alpha][26]/2 + \[Alpha][80]/2, 
     \[Alpha][1]/4 + \[Alpha][26]/4 - \[Alpha][80]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, -1/4*\[Alpha][1] - \[Alpha][26]/4 + \[Alpha][80]/4, 
     0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][1] - \[Alpha][4]/2 - 
      \[Alpha][9] - 2*\[Alpha][16] - 2*\[Alpha][25] + (3*\[Alpha][46])/2 + 
      (3*\[Alpha][49])/2, (5*\[Alpha][4])/2 - \[Alpha][9] + 2*\[Alpha][16] - 
      \[Alpha][46]/2 - (3*\[Alpha][49])/2, 2*\[Alpha][4] - 2*\[Alpha][9] + 
      2*\[Alpha][16] - 2*\[Alpha][46], \[Alpha][4]/2 - \[Alpha][9] - 
      \[Alpha][46]/2 + \[Alpha][49]/2, -3*\[Alpha][125] + 3*\[Alpha][128] + 
      3*\[Alpha][131], -2*\[Alpha][4] + 2*\[Alpha][9], 
     (9*\[Alpha][4])/4 - (3*\[Alpha][9])/2 + (3*\[Alpha][16])/2 - 
      (3*\[Alpha][46])/4 - (3*\[Alpha][49])/4, 0, 0, 0, 0, 
     (-9*\[Alpha][4])/4 + (3*\[Alpha][9])/2 - 3*\[Alpha][16] + 
      (9*\[Alpha][46])/4 + (3*\[Alpha][49])/4, 0, (-3*\[Alpha][4])/2 - 
      3*\[Alpha][16] + (3*\[Alpha][46])/2 + (3*\[Alpha][49])/2, 
     (-9*\[Alpha][4])/4 + (3*\[Alpha][9])/2 - (3*\[Alpha][16])/2 + 
      (3*\[Alpha][46])/4 + (3*\[Alpha][49])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, (3*\[Alpha][4])/2 + 3*\[Alpha][16] - (3*\[Alpha][46])/2 - 
      (3*\[Alpha][49])/2, 0, (-3*\[Alpha][4])/4 + (3*\[Alpha][9])/2 + 
      (3*\[Alpha][46])/4 - (3*\[Alpha][49])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, \[Alpha][4]/2 + \[Alpha][7] + (3*\[Alpha][46])/2 - 
      (3*\[Alpha][49])/2, -\[Alpha][1] + (3*\[Alpha][4])/2 - 3*\[Alpha][7] - 
      2*\[Alpha][19] - \[Alpha][46]/2 + (3*\[Alpha][49])/2, 
     2*\[Alpha][4] - 2*\[Alpha][7] + 2*\[Alpha][22] - 2*\[Alpha][46], 
     \[Alpha][4]/2 - \[Alpha][7] - \[Alpha][46]/2 + \[Alpha][49]/2, 
     -3*\[Alpha][125] - 3*\[Alpha][128] + 3*\[Alpha][131], 
     -2*\[Alpha][4] + 2*\[Alpha][7], (3*\[Alpha][4])/4 - (3*\[Alpha][7])/2 - 
      (3*\[Alpha][46])/4 + (3*\[Alpha][49])/4, 0, 0, 0, 0, 
     (-3*\[Alpha][4])/4 + (3*\[Alpha][7])/2 - (3*\[Alpha][22])/2 + 
      (9*\[Alpha][46])/4 - (3*\[Alpha][49])/4, 0, (-3*\[Alpha][4])/2 + 
      3*\[Alpha][7] + (3*\[Alpha][46])/2 - (3*\[Alpha][49])/2, 
     (-3*\[Alpha][4])/4 + (3*\[Alpha][7])/2 + (3*\[Alpha][46])/4 - 
      (3*\[Alpha][49])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (3*\[Alpha][4])/2 - 3*\[Alpha][7] - (3*\[Alpha][46])/2 + 
      (3*\[Alpha][49])/2, 0, (-9*\[Alpha][4])/4 + (3*\[Alpha][7])/2 - 
      (3*\[Alpha][22])/2 + (3*\[Alpha][46])/4 + (3*\[Alpha][49])/4}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*\[Alpha][1] - \[Alpha][9] - 
      (3*\[Alpha][46])/2 + (3*\[Alpha][49])/2, (5*\[Alpha][1])/2 - 
      \[Alpha][9] + 2*\[Alpha][19] - \[Alpha][46]/2 - (3*\[Alpha][49])/2, 
     2*\[Alpha][1] - \[Alpha][4] - 2*\[Alpha][9] - 2*\[Alpha][22] + 
      \[Alpha][46], \[Alpha][1]/2 - \[Alpha][9] - \[Alpha][46]/2 + 
      \[Alpha][49]/2, 3*\[Alpha][128] - 3*\[Alpha][131], 
     -2*\[Alpha][1] + 2*\[Alpha][9], (9*\[Alpha][1])/4 - (3*\[Alpha][9])/2 + 
      (3*\[Alpha][46])/4 - (3*\[Alpha][49])/4, 0, 0, 0, 0, 
     (-9*\[Alpha][1])/4 + (3*\[Alpha][9])/2 - (3*\[Alpha][46])/4 + 
      (3*\[Alpha][49])/4, 0, (-3*\[Alpha][1])/2 - (3*\[Alpha][19])/2 + 
      (3*\[Alpha][49])/2, (-9*\[Alpha][1])/4 + (3*\[Alpha][9])/2 - 
      (3*\[Alpha][19])/2 + (3*\[Alpha][46])/4 + (3*\[Alpha][49])/4, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Alpha][1])/2 + 
      (3*\[Alpha][46])/2 - (3*\[Alpha][49])/2, 0, (-3*\[Alpha][1])/4 + 
      (3*\[Alpha][9])/2 + (3*\[Alpha][46])/4 - (3*\[Alpha][49])/4}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][1] + \[Alpha][4] - \[Alpha][7] + 
      \[Alpha][9] + 2*\[Alpha][16] - 2*\[Alpha][25], 
     -\[Alpha][1] - \[Alpha][4] + 3*\[Alpha][7] + \[Alpha][9] - 
      2*\[Alpha][16] - 2*\[Alpha][19] + 2*\[Alpha][46], 
     -2*\[Alpha][4] + 2*\[Alpha][7] + 2*\[Alpha][9] - 2*\[Alpha][16] - 
      2*\[Alpha][22] + 2*\[Alpha][46], \[Alpha][7] + \[Alpha][9] + 
      2*\[Alpha][46] - 3*\[Alpha][49], 0, 2*\[Alpha][1] + 2*\[Alpha][4] - 
      2*\[Alpha][7] - 2*\[Alpha][9], (-3*\[Alpha][1])/2 - (3*\[Alpha][4])/2 + 
      (3*\[Alpha][7])/2 + (3*\[Alpha][9])/2, 0, 0, 0, 0, 
     (-3*\[Alpha][1])/2 + (3*\[Alpha][4])/2 - (3*\[Alpha][7])/2 - 
      (3*\[Alpha][9])/2 + 3*\[Alpha][16] + 3*\[Alpha][22] - 3*\[Alpha][46], 
     0, -3*\[Alpha][7] + 3*\[Alpha][16] + 3*\[Alpha][19] - 3*\[Alpha][46], 
     (3*\[Alpha][1])/2 + (3*\[Alpha][4])/2 - (9*\[Alpha][7])/2 - 
      (3*\[Alpha][9])/2 + 3*\[Alpha][16] + 3*\[Alpha][19] - 3*\[Alpha][46], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*\[Alpha][4] + 
      3*\[Alpha][7] - 3*\[Alpha][16] + 3*\[Alpha][25], 0, 
     (3*\[Alpha][1])/2 + (3*\[Alpha][4])/2 - (3*\[Alpha][7])/2 - 
      (9*\[Alpha][9])/2 + 3*\[Alpha][22] + 3*\[Alpha][25] - 3*\[Alpha][46]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][125]/2 - \[Alpha][128] - 
      \[Alpha][131], (3*\[Alpha][125])/2 + \[Alpha][128], 
     \[Alpha][125] + \[Alpha][131], \[Alpha][125]/2, 
     -3*\[Alpha][1] - 3*\[Alpha][4] - 2*\[Alpha][46] - 2*\[Alpha][49] + 
      10*\[Alpha][96], -\[Alpha][125], (3*\[Alpha][125])/4 + 
      \[Alpha][128]/2 + \[Alpha][131]/2, 0, 0, 0, 0, 
     (-3*\[Alpha][125])/4 - \[Alpha][128]/2 - \[Alpha][131], 0, 
     -\[Alpha][125] - \[Alpha][128] - \[Alpha][131]/2, 
     (-5*\[Alpha][125])/4 - \[Alpha][128]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, \[Alpha][125]/2 + \[Alpha][128] + \[Alpha][131], 0, 
     (-5*\[Alpha][125])/4 + \[Alpha][128]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, -\[Alpha][1] - \[Alpha][4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][1] - \[Alpha][16], 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][1] - \[Alpha][16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][1]/2 - 2*\[Alpha][5] - 4*\[Alpha][9] + \[Alpha][18]/2 + 
      (3*\[Alpha][76])/2, -3*\[Alpha][1] - 3*\[Alpha][18] + 3*\[Alpha][76], 
     3*\[Alpha][115] - 3*\[Alpha][121], \[Alpha][3] - \[Alpha][18], 
     (-3*\[Alpha][1])/2 + (3*\[Alpha][18])/2 + 3*\[Alpha][22] - 
      (3*\[Alpha][76])/2, 0, 0, 0, (3*\[Alpha][1])/2 + 2*\[Alpha][3] - 
      \[Alpha][18]/2 - (3*\[Alpha][76])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, (-3*\[Alpha][1])/2 + 2*\[Alpha][3] - (7*\[Alpha][18])/2 + 
      (3*\[Alpha][76])/2, 3*\[Alpha][18] + 3*\[Alpha][22] - 3*\[Alpha][76]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][1]/4 + \[Alpha][18]/4 - \[Alpha][76]/4, 
     (-3*\[Alpha][1])/2 - 2*\[Alpha][5] - (3*\[Alpha][18])/2 + 
      4*\[Alpha][36] - \[Alpha][76]/2, \[Alpha][115]/2 + \[Alpha][117]/2 + 
      \[Alpha][121]/2, \[Alpha][5]/2 - \[Alpha][18]/2, 
     -1/4*\[Alpha][1] - \[Alpha][5] + (3*\[Alpha][18])/4 + \[Alpha][76]/4, 0, 
     0, 0, -1/4*\[Alpha][1] - \[Alpha][18]/4 + \[Alpha][76]/4, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][1]/4 + \[Alpha][18]/4 - 
      \[Alpha][76]/4, -1/2*\[Alpha][1] - \[Alpha][18]/2 + \[Alpha][76]/2}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][1] - (3*\[Alpha][3])/2 - (3*\[Alpha][5])/2 + 2*\[Alpha][94], 
     \[Alpha][117]/2, 0, 0, 0, 0, -\[Alpha][115], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, \[Alpha][115] + \[Alpha][117], 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (3*\[Alpha][117])/2, -\[Alpha][1] - \[Alpha][3]/2 - \[Alpha][5]/2, 0, 0, 
     0, 0, \[Alpha][1] - \[Alpha][3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, \[Alpha][1] - \[Alpha][5], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][1] - \[Alpha][22], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][1] - \[Alpha][22]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][4] - 2*\[Alpha][5] + \[Alpha][31], \[Alpha][5] - \[Alpha][31], 
     -\[Alpha][5] + \[Alpha][26], -\[Alpha][26] + \[Alpha][31], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][4] - \[Alpha][19], 
     \[Alpha][4] - \[Alpha][19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, -2*\[Alpha][7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, -2*\[Alpha][5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, (-3*\[Alpha][2])/2 - (3*\[Alpha][3])/2 - \[Alpha][4] + 
      \[Alpha][29]/2 + \[Alpha][48]/2 - (3*\[Alpha][51])/2 + 2*\[Alpha][100], 
     -1/16*\[Alpha][147] - \[Alpha][153]/16 - \[Alpha][177]/16, 
     (3*\[Alpha][147])/16 + \[Alpha][153]/16 + \[Alpha][177]/16, 
     -1/32*\[Alpha][147] + \[Alpha][165]/32, -1/16*\[Alpha][153] + 
      \[Alpha][165]/16 - \[Alpha][177]/16, -1/96*\[Alpha][147] - 
      \[Alpha][153]/32 - \[Alpha][177]/32, -1/8*\[Alpha][141] + 
      \[Alpha][142]/8 - \[Alpha][147]/16 - \[Alpha][148]/8 - 
      \[Alpha][153]/16 + \[Alpha][167]/8 - \[Alpha][177]/16, 
     \[Alpha][210]/16, \[Alpha][141]/16 - \[Alpha][142]/16 + 
      \[Alpha][148]/16 - \[Alpha][167]/16, \[Alpha][147]/32 - 
      \[Alpha][165]/32, -1/8*\[Alpha][141] + \[Alpha][142]/8 + 
      \[Alpha][147]/32 - \[Alpha][148]/8 + (3*\[Alpha][153])/32 + 
      \[Alpha][167]/8 + (3*\[Alpha][177])/32, -1/16*\[Alpha][147] - 
      (3*\[Alpha][153])/32 + \[Alpha][165]/32 - (3*\[Alpha][177])/32, 
     \[Alpha][141]/8 + \[Alpha][147]/16 + \[Alpha][153]/16 + 
      \[Alpha][177]/16, -1/8*\[Alpha][141] + \[Alpha][147]/32 - 
      \[Alpha][165]/32, \[Alpha][141]/8 - \[Alpha][147]/32 - 
      (3*\[Alpha][153])/32 - (3*\[Alpha][177])/32, (3*\[Alpha][147])/32 + 
      (3*\[Alpha][153])/32 - \[Alpha][165]/16 + (3*\[Alpha][177])/32}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, -12*\[Alpha][147] - 12*\[Alpha][153] - 12*\[Alpha][177], 
     -1/2*\[Alpha][2] - \[Alpha][3]/2 - \[Alpha][4] - 2*\[Alpha][24] + 
      (3*\[Alpha][29])/2 + (3*\[Alpha][48])/2 - \[Alpha][51]/2, 
     (-3*\[Alpha][2])/2 - (3*\[Alpha][3])/2 + (3*\[Alpha][29])/2 - 
      (3*\[Alpha][48])/2 + (3*\[Alpha][51])/2, \[Alpha][3]/4 + 
      \[Alpha][21]/4 - \[Alpha][51]/4, (3*\[Alpha][2])/2 - 
      (3*\[Alpha][21])/2 - (3*\[Alpha][29])/2 + (3*\[Alpha][48])/2, 
     -1/4*\[Alpha][2] - \[Alpha][3]/4 + \[Alpha][29]/4 - \[Alpha][48]/4 + 
      \[Alpha][51]/4, (-3*\[Alpha][2])/2 - (3*\[Alpha][3])/2 + 
      3*\[Alpha][8] + (3*\[Alpha][29])/2 + (3*\[Alpha][48])/2 - 
      (3*\[Alpha][51])/2, 0, \[Alpha][3]/2 - \[Alpha][8] - \[Alpha][21]/2 + 
      \[Alpha][51]/2, (-5*\[Alpha][3])/4 + \[Alpha][8] - \[Alpha][21]/4 + 
      \[Alpha][51]/4, (3*\[Alpha][2])/4 + (3*\[Alpha][3])/4 - 
      (3*\[Alpha][29])/4 + (3*\[Alpha][48])/4 - (3*\[Alpha][51])/4, 
     (-3*\[Alpha][2])/4 - \[Alpha][3]/2 + \[Alpha][8] + (5*\[Alpha][21])/4 + 
      (3*\[Alpha][29])/4 - (3*\[Alpha][48])/4 - \[Alpha][51]/2, 
     (3*\[Alpha][2])/2 - (3*\[Alpha][3])/2 - (3*\[Alpha][29])/2 - 
      (3*\[Alpha][48])/2 + (3*\[Alpha][51])/2, (3*\[Alpha][3])/4 + 
      (3*\[Alpha][21])/4 - (3*\[Alpha][51])/4, (-3*\[Alpha][2])/4 - 
      (3*\[Alpha][3])/4 + (3*\[Alpha][29])/4 - (3*\[Alpha][48])/4 + 
      (3*\[Alpha][51])/4, (3*\[Alpha][2])/4 - (3*\[Alpha][3])/4 - 
      (3*\[Alpha][21])/2 - (3*\[Alpha][29])/4 + (3*\[Alpha][48])/4 + 
      (3*\[Alpha][51])/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][2] - 2*\[Alpha][3] + 
      2*\[Alpha][29], 0, 0, 0, 0, 0, 0, -\[Alpha][3] + \[Alpha][17], 
     \[Alpha][2] + \[Alpha][3] - \[Alpha][17] - \[Alpha][24], 0, 0, 0, 
     -\[Alpha][2] + \[Alpha][24], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -2*\[Alpha][2] + \[Alpha][4]/2 - 4*\[Alpha][9] + \[Alpha][21]/2 + 
      (3*\[Alpha][79])/2, -3*\[Alpha][4] - 3*\[Alpha][21] + 3*\[Alpha][79], 
     0, 0, 3*\[Alpha][118] - 3*\[Alpha][124], \[Alpha][6] - \[Alpha][21], 
     (3*\[Alpha][4])/2 + 2*\[Alpha][6] - \[Alpha][21]/2 - (3*\[Alpha][79])/2, 
     0, (-3*\[Alpha][4])/2 + 2*\[Alpha][6] - (7*\[Alpha][21])/2 + 
      (3*\[Alpha][79])/2, 0, (-3*\[Alpha][4])/2 + (3*\[Alpha][21])/2 + 
      3*\[Alpha][25] - (3*\[Alpha][79])/2, 0, 3*\[Alpha][21] + 
      3*\[Alpha][25] - 3*\[Alpha][79]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][4]/4 + \[Alpha][21]/4 - \[Alpha][79]/4, 
     -2*\[Alpha][2] - (3*\[Alpha][4])/2 - (3*\[Alpha][21])/2 + 
      4*\[Alpha][39] - \[Alpha][79]/2, 0, 0, -1/2*\[Alpha][116] + 
      \[Alpha][124]/2, \[Alpha][2]/2 - \[Alpha][21]/2, 
     -1/4*\[Alpha][4] - \[Alpha][21]/4 + \[Alpha][79]/4, 0, 
     \[Alpha][4]/4 + \[Alpha][21]/4 - \[Alpha][79]/4, 0, 
     -\[Alpha][2] - \[Alpha][4]/4 + (3*\[Alpha][21])/4 + \[Alpha][79]/4, 0, 
     -1/2*\[Alpha][4] - \[Alpha][21]/2 + \[Alpha][79]/2}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 2*\[Alpha][48] - 2*\[Alpha][51], 0, 0, 0, 0, 
     -6*\[Alpha][8] + 6*\[Alpha][24] + 6*\[Alpha][27] - 6*\[Alpha][48], 
     6*\[Alpha][6] - 6*\[Alpha][21] - 6*\[Alpha][27] + 6*\[Alpha][48], 0, 0, 
     6*\[Alpha][3] - 6*\[Alpha][18] - 6*\[Alpha][24] + 6*\[Alpha][48], 
     -6*\[Alpha][9] + 6*\[Alpha][18] + 6*\[Alpha][21] - 6*\[Alpha][48]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][4] - 3*\[Alpha][8] + \[Alpha][81], 
     \[Alpha][120]/2, \[Alpha][8] - \[Alpha][81]/2, 
     -\[Alpha][8] + \[Alpha][17], -\[Alpha][17] - \[Alpha][27] + 
      \[Alpha][81], -\[Alpha][8] + \[Alpha][27], 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Alpha][2])/2 - \[Alpha][4] - 
      (3*\[Alpha][6])/2 + 2*\[Alpha][95], -1/2*\[Alpha][116] - 
      \[Alpha][118]/2, -\[Alpha][118], 0, -\[Alpha][116], 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Alpha][116])/2 - (3*\[Alpha][118])/2, 
     -1/2*\[Alpha][2] - \[Alpha][4] - \[Alpha][6]/2, 
     \[Alpha][4] - \[Alpha][6], 0, -\[Alpha][2] + \[Alpha][4], 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][2], 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][8], 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][6], 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][3] - \[Alpha][4] + 
      \[Alpha][30], \[Alpha][3] - \[Alpha][30], -\[Alpha][18] + \[Alpha][30], 
     -\[Alpha][3] + \[Alpha][18]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, -\[Alpha][4] - \[Alpha][25], 0, \[Alpha][4] - \[Alpha][25]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][3], 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][9]}}


==> AuxiliaryFiles/DE_hb.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the canonical differential equations for the hexagon--box family.   *)
(*											   *)
(*  It is expressed in terms of the letters defined in Alphabet.m.			   *)
(*                                                                                         *)
(*******************************************************************************************)

DEhb = {{-\[Alpha][1] - \[Alpha][2] - \[Alpha][3] - \[Alpha][50] + 
      3*\[Alpha][99] - \[Alpha][114], \[Alpha][1]/2 - \[Alpha][29]/2 + 
      \[Alpha][50]/2 + \[Alpha][100] - \[Alpha][114], -1/32*\[Alpha][140], 
     -1/2*\[Alpha][1] - \[Alpha][2]/2 - \[Alpha][50]/2 + \[Alpha][80]/2 - 
      \[Alpha][101] + \[Alpha][114], \[Alpha][140]/32 - \[Alpha][170]/32, 
     \[Alpha][1]/2 + \[Alpha][2]/2 + \[Alpha][3]/2 - \[Alpha][47]/2 + 
      \[Alpha][102] - \[Alpha][114], -1/32*\[Alpha][152] - \[Alpha][176]/32, 
     -1/2*\[Alpha][2] - \[Alpha][3]/2 - \[Alpha][50]/2 + \[Alpha][78]/2 - 
      \[Alpha][103] + \[Alpha][114], -1/32*\[Alpha][146] + \[Alpha][164]/32, 
     \[Alpha][3]/2 - \[Alpha][28]/2 + \[Alpha][50]/2 + \[Alpha][104] - 
      \[Alpha][114], \[Alpha][146]/32, \[Alpha][170]/32, 
     -1/32*\[Alpha][140] + \[Alpha][152]/32 + \[Alpha][176]/32, 
     -1/32*\[Alpha][140] + \[Alpha][146]/32 - \[Alpha][164]/32, 
     \[Alpha][140]/32 - \[Alpha][146]/32, \[Alpha][140]/32 - 
      \[Alpha][152]/32 - \[Alpha][170]/32 - \[Alpha][176]/32, 0, 
     \[Alpha][209]/32, -1/32*\[Alpha][140] + \[Alpha][146]/32 + 
      \[Alpha][170]/32, -1/32*\[Alpha][146] - \[Alpha][152]/32 + 
      \[Alpha][164]/32 - \[Alpha][176]/32, \[Alpha][146]/32 + 
      \[Alpha][152]/32 + \[Alpha][176]/32, -1/32*\[Alpha][164], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {0, -\[Alpha][2] - \[Alpha][3] - (3*\[Alpha][4])/2 + 
      \[Alpha][29]/2 - (3*\[Alpha][51])/2 + 2*\[Alpha][100], 
     -1/32*\[Alpha][147], 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][141]/16 + 
      \[Alpha][147]/32, -1/16*\[Alpha][141] - \[Alpha][147]/32 + 
      \[Alpha][171]/16, -1/32*\[Alpha][147] + \[Alpha][153]/16 + 
      \[Alpha][177]/16, (3*\[Alpha][147])/32 - \[Alpha][165]/16, 0, 0, 0, 0, 
     0, 0, 0, -1/16*\[Alpha][141] + \[Alpha][153]/16 + \[Alpha][177]/16, 
     \[Alpha][141]/16 - \[Alpha][153]/16 - \[Alpha][171]/16 - 
      \[Alpha][177]/16, \[Alpha][210]/32, -1/32*\[Alpha][141] - 
      \[Alpha][147]/32 + \[Alpha][165]/32 + \[Alpha][171]/32, 0, 0, 0, 
     \[Alpha][141]/16, \[Alpha][147]/16 - \[Alpha][165]/16, 0}, 
    {0, -24*\[Alpha][147], -\[Alpha][2] - \[Alpha][3] - \[Alpha][4]/2 + 
      (3*\[Alpha][29])/2 - \[Alpha][51]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][4])/2 - (3*\[Alpha][29])/2 + (3*\[Alpha][51])/2, 
     (3*\[Alpha][4])/2 + 3*\[Alpha][8] - 3*\[Alpha][17] + 
      (3*\[Alpha][29])/2 - (3*\[Alpha][51])/2, (-3*\[Alpha][4])/2 - 
      3*\[Alpha][24] + (3*\[Alpha][29])/2 + (3*\[Alpha][51])/2, 
     (3*\[Alpha][4])/2 - 3*\[Alpha][9] - (3*\[Alpha][29])/2 + 
      (3*\[Alpha][51])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][8] + \[Alpha][9] - \[Alpha][51], 0, 0, 0, 
     -\[Alpha][8] - \[Alpha][9] + \[Alpha][51], 0, 
     -\[Alpha][8] - \[Alpha][9] + \[Alpha][51]}, 
    {0, 0, 0, -\[Alpha][3] - (3*\[Alpha][4])/2 - (3*\[Alpha][5])/2 - 
      (3*\[Alpha][49])/2 + \[Alpha][80]/2 + 2*\[Alpha][101], 
     \[Alpha][148]/32 - \[Alpha][166]/32, 0, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][148])/32 + \[Alpha][166]/32, 0, 0, 0, 
     \[Alpha][142]/16 + \[Alpha][148]/32 - \[Alpha][166]/32, 
     \[Alpha][142]/32 - \[Alpha][172]/32, -1/32*\[Alpha][211], 
     -1/32*\[Alpha][148] + \[Alpha][154]/16 + \[Alpha][166]/32 + 
      \[Alpha][178]/16, 0, 0, 0, -1/64*\[Alpha][142] + \[Alpha][148]/16 + 
      \[Alpha][172]/64, 0, 0, 0, (-3*\[Alpha][142])/64 - \[Alpha][172]/64, 
     \[Alpha][142]/16 - \[Alpha][154]/16 - \[Alpha][178]/16, 
     -1/64*\[Alpha][142] + \[Alpha][154]/16 + \[Alpha][172]/64 + 
      \[Alpha][178]/16, -1/16*\[Alpha][148], -1/32*\[Alpha][142] + 
      \[Alpha][172]/32, 0}, {0, 0, 0, 24*\[Alpha][148] - 24*\[Alpha][166], 
     -\[Alpha][3] - \[Alpha][4]/2 - \[Alpha][5]/2 - 2*\[Alpha][7] - 
      \[Alpha][49]/2 + (3*\[Alpha][80])/2, 0, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][4])/2 + (3*\[Alpha][5])/2 + (3*\[Alpha][49])/2 - 
      (3*\[Alpha][80])/2, 0, 0, 0, (3*\[Alpha][4])/2 + (3*\[Alpha][5])/2 - 
      3*\[Alpha][26] - (3*\[Alpha][49])/2 + (3*\[Alpha][80])/2, 
     \[Alpha][1]/2 + \[Alpha][4]/2 - \[Alpha][49]/2, 
     (-3*\[Alpha][115])/2 - (3*\[Alpha][117])/2 - (3*\[Alpha][119])/2, 
     (3*\[Alpha][4])/2 + (3*\[Alpha][5])/2 + 3*\[Alpha][16] - 
      (3*\[Alpha][49])/2 - (3*\[Alpha][80])/2, 0, 0, 0, 
     (3*\[Alpha][1])/4 + (3*\[Alpha][4])/4 - (3*\[Alpha][49])/4, 0, 0, 0, 
     (-3*\[Alpha][1])/4 - (3*\[Alpha][4])/4 + (3*\[Alpha][49])/4, 0, 
     (3*\[Alpha][1])/4 + (3*\[Alpha][4])/4 - (3*\[Alpha][49])/4, 0, 
     (-3*\[Alpha][1])/2 - (3*\[Alpha][4])/2 + (3*\[Alpha][49])/2, 0}, 
    {0, 0, 0, 0, 0, (-3*\[Alpha][4])/2 - (3*\[Alpha][5])/2 - 
      (3*\[Alpha][6])/2 + \[Alpha][47]/2 - \[Alpha][50] + 2*\[Alpha][102], 
     \[Alpha][155]/32 + \[Alpha][179]/32, 0, 0, 0, 0, 0, 
     \[Alpha][149]/16 - \[Alpha][155]/32 - \[Alpha][167]/16 - 
      \[Alpha][179]/32, 0, 0, -1/16*\[Alpha][149] + \[Alpha][155]/32 + 
      \[Alpha][179]/32, 0, 0, 0, \[Alpha][143]/16 + \[Alpha][155]/32 + 
      \[Alpha][179]/32, -1/16*\[Alpha][143] - \[Alpha][155]/32 + 
      \[Alpha][173]/16 - \[Alpha][179]/32, 0, 0, \[Alpha][143]/16 - 
      \[Alpha][149]/16 + \[Alpha][167]/16, \[Alpha][212]/32, 
     -1/32*\[Alpha][143] + \[Alpha][149]/32 - \[Alpha][167]/32 + 
      \[Alpha][173]/32, -1/16*\[Alpha][143] + \[Alpha][149]/16, 
     \[Alpha][143]/16 - \[Alpha][149]/16 - \[Alpha][173]/16, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 24*\[Alpha][155] + 24*\[Alpha][179], 
     -1/2*\[Alpha][4] - \[Alpha][5]/2 - \[Alpha][6]/2 + (3*\[Alpha][47])/2 - 
      \[Alpha][50], 0, 0, 0, 0, 0, (-3*\[Alpha][4])/2 + (3*\[Alpha][5])/2 + 
      (3*\[Alpha][6])/2 - 3*\[Alpha][8] + 3*\[Alpha][17] - 
      (3*\[Alpha][47])/2, 0, 0, (3*\[Alpha][4])/2 + (3*\[Alpha][5])/2 - 
      (3*\[Alpha][6])/2 - 3*\[Alpha][26] + (3*\[Alpha][47])/2, 0, 0, 0, 
     (-3*\[Alpha][4])/2 + (3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 - 
      3*\[Alpha][20] + (3*\[Alpha][47])/2, (3*\[Alpha][4])/2 + 
      (3*\[Alpha][5])/2 - (3*\[Alpha][6])/2 - 3*\[Alpha][7] + 
      3*\[Alpha][23] - (3*\[Alpha][47])/2, 0, 0, 0, 0, 
     \[Alpha][2] + \[Alpha][5] - \[Alpha][7] - \[Alpha][8], 0, 0, 0, 
     -\[Alpha][2] - \[Alpha][5] + \[Alpha][7] + \[Alpha][8], 0, 
     -\[Alpha][2] - \[Alpha][5] + \[Alpha][7] + \[Alpha][8]}, 
    {0, 0, 0, 0, 0, 0, 0, -\[Alpha][1] - (3*\[Alpha][5])/2 - 
      (3*\[Alpha][6])/2 - (3*\[Alpha][51])/2 + \[Alpha][78]/2 + 
      2*\[Alpha][103], -1/32*\[Alpha][144] + \[Alpha][174]/32, 0, 0, 0, 0, 
     \[Alpha][144]/32 + \[Alpha][156]/16 - \[Alpha][174]/32 + 
      \[Alpha][180]/16, 0, 0, -1/32*\[Alpha][150] + \[Alpha][168]/32, 
     -1/32*\[Alpha][213], 0, -1/32*\[Alpha][144] - \[Alpha][150]/16 + 
      \[Alpha][174]/32, 0, (3*\[Alpha][144])/32 - \[Alpha][174]/32, 
     \[Alpha][150]/64 + \[Alpha][156]/16 - \[Alpha][168]/64 + 
      \[Alpha][180]/16, -1/16*\[Alpha][150] - \[Alpha][156]/16 - 
      \[Alpha][180]/16, 0, 0, (3*\[Alpha][150])/64 + \[Alpha][168]/64, 0, 
     -1/16*\[Alpha][144] + \[Alpha][150]/64 - \[Alpha][168]/64, 0, 
     \[Alpha][150]/32 - \[Alpha][168]/32, \[Alpha][144]/16}, 
    {0, 0, 0, 0, 0, 0, 0, -24*\[Alpha][144] + 24*\[Alpha][174], 
     -\[Alpha][1] - \[Alpha][5]/2 - \[Alpha][6]/2 - 2*\[Alpha][8] - 
      \[Alpha][51]/2 + (3*\[Alpha][78])/2, 0, 0, 0, 0, 
     (3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 + 3*\[Alpha][24] - 
      (3*\[Alpha][51])/2 - (3*\[Alpha][78])/2, 0, 0, 
     \[Alpha][3]/2 + \[Alpha][6]/2 - \[Alpha][51]/2, 
     (3*\[Alpha][117])/2 - (3*\[Alpha][123])/2, 0, 
     (3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 - 3*\[Alpha][20] - 
      (3*\[Alpha][51])/2 + (3*\[Alpha][78])/2, 0, (3*\[Alpha][5])/2 - 
      (3*\[Alpha][6])/2 + (3*\[Alpha][51])/2 - (3*\[Alpha][78])/2, 
     (3*\[Alpha][3])/4 + (3*\[Alpha][6])/4 - (3*\[Alpha][51])/4, 0, 0, 0, 
     (-3*\[Alpha][3])/4 - (3*\[Alpha][6])/4 + (3*\[Alpha][51])/4, 0, 
     (3*\[Alpha][3])/4 + (3*\[Alpha][6])/4 - (3*\[Alpha][51])/4, 0, 
     (-3*\[Alpha][3])/2 - (3*\[Alpha][6])/2 + (3*\[Alpha][51])/2, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][1] - \[Alpha][2] - 
      (3*\[Alpha][6])/2 + \[Alpha][28]/2 - (3*\[Alpha][49])/2 + 
      2*\[Alpha][104], \[Alpha][145]/32, 0, 0, 0, (-3*\[Alpha][145])/32 + 
      \[Alpha][175]/16, 0, 0, 0, \[Alpha][145]/32 + \[Alpha][157]/16 + 
      \[Alpha][181]/16, 0, \[Alpha][145]/32 + \[Alpha][151]/16 - 
      \[Alpha][169]/16, -1/32*\[Alpha][145] - \[Alpha][151]/16, 0, 0, 
     \[Alpha][214]/32, \[Alpha][145]/32 + \[Alpha][151]/32 - 
      \[Alpha][169]/32 - \[Alpha][175]/32, 0, -1/16*\[Alpha][151] - 
      \[Alpha][157]/16 + \[Alpha][169]/16 - \[Alpha][181]/16, 
     \[Alpha][151]/16 + \[Alpha][157]/16 + \[Alpha][181]/16, 0, 
     -1/16*\[Alpha][145] + \[Alpha][175]/16, -1/16*\[Alpha][151]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 24*\[Alpha][145], 
     -\[Alpha][1] - \[Alpha][2] - \[Alpha][6]/2 + (3*\[Alpha][28])/2 - 
      \[Alpha][49]/2, 0, 0, 0, (3*\[Alpha][6])/2 - 3*\[Alpha][9] - 
      (3*\[Alpha][28])/2 + (3*\[Alpha][49])/2, 0, 0, 0, 
     (-3*\[Alpha][6])/2 - 3*\[Alpha][16] + (3*\[Alpha][28])/2 + 
      (3*\[Alpha][49])/2, 0, (3*\[Alpha][6])/2 + 3*\[Alpha][7] - 
      3*\[Alpha][23] + (3*\[Alpha][28])/2 - (3*\[Alpha][49])/2, 
     (-3*\[Alpha][6])/2 - (3*\[Alpha][28])/2 + (3*\[Alpha][49])/2, 0, 0, 0, 
     \[Alpha][7] + \[Alpha][9] - \[Alpha][49], 0, 0, 0, 
     -\[Alpha][7] - \[Alpha][9] + \[Alpha][49], 0, 
     -\[Alpha][7] - \[Alpha][9] + \[Alpha][49]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, -\[Alpha][3] - 2*\[Alpha][4] + \[Alpha][30], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, \[Alpha][4] - \[Alpha][30], 0, 0, 0, 0, 0, 0, 
     -\[Alpha][25] + \[Alpha][30], -\[Alpha][4] + \[Alpha][25], 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][4] - 3*\[Alpha][8] + 
      \[Alpha][17] + \[Alpha][81], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][4] + \[Alpha][8] - \[Alpha][81], \[Alpha][116]/2 + 
      \[Alpha][120]/2, \[Alpha][2]/2 - \[Alpha][4]/2 - \[Alpha][8] + 
      \[Alpha][81]/2, 0, 0, 0, -\[Alpha][2] + \[Alpha][8], 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][24] + \[Alpha][48] - 
      2*\[Alpha][51], 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][3] + \[Alpha][48] - 
      \[Alpha][51], -\[Alpha][8] - \[Alpha][48] + \[Alpha][51], 0, 0, 0, 0, 
     0, 0, -\[Alpha][3] - \[Alpha][21] + \[Alpha][51], 
     \[Alpha][8] + \[Alpha][21] - \[Alpha][51]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, -\[Alpha][2] - 3*\[Alpha][9] + \[Alpha][79], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, \[Alpha][124]/2, \[Alpha][9] - \[Alpha][79]/2, 0, 0, 0, 
     -\[Alpha][9] + \[Alpha][25], -\[Alpha][21] - \[Alpha][25] + 
      \[Alpha][79], -\[Alpha][9] + \[Alpha][21]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, -2*\[Alpha][4] - 2*\[Alpha][5] + \[Alpha][26] + 
      \[Alpha][31], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][4] - \[Alpha][31], 
     -\[Alpha][4] - \[Alpha][5] + \[Alpha][7] + \[Alpha][31], 0, 
     \[Alpha][5] - \[Alpha][7], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, \[Alpha][1]/2 + \[Alpha][3]/2 - 2*\[Alpha][5] - 
      4*\[Alpha][9] + (3*\[Alpha][76])/2, (-3*\[Alpha][115])/2 + 
      (3*\[Alpha][121])/2, 0, 0, 0, 0, (3*\[Alpha][1])/4 - 
      (3*\[Alpha][3])/4 + (3*\[Alpha][18])/2 - (3*\[Alpha][76])/4, 0, 0, 0, 
     (-3*\[Alpha][1])/4 - (3*\[Alpha][3])/4 + (3*\[Alpha][76])/4, 0, 
     (-3*\[Alpha][1])/4 + (3*\[Alpha][3])/4 + (3*\[Alpha][22])/2 - 
      (3*\[Alpha][76])/4, 0, (3*\[Alpha][18])/2 + (3*\[Alpha][22])/2 - 
      (3*\[Alpha][76])/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, \[Alpha][115]/2 - \[Alpha][121]/2, (-3*\[Alpha][1])/2 - 
      (3*\[Alpha][3])/2 - 2*\[Alpha][5] - \[Alpha][76]/2 + 4*\[Alpha][94], 0, 
     0, 0, 0, (3*\[Alpha][115])/4 + \[Alpha][117] + \[Alpha][121]/4, 0, 0, 0, 
     (-3*\[Alpha][115])/4 - \[Alpha][121]/4, 0, -1/4*\[Alpha][115] - 
      \[Alpha][117] + \[Alpha][121]/4, 0, -1/2*\[Alpha][115] + 
      \[Alpha][121]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, \[Alpha][16] + \[Alpha][46] - 2*\[Alpha][49], 0, 0, 0, 0, 0, 0, 0, 
     0, -\[Alpha][7] - \[Alpha][46] + \[Alpha][49], 
     \[Alpha][1] + \[Alpha][46] - \[Alpha][49], \[Alpha][7] + \[Alpha][25] - 
      \[Alpha][49], -\[Alpha][1] - \[Alpha][25] + \[Alpha][49], 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -2*\[Alpha][5] - 2*\[Alpha][6] + \[Alpha][20] + \[Alpha][32], 0, 0, 0, 
     -\[Alpha][5] - \[Alpha][6] + \[Alpha][8] + \[Alpha][32], 0, 0, 
     \[Alpha][6] - \[Alpha][32], 0, 0, 0, 0, \[Alpha][5] - \[Alpha][8]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -2*\[Alpha][6] - 3*\[Alpha][7] + \[Alpha][23] + \[Alpha][77], 0, 0, 0, 
     -1/2*\[Alpha][116] - \[Alpha][118]/2 + \[Alpha][122]/2, 
     \[Alpha][2]/2 - \[Alpha][6]/2 - \[Alpha][7] + \[Alpha][77]/2, 0, 
     \[Alpha][6] + \[Alpha][7] - \[Alpha][77], 0, 0, 0, 
     -\[Alpha][2] + \[Alpha][7]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, -\[Alpha][1] - 2*\[Alpha][6] + \[Alpha][33], 0, 0, 
     0, 0, 0, 0, \[Alpha][6] - \[Alpha][33], 0, -\[Alpha][6] + \[Alpha][21], 
     -\[Alpha][21] + \[Alpha][33]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][3] - \[Alpha][18], 0, 0, 0, 0, 0, 
     0, 0, \[Alpha][3] - \[Alpha][18], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][8] - \[Alpha][27], 0, 0, 
     0, 0, 0, 0, 0, \[Alpha][8] - \[Alpha][27]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][2] - (3*\[Alpha][4])/2 - (3*\[Alpha][6])/2 + 2*\[Alpha][95], 
     \[Alpha][118]/2, 0, 0, 0, \[Alpha][116] + \[Alpha][118], 0, 
     -\[Alpha][116]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, (3*\[Alpha][118])/2, -\[Alpha][2] - \[Alpha][4]/2 - 
      \[Alpha][6]/2, 0, 0, 0, \[Alpha][2] - \[Alpha][6], 0, 
     \[Alpha][2] - \[Alpha][4]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][5], 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, -\[Alpha][7] - \[Alpha][19], 0, \[Alpha][7] - \[Alpha][19], 0, 
     0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, -\[Alpha][1] - \[Alpha][22], 0, 
     \[Alpha][1] - \[Alpha][22], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][4], 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, -2*\[Alpha][9], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -2*\[Alpha][6]}}


==> AuxiliaryFiles/DE_pt.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the canonical differential equations for the 			   *)
(*  pentagon--triangle family.   							   *)
(*											   *)
(*  It is expressed in terms of the letters defined in Alphabet.m.			   *)
(*                                                                                         *)
(*******************************************************************************************)

DEpt = {{-\[Alpha][1] - \[Alpha][2] - \[Alpha][88] + 3*\[Alpha][105] - 
      \[Alpha][114], \[Alpha][188]/32, -1/2*\[Alpha][28] + \[Alpha][88]/2 + 
      \[Alpha][99] - \[Alpha][114], -1/32*\[Alpha][188], 
     \[Alpha][28]/2 - \[Alpha][88]/2 - \[Alpha][104] + \[Alpha][114], 
     \[Alpha][143]/32 + \[Alpha][146]/32 - \[Alpha][153]/32 - 
      \[Alpha][177]/32 - \[Alpha][188]/32, \[Alpha][2]/4 - \[Alpha][32]/4 - 
      \[Alpha][48]/4 + \[Alpha][88]/4 + \[Alpha][103]/2 - \[Alpha][114]/2, 
     -1/32*\[Alpha][143] - \[Alpha][146]/32 + \[Alpha][153]/32 + 
      \[Alpha][177]/32, \[Alpha][143]/32 + \[Alpha][146]/32 - 
      \[Alpha][153]/32 - \[Alpha][177]/32, -1/32*\[Alpha][140] + 
      \[Alpha][141]/32 - \[Alpha][143]/32 + \[Alpha][145]/32 - 
      \[Alpha][147]/32 + \[Alpha][148]/32 - \[Alpha][155]/32 + 
      \[Alpha][188]/32, -1/4*\[Alpha][1] - \[Alpha][2]/4 + \[Alpha][32]/4 + 
      \[Alpha][65]/4 - \[Alpha][88]/4 - \[Alpha][102]/2 + \[Alpha][114]/2, 
     \[Alpha][140]/32 - \[Alpha][141]/32 + \[Alpha][143]/32 - 
      \[Alpha][145]/32 + \[Alpha][147]/32 - \[Alpha][148]/32 + 
      \[Alpha][155]/32, -1/32*\[Alpha][140] + \[Alpha][141]/32 - 
      \[Alpha][143]/32 + \[Alpha][145]/32 - \[Alpha][147]/32 + 
      \[Alpha][148]/32 - \[Alpha][155]/32, -1/32*\[Alpha][140] + 
      \[Alpha][141]/32 + \[Alpha][145]/32 + \[Alpha][146]/32 - 
      \[Alpha][147]/32 + \[Alpha][148]/32 - \[Alpha][153]/32 - 
      \[Alpha][155]/32 - \[Alpha][177]/32, -1/32*\[Alpha][140] + 
      \[Alpha][141]/32 + \[Alpha][146]/32 - \[Alpha][147]/32 + 
      \[Alpha][160]/32 - \[Alpha][188]/32, \[Alpha][1]/4 + \[Alpha][2]/4 - 
      \[Alpha][30]/4 - \[Alpha][73]/4 + \[Alpha][88]/4 + \[Alpha][101]/2 - 
      \[Alpha][114]/2, -1/32*\[Alpha][140] + \[Alpha][141]/32 + 
      \[Alpha][146]/32 - \[Alpha][147]/32 + \[Alpha][160]/32, 
     \[Alpha][140]/32 - \[Alpha][141]/32 - \[Alpha][146]/32 + 
      \[Alpha][147]/32 - \[Alpha][160]/32, \[Alpha][140]/32 - 
      \[Alpha][141]/32 + \[Alpha][143]/32 + \[Alpha][147]/32 + 
      \[Alpha][153]/32 + \[Alpha][160]/32 + \[Alpha][177]/32, 0, 0, 0, 0, 
     -1/32*\[Alpha][143] - \[Alpha][145]/32 - \[Alpha][146]/32 - 
      \[Alpha][148]/32 + \[Alpha][155]/32 - \[Alpha][160]/32, 0, 0, 0, 0, 
     \[Alpha][140]/32 - \[Alpha][141]/32 - \[Alpha][146]/32 + 
      \[Alpha][147]/32 + \[Alpha][153]/32 + \[Alpha][177]/32 + 
      \[Alpha][188]/32, -1/4*\[Alpha][1] + \[Alpha][30]/4 + \[Alpha][48]/4 - 
      \[Alpha][88]/4 - \[Alpha][100]/2 + \[Alpha][114]/2, 
     \[Alpha][140]/32 - \[Alpha][141]/32 - \[Alpha][146]/32 + 
      \[Alpha][147]/32 + \[Alpha][153]/32 + \[Alpha][177]/32, 
     -1/32*\[Alpha][140] + \[Alpha][141]/32 + \[Alpha][146]/32 - 
      \[Alpha][147]/32 - \[Alpha][153]/32 - \[Alpha][177]/32, 
     -1/192*\[Alpha][140] + \[Alpha][141]/192 - \[Alpha][143]/192 - 
      \[Alpha][147]/192, \[Alpha][143]/32 + \[Alpha][145]/32 + 
      \[Alpha][146]/32 + \[Alpha][148]/32 - \[Alpha][153]/32 - 
      \[Alpha][155]/32 - \[Alpha][177]/32, 0, 0, 0, 0, 
     \[Alpha][140]/64 - \[Alpha][141]/64 + \[Alpha][143]/64 + 
      \[Alpha][147]/64, -1/64*\[Alpha][140] + \[Alpha][141]/64 - 
      \[Alpha][143]/64 - \[Alpha][147]/64, \[Alpha][153]/32 + 
      \[Alpha][160]/32 + \[Alpha][177]/32, -1/64*\[Alpha][140] + 
      \[Alpha][141]/64 - \[Alpha][143]/64 - \[Alpha][147]/64, 
     \[Alpha][140]/64 - \[Alpha][141]/64 + \[Alpha][143]/64 + 
      \[Alpha][147]/64, 0}, {0, -\[Alpha][1] - \[Alpha][2] - \[Alpha][3]/2 + 
      (3*\[Alpha][28])/2 - \[Alpha][50]/2, -24*\[Alpha][146], 0, 0, 0, 0, 
     (3*\[Alpha][3])/2 - 3*\[Alpha][8] - (3*\[Alpha][28])/2 + 
      (3*\[Alpha][50])/2, 0, 0, 0, (-3*\[Alpha][3])/2 - 3*\[Alpha][23] + 
      (3*\[Alpha][28])/2 + (3*\[Alpha][50])/2, 0, 0, 0, 0, 
     (3*\[Alpha][3])/2 + 3*\[Alpha][7] - 3*\[Alpha][16] + 
      (3*\[Alpha][28])/2 - (3*\[Alpha][50])/2, 0, 0, 0, 
     \[Alpha][7] + \[Alpha][8] - \[Alpha][50], 0, 0, 0, 0, 0, 0, 
     -\[Alpha][7] - \[Alpha][8] + \[Alpha][50], 0, 0, 
     (-3*\[Alpha][3])/2 - (3*\[Alpha][28])/2 + (3*\[Alpha][50])/2, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, -\[Alpha][7] - \[Alpha][8] + \[Alpha][50], 0, 0}, 
    {0, -1/32*\[Alpha][146], -\[Alpha][1] - \[Alpha][2] - (3*\[Alpha][3])/2 + 
      \[Alpha][28]/2 - (3*\[Alpha][50])/2 + 2*\[Alpha][99], 0, 0, 0, 0, 
     (3*\[Alpha][146])/32 - \[Alpha][164]/16, 0, 0, 0, 
     -1/32*\[Alpha][146] + \[Alpha][152]/16 + \[Alpha][176]/16, 0, 0, 0, 0, 
     -1/16*\[Alpha][140] + \[Alpha][141]/16 - \[Alpha][146]/32 - 
      \[Alpha][147]/16 + \[Alpha][166]/16, 0, 0, 0, 
     -1/32*\[Alpha][140] + \[Alpha][141]/32 - \[Alpha][146]/32 - 
      \[Alpha][147]/32 + \[Alpha][164]/32 + \[Alpha][166]/32, 
     \[Alpha][209]/32, 0, 0, 0, \[Alpha][140]/16 - \[Alpha][141]/16 + 
      \[Alpha][147]/16 - \[Alpha][152]/16 - \[Alpha][166]/16 - 
      \[Alpha][176]/16, 0, 0, 0, 0, \[Alpha][140]/16 + \[Alpha][146]/32, 0, 
     0, 0, 0, -1/16*\[Alpha][140] + \[Alpha][152]/16 + \[Alpha][176]/16, 0, 
     0, \[Alpha][146]/16 - \[Alpha][164]/16, 0, 0, \[Alpha][140]/16, 0, 0}, 
    {0, 0, 0, -\[Alpha][1] - \[Alpha][2] - \[Alpha][6]/2 + 
      (3*\[Alpha][28])/2 - \[Alpha][49]/2, 24*\[Alpha][145], 0, 0, 0, 
     (-3*\[Alpha][6])/2 - (3*\[Alpha][28])/2 + (3*\[Alpha][49])/2, 0, 0, 0, 
     (3*\[Alpha][6])/2 + 3*\[Alpha][7] - 3*\[Alpha][23] + 
      (3*\[Alpha][28])/2 - (3*\[Alpha][49])/2, 0, 0, 0, 0, 
     (-3*\[Alpha][6])/2 - 3*\[Alpha][16] + (3*\[Alpha][28])/2 + 
      (3*\[Alpha][49])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (3*\[Alpha][6])/2 - 3*\[Alpha][9] - (3*\[Alpha][28])/2 + 
      (3*\[Alpha][49])/2, 0, 0, 0, 0, \[Alpha][7] + \[Alpha][9] - 
      \[Alpha][49], 0, 0, -\[Alpha][7] - \[Alpha][9] + \[Alpha][49], 0, 0, 0, 
     -\[Alpha][7] - \[Alpha][9] + \[Alpha][49]}, {0, 0, 0, \[Alpha][145]/32, 
     -\[Alpha][1] - \[Alpha][2] - (3*\[Alpha][6])/2 + \[Alpha][28]/2 - 
      (3*\[Alpha][49])/2 + 2*\[Alpha][104], 0, 0, 0, 
     \[Alpha][141]/16 + \[Alpha][144]/16 - \[Alpha][145]/32 + 
      \[Alpha][148]/16, 0, 0, 0, -1/16*\[Alpha][141] - \[Alpha][144]/16 + 
      \[Alpha][145]/32 - \[Alpha][148]/16 - \[Alpha][169]/16, 0, 0, 0, 0, 
     -1/16*\[Alpha][140] + \[Alpha][141]/16 + (3*\[Alpha][145])/32 + 
      \[Alpha][146]/16 - \[Alpha][147]/16 + \[Alpha][148]/16 + 
      \[Alpha][154]/16 + \[Alpha][178]/16, 0, 0, 0, 0, 
     -1/16*\[Alpha][140] - \[Alpha][144]/16 + \[Alpha][145]/16 + 
      \[Alpha][146]/16 - \[Alpha][147]/16 + \[Alpha][154]/16 + 
      \[Alpha][178]/16, 0, 0, 0, \[Alpha][140]/16 + \[Alpha][144]/16 - 
      \[Alpha][145]/16 - \[Alpha][146]/16 + \[Alpha][147]/16 - 
      \[Alpha][154]/16 + \[Alpha][169]/16 - \[Alpha][178]/16, 0, 0, 0, 0, 
     \[Alpha][140]/16 - (3*\[Alpha][145])/32 - \[Alpha][146]/16 + 
      \[Alpha][165]/16, 0, 0, 0, 0, -1/32*\[Alpha][140] - \[Alpha][141]/32 - 
      \[Alpha][144]/32 + \[Alpha][145]/32 + \[Alpha][146]/32 - 
      \[Alpha][148]/32 - \[Alpha][165]/32 - \[Alpha][169]/32, 
     -1/32*\[Alpha][210] - \[Alpha][212]/32, 0, \[Alpha][141]/16 + 
      \[Alpha][144]/16 + \[Alpha][148]/16, 0, 0, \[Alpha][140]/16 - 
      \[Alpha][145]/16 - \[Alpha][146]/16 + \[Alpha][165]/16, 0}, 
    {0, 0, 0, 0, 0, -\[Alpha][1] - \[Alpha][5]/2 - \[Alpha][6]/2 - 
      2*\[Alpha][27] + (3*\[Alpha][32])/2 + (3*\[Alpha][48])/2 - 
      \[Alpha][51]/2, -12*\[Alpha][141] - 12*\[Alpha][143] - 
      12*\[Alpha][145] - 12*\[Alpha][146] - 12*\[Alpha][148] + 
      12*\[Alpha][153] + 12*\[Alpha][177], (3*\[Alpha][5])/2 + 
      (3*\[Alpha][6])/2 - 3*\[Alpha][8] - (3*\[Alpha][32])/2 - 
      (3*\[Alpha][48])/2 + (3*\[Alpha][51])/2, (-3*\[Alpha][5])/2 + 
      (3*\[Alpha][6])/2 + (3*\[Alpha][32])/2 + (3*\[Alpha][48])/2 - 
      (3*\[Alpha][51])/2, 0, 0, 0, 0, (3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 - 
      (3*\[Alpha][32])/2 + (3*\[Alpha][48])/2 - (3*\[Alpha][51])/2, 0, 0, 0, 
     0, (-3*\[Alpha][5])/2 + (3*\[Alpha][18])/2 + (3*\[Alpha][32])/2 - 
      (3*\[Alpha][48])/2, -1/4*\[Alpha][6] - \[Alpha][18]/4 + \[Alpha][51]/4, 
     -1/2*\[Alpha][6] + \[Alpha][8] + \[Alpha][18]/2 - \[Alpha][51]/2, 0, 
     (-3*\[Alpha][6])/4 - (3*\[Alpha][18])/4 + (3*\[Alpha][51])/4, 0, 0, 0, 
     0, (5*\[Alpha][6])/4 - \[Alpha][8] + \[Alpha][18]/4 - \[Alpha][51]/4, 0, 
     0, 0, 0, \[Alpha][5]/4 + \[Alpha][6]/4 - \[Alpha][32]/4 + 
      \[Alpha][48]/4 - \[Alpha][51]/4, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][5])/4 - (3*\[Alpha][6])/4 + (3*\[Alpha][32])/4 - 
      (3*\[Alpha][48])/4 + (3*\[Alpha][51])/4, (3*\[Alpha][5])/4 + 
      (3*\[Alpha][6])/4 - (3*\[Alpha][32])/4 + (3*\[Alpha][48])/4 - 
      (3*\[Alpha][51])/4, 0, (3*\[Alpha][5])/4 + \[Alpha][6]/2 - 
      \[Alpha][8] - (5*\[Alpha][18])/4 - (3*\[Alpha][32])/4 + 
      (3*\[Alpha][48])/4 + \[Alpha][51]/2, (-3*\[Alpha][5])/4 + 
      (3*\[Alpha][6])/4 + (3*\[Alpha][18])/2 + (3*\[Alpha][32])/4 - 
      (3*\[Alpha][48])/4 - (3*\[Alpha][51])/4, 0}, 
    {0, 0, 0, 0, 0, -1/16*\[Alpha][141] - \[Alpha][143]/16 - 
      \[Alpha][145]/16 - \[Alpha][146]/16 - \[Alpha][148]/16 + 
      \[Alpha][153]/16 + \[Alpha][177]/16, -\[Alpha][1] - (3*\[Alpha][5])/2 - 
      (3*\[Alpha][6])/2 + \[Alpha][32]/2 + \[Alpha][48]/2 - 
      (3*\[Alpha][51])/2 + 2*\[Alpha][103], (3*\[Alpha][141])/16 + 
      \[Alpha][143]/16 + (3*\[Alpha][145])/16 + \[Alpha][146]/16 + 
      (3*\[Alpha][148])/16 - \[Alpha][153]/16 + \[Alpha][164]/8 - 
      \[Alpha][177]/16, -1/16*\[Alpha][141] - \[Alpha][143]/16 + 
      \[Alpha][144]/8 - \[Alpha][145]/16 - \[Alpha][146]/16 - 
      \[Alpha][148]/16 + \[Alpha][153]/16 + \[Alpha][177]/16, 0, 0, 0, 0, 
     -1/8*\[Alpha][140] - \[Alpha][141]/16 - (3*\[Alpha][143])/16 - 
      \[Alpha][145]/16 - \[Alpha][146]/16 - \[Alpha][147]/8 - 
      \[Alpha][148]/16 + \[Alpha][153]/16 + \[Alpha][177]/16, 0, 0, 0, 0, 
     -1/16*\[Alpha][140] + \[Alpha][141]/16 + \[Alpha][145]/16 + 
      \[Alpha][146]/16 - \[Alpha][147]/16 + \[Alpha][148]/16 - 
      \[Alpha][153]/16 + \[Alpha][168]/16 - \[Alpha][177]/16, 
     \[Alpha][140]/32 + \[Alpha][143]/32 + \[Alpha][147]/32 + 
      \[Alpha][168]/32, -1/16*\[Alpha][141] - \[Alpha][145]/16 - 
      \[Alpha][148]/16 - \[Alpha][164]/16, -1/16*\[Alpha][209] - 
      \[Alpha][211]/16, -1/32*\[Alpha][140] - \[Alpha][143]/32 - 
      \[Alpha][144]/8 - \[Alpha][147]/32 - \[Alpha][168]/32, 0, 0, 0, 0, 
     -1/32*\[Alpha][140] - \[Alpha][143]/32 - \[Alpha][147]/32 - 
      \[Alpha][168]/32, 0, 0, 0, 0, -1/48*\[Alpha][140] + \[Alpha][141]/32 + 
      \[Alpha][143]/96 + \[Alpha][145]/32 + \[Alpha][146]/32 - 
      \[Alpha][147]/48 + \[Alpha][148]/32 - \[Alpha][153]/32 - 
      \[Alpha][177]/32, 0, 0, 0, 0, 0, \[Alpha][140]/16 + \[Alpha][141]/32 - 
      \[Alpha][143]/32 + \[Alpha][145]/32 - (3*\[Alpha][146])/32 + 
      \[Alpha][147]/16 + \[Alpha][148]/32 + (3*\[Alpha][153])/32 + 
      \[Alpha][164]/8 + (3*\[Alpha][177])/32, -1/16*\[Alpha][140] + 
      (3*\[Alpha][141])/32 + \[Alpha][143]/32 + \[Alpha][144]/8 + 
      (3*\[Alpha][145])/32 + (3*\[Alpha][146])/32 - \[Alpha][147]/16 + 
      (3*\[Alpha][148])/32 - (3*\[Alpha][153])/32 - (3*\[Alpha][177])/32, 0, 
     -1/32*\[Alpha][140] + (3*\[Alpha][141])/32 + \[Alpha][143]/16 + 
      (3*\[Alpha][145])/32 + (3*\[Alpha][146])/32 - \[Alpha][147]/32 + 
      (3*\[Alpha][148])/32 - (3*\[Alpha][153])/32 + \[Alpha][168]/32 - 
      (3*\[Alpha][177])/32, (-3*\[Alpha][141])/32 - (3*\[Alpha][143])/32 - 
      (3*\[Alpha][145])/32 - (3*\[Alpha][146])/32 - (3*\[Alpha][148])/32 + 
      (3*\[Alpha][153])/32 - \[Alpha][168]/16 + (3*\[Alpha][177])/32, 0}, 
    {0, 0, 0, 0, 0, 0, 0, -\[Alpha][1] - 3*\[Alpha][8] + \[Alpha][78], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][8] - \[Alpha][78]/2, 
     \[Alpha][123]/2, 0, 0, 0, 0, 0, -\[Alpha][8] + \[Alpha][20], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, -\[Alpha][20] - \[Alpha][24] + \[Alpha][78], 0, 0, 
     -\[Alpha][8] + \[Alpha][24], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][1] - 2*\[Alpha][6] + \[Alpha][33], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, \[Alpha][6] - \[Alpha][33], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, -\[Alpha][21] + \[Alpha][33], 0, 0, 
     -\[Alpha][6] + \[Alpha][21], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -1/2*\[Alpha][4] - \[Alpha][5]/2 - \[Alpha][6]/2 + (3*\[Alpha][32])/2 - 
      \[Alpha][50]/2 - 2*\[Alpha][56] + (3*\[Alpha][65])/2, 
     -12*\[Alpha][143] - 12*\[Alpha][155], (3*\[Alpha][4])/2 + 
      (3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 + 3*\[Alpha][23] - 
      (3*\[Alpha][32])/2 - (3*\[Alpha][50])/2 - (3*\[Alpha][65])/2, 
     (-3*\[Alpha][4])/2 - (3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 + 
      3*\[Alpha][7] - 3*\[Alpha][23] + (3*\[Alpha][32])/2 - 
      (3*\[Alpha][50])/2 + (3*\[Alpha][65])/2, (-3*\[Alpha][4])/2 + 
      (3*\[Alpha][5])/2 + (3*\[Alpha][6])/2 - (3*\[Alpha][32])/2 - 
      (3*\[Alpha][50])/2 + (3*\[Alpha][65])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (3*\[Alpha][4])/2 - (3*\[Alpha][5])/2 + (3*\[Alpha][7])/2 + 
      (3*\[Alpha][32])/2 - (3*\[Alpha][65])/2, -1/4*\[Alpha][6] - 
      \[Alpha][7]/4 + \[Alpha][50]/4, (-3*\[Alpha][6])/4 - 
      (3*\[Alpha][7])/4 + (3*\[Alpha][50])/4, (-3*\[Alpha][6])/4 - 
      (3*\[Alpha][7])/4 + (3*\[Alpha][50])/4, (3*\[Alpha][6])/2 + 
      (3*\[Alpha][7])/2 - (3*\[Alpha][50])/2, 0, 0, 0, 0, 0, 
     (-3*\[Alpha][2])/2 - (3*\[Alpha][4])/2 + (3*\[Alpha][27])/2 - 
      (3*\[Alpha][32])/2 + (3*\[Alpha][65])/2, \[Alpha][2]/4 + 
      \[Alpha][5]/4 + \[Alpha][6]/4 - \[Alpha][27]/4 - \[Alpha][50]/4, 
     (3*\[Alpha][2])/4 + (3*\[Alpha][5])/4 + (3*\[Alpha][6])/4 - 
      (3*\[Alpha][27])/4 - (3*\[Alpha][50])/4, -1/2*\[Alpha][2] - 
      \[Alpha][5]/2 + \[Alpha][6]/2 + \[Alpha][7] + \[Alpha][27]/2 - 
      \[Alpha][50]/2, 0, (-3*\[Alpha][2])/2 - (3*\[Alpha][5])/2 - 
      (3*\[Alpha][6])/2 + (3*\[Alpha][27])/2 + (3*\[Alpha][50])/2, 
     (5*\[Alpha][2])/4 + (5*\[Alpha][5])/4 + \[Alpha][6]/4 - \[Alpha][7] - 
      (5*\[Alpha][27])/4 - \[Alpha][50]/4, 0, 0, 0, 
     -1/4*\[Alpha][2] - \[Alpha][5]/4 + \[Alpha][6]/4 + \[Alpha][7]/2 + 
      \[Alpha][27]/4 - \[Alpha][50]/4}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -1/16*\[Alpha][143] - \[Alpha][155]/16, (-3*\[Alpha][4])/2 - 
      (3*\[Alpha][5])/2 - (3*\[Alpha][6])/2 + \[Alpha][32]/2 - 
      (3*\[Alpha][50])/2 + \[Alpha][65]/2 + 2*\[Alpha][102], 
     -1/8*\[Alpha][140] + \[Alpha][141]/8 + \[Alpha][143]/16 + 
      \[Alpha][145]/8 + \[Alpha][146]/8 - \[Alpha][147]/8 + \[Alpha][148]/8 + 
      \[Alpha][152]/8 + \[Alpha][155]/16 + \[Alpha][176]/8, 
     \[Alpha][140]/8 - \[Alpha][143]/16 + \[Alpha][144]/8 + \[Alpha][147]/8 - 
      \[Alpha][155]/16 + \[Alpha][169]/8, (-3*\[Alpha][143])/16 - 
      \[Alpha][155]/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/16*\[Alpha][142] - 
      \[Alpha][143]/16 - \[Alpha][145]/16 - \[Alpha][146]/16 + 
      \[Alpha][155]/16, -1/32*\[Alpha][142] - \[Alpha][145]/32 - 
      \[Alpha][146]/32, \[Alpha][140]/8 - \[Alpha][141]/8 + 
      \[Alpha][142]/32 - (3*\[Alpha][145])/32 - (3*\[Alpha][146])/32 + 
      \[Alpha][147]/8 - \[Alpha][148]/8 - \[Alpha][152]/8 - \[Alpha][176]/8, 
     -1/8*\[Alpha][140] + \[Alpha][142]/32 - \[Alpha][144]/8 + 
      \[Alpha][145]/32 + \[Alpha][146]/32 - \[Alpha][147]/8 - 
      \[Alpha][169]/8, \[Alpha][142]/16 + \[Alpha][145]/16 + 
      \[Alpha][146]/16, 0, 0, 0, 0, 0, \[Alpha][142]/16 + \[Alpha][143]/16 + 
      \[Alpha][145]/16 + \[Alpha][146]/16 - \[Alpha][155]/16 + 
      \[Alpha][167]/16, \[Alpha][142]/32 + \[Alpha][145]/32 + 
      \[Alpha][146]/32 + \[Alpha][167]/32, -1/8*\[Alpha][140] + 
      \[Alpha][141]/8 - \[Alpha][142]/32 + (3*\[Alpha][145])/32 + 
      (3*\[Alpha][146])/32 - \[Alpha][147]/8 + \[Alpha][148]/8 + 
      \[Alpha][152]/8 - \[Alpha][167]/32 + \[Alpha][176]/8, 
     \[Alpha][140]/16 + \[Alpha][144]/16 + \[Alpha][147]/16 + 
      \[Alpha][169]/16, \[Alpha][212]/16, -1/16*\[Alpha][142] - 
      \[Alpha][145]/16 - \[Alpha][146]/16 - \[Alpha][167]/16, 
     \[Alpha][142]/32 + \[Alpha][145]/32 + \[Alpha][146]/32 + 
      \[Alpha][167]/32, 0, 0, 0, \[Alpha][142]/32 + \[Alpha][145]/32 + 
      \[Alpha][146]/32 - \[Alpha][167]/32}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][23] + \[Alpha][47] - 2*\[Alpha][50], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, -\[Alpha][7] - \[Alpha][47] + \[Alpha][50], 0, 
     \[Alpha][7] + \[Alpha][20] - \[Alpha][50], 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][2] + \[Alpha][47] - \[Alpha][50], 0, 0, 
     -\[Alpha][2] - \[Alpha][20] + \[Alpha][50], 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][6] - 3*\[Alpha][7] + 
      \[Alpha][23] + \[Alpha][77], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][6] + \[Alpha][7] - \[Alpha][77], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][2]/2 - \[Alpha][6]/2 - \[Alpha][7] + \[Alpha][77]/2, 
     -1/2*\[Alpha][116] - \[Alpha][118]/2 + \[Alpha][122]/2, 0, 
     -\[Alpha][2] + \[Alpha][7], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, -2*\[Alpha][5] - 2*\[Alpha][6] + 2*\[Alpha][32], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][6] + \[Alpha][20], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, \[Alpha][5] + \[Alpha][6] - \[Alpha][20] - \[Alpha][27], 
     -\[Alpha][5] + \[Alpha][27], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, -1/2*\[Alpha][3] - \[Alpha][4]/2 - \[Alpha][5]/2 + 
      (3*\[Alpha][30])/2 - \[Alpha][49]/2 - 2*\[Alpha][58] + 
      (3*\[Alpha][73])/2, 12*\[Alpha][148] - 12*\[Alpha][160], 
     (3*\[Alpha][3])/2 - (3*\[Alpha][4])/2 - (3*\[Alpha][5])/2 + 
      3*\[Alpha][7] - 3*\[Alpha][16] + (3*\[Alpha][30])/2 - 
      (3*\[Alpha][49])/2 + (3*\[Alpha][73])/2, (3*\[Alpha][3])/2 + 
      (3*\[Alpha][4])/2 + (3*\[Alpha][5])/2 + 3*\[Alpha][16] - 
      (3*\[Alpha][30])/2 - (3*\[Alpha][49])/2 - (3*\[Alpha][73])/2, 
     (-3*\[Alpha][1])/2 - (3*\[Alpha][5])/2 + (3*\[Alpha][18])/2 - 
      (3*\[Alpha][30])/2 + (3*\[Alpha][73])/2, \[Alpha][1]/4 + 
      \[Alpha][3]/4 + \[Alpha][4]/4 - \[Alpha][18]/4 - \[Alpha][49]/4, 
     -1/2*\[Alpha][1] + \[Alpha][3]/2 - \[Alpha][4]/2 + \[Alpha][7] + 
      \[Alpha][18]/2 - \[Alpha][49]/2, 0, (3*\[Alpha][1])/4 + 
      (3*\[Alpha][3])/4 + (3*\[Alpha][4])/4 - (3*\[Alpha][18])/4 - 
      (3*\[Alpha][49])/4, (-3*\[Alpha][4])/2 + (3*\[Alpha][5])/2 + 
      (3*\[Alpha][7])/2 + (3*\[Alpha][30])/2 - (3*\[Alpha][73])/2, 
     -1/4*\[Alpha][3] - \[Alpha][7]/4 + \[Alpha][49]/4, 
     (-3*\[Alpha][3])/4 - (3*\[Alpha][7])/4 + (3*\[Alpha][49])/4, 
     (-3*\[Alpha][3])/4 - (3*\[Alpha][7])/4 + (3*\[Alpha][49])/4, 
     -1/4*\[Alpha][1] + \[Alpha][3]/4 - \[Alpha][4]/4 + \[Alpha][7]/2 + 
      \[Alpha][18]/4 - \[Alpha][49]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (3*\[Alpha][3])/2 + (3*\[Alpha][4])/2 - (3*\[Alpha][5])/2 - 
      (3*\[Alpha][30])/2 - (3*\[Alpha][49])/2 + (3*\[Alpha][73])/2, 
     (5*\[Alpha][1])/4 + \[Alpha][3]/4 + (5*\[Alpha][4])/4 - \[Alpha][7] - 
      (5*\[Alpha][18])/4 - \[Alpha][49]/4, (-3*\[Alpha][1])/2 - 
      (3*\[Alpha][3])/2 - (3*\[Alpha][4])/2 + (3*\[Alpha][18])/2 + 
      (3*\[Alpha][49])/2, (3*\[Alpha][3])/2 + (3*\[Alpha][7])/2 - 
      (3*\[Alpha][49])/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][148]/16 - \[Alpha][160]/16, (-3*\[Alpha][3])/2 - 
      (3*\[Alpha][4])/2 - (3*\[Alpha][5])/2 + \[Alpha][30]/2 - 
      (3*\[Alpha][49])/2 + \[Alpha][73]/2 + 2*\[Alpha][101], 
     (3*\[Alpha][148])/16 - \[Alpha][160]/16 - \[Alpha][166]/8, 
     -1/16*\[Alpha][148] + \[Alpha][154]/8 + \[Alpha][160]/16 + 
      \[Alpha][178]/8, -1/16*\[Alpha][143] - \[Alpha][145]/16 - 
      \[Alpha][146]/16 - \[Alpha][148]/16 - \[Alpha][160]/16 - 
      \[Alpha][168]/16, -1/32*\[Alpha][143] - \[Alpha][145]/32 - 
      \[Alpha][146]/32 - \[Alpha][168]/32, \[Alpha][148]/16 - 
      \[Alpha][166]/16, \[Alpha][211]/16, \[Alpha][143]/32 + 
      \[Alpha][145]/32 + \[Alpha][146]/32 + \[Alpha][154]/8 + 
      \[Alpha][168]/32 + \[Alpha][178]/8, -1/16*\[Alpha][142] + 
      \[Alpha][148]/16 + \[Alpha][160]/16, -1/32*\[Alpha][142], 
     \[Alpha][142]/32 - \[Alpha][148]/8 + \[Alpha][166]/8, 
     \[Alpha][142]/32 - \[Alpha][154]/8 - \[Alpha][178]/8, 
     \[Alpha][142]/16 + \[Alpha][143]/32 + \[Alpha][145]/32 + 
      \[Alpha][146]/32 + \[Alpha][168]/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, (3*\[Alpha][148])/16 - \[Alpha][160]/16, -1/32*\[Alpha][143] - 
      \[Alpha][145]/32 - \[Alpha][146]/32 - \[Alpha][168]/32, 
     \[Alpha][143]/16 + \[Alpha][145]/16 + \[Alpha][146]/16 + 
      \[Alpha][168]/16, \[Alpha][142]/16}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, -2*\[Alpha][3] - 3*\[Alpha][7] + \[Alpha][16] + 
      \[Alpha][80], 0, 0, 0, \[Alpha][1]/2 - \[Alpha][3]/2 - \[Alpha][7] + 
      \[Alpha][80]/2, \[Alpha][115]/2 + \[Alpha][119]/2, 0, 0, 0, 
     \[Alpha][3] + \[Alpha][7] - \[Alpha][80], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, -\[Alpha][1] + \[Alpha][7], 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][16] + \[Alpha][46] - 2*\[Alpha][49], 0, 0, 0, 0, 
     \[Alpha][1] + \[Alpha][46] - \[Alpha][49], 0, 0, 0, 
     -\[Alpha][7] - \[Alpha][46] + \[Alpha][49], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, -\[Alpha][1] - \[Alpha][25] + \[Alpha][49], 
     \[Alpha][7] + \[Alpha][25] - \[Alpha][49]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Alpha][1])/2 - 2*\[Alpha][5] - 
      (3*\[Alpha][18])/2 + 4*\[Alpha][36] - \[Alpha][76]/2, 
     \[Alpha][1]/4 + \[Alpha][18]/4 - \[Alpha][76]/4, 
     \[Alpha][5]/2 - \[Alpha][18]/2, \[Alpha][115]/2 + \[Alpha][117]/2 + 
      \[Alpha][121]/2, -1/4*\[Alpha][1] - \[Alpha][5] + (3*\[Alpha][18])/4 + 
      \[Alpha][76]/4, 0, 0, 0, 0, -1/4*\[Alpha][1] - \[Alpha][18]/4 + 
      \[Alpha][76]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][1]/4 + \[Alpha][18]/4 - \[Alpha][76]/4, 
     -1/2*\[Alpha][1] - \[Alpha][18]/2 + \[Alpha][76]/2, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -3*\[Alpha][1] - 3*\[Alpha][18] + 3*\[Alpha][76], 
     \[Alpha][1]/2 - 2*\[Alpha][5] - 4*\[Alpha][9] + \[Alpha][18]/2 + 
      (3*\[Alpha][76])/2, \[Alpha][3] - \[Alpha][18], 
     3*\[Alpha][115] - 3*\[Alpha][121], (-3*\[Alpha][1])/2 + 
      (3*\[Alpha][18])/2 + 3*\[Alpha][22] - (3*\[Alpha][76])/2, 0, 0, 0, 0, 
     (3*\[Alpha][1])/2 + 2*\[Alpha][3] - \[Alpha][18]/2 - (3*\[Alpha][76])/2, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Alpha][1])/2 + 
      2*\[Alpha][3] - (7*\[Alpha][18])/2 + (3*\[Alpha][76])/2, 
     3*\[Alpha][18] + 3*\[Alpha][22] - 3*\[Alpha][76], 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][1] - \[Alpha][3]/2 - \[Alpha][5]/2, (3*\[Alpha][117])/2, 0, 0, 
     0, 0, 0, \[Alpha][1] - \[Alpha][3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, \[Alpha][1] - \[Alpha][5], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][117]/2, 
     -\[Alpha][1] - (3*\[Alpha][3])/2 - (3*\[Alpha][5])/2 + 2*\[Alpha][94], 
     0, 0, 0, 0, 0, -\[Alpha][115], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][115] + \[Alpha][117], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -\[Alpha][1] - \[Alpha][22], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     \[Alpha][1] - \[Alpha][22], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][4] - 2*\[Alpha][5] - 
      (3*\[Alpha][7])/2 + 4*\[Alpha][13] - \[Alpha][31]/2, 
     \[Alpha][7]/4 - \[Alpha][31]/4, -\[Alpha][4] + \[Alpha][5] - 
      \[Alpha][7]/4 + \[Alpha][31]/4, \[Alpha][4] - \[Alpha][5] - 
      \[Alpha][7]/4 + \[Alpha][31]/4, -1/2*\[Alpha][7] + \[Alpha][31]/2, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*\[Alpha][7] + 
      \[Alpha][31]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, -3*\[Alpha][7] + 3*\[Alpha][31], 
     -2*\[Alpha][4] - 2*\[Alpha][5] + \[Alpha][7]/2 + (3*\[Alpha][31])/2, 
     (-3*\[Alpha][7])/2 + 3*\[Alpha][26] - (3*\[Alpha][31])/2, 
     (-3*\[Alpha][7])/2 + 3*\[Alpha][19] - (3*\[Alpha][31])/2, 
     3*\[Alpha][26] - 3*\[Alpha][31], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 3*\[Alpha][19] - 3*\[Alpha][31]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][7] - \[Alpha][26], 0, \[Alpha][7] - \[Alpha][26], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][7] - \[Alpha][19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, \[Alpha][7] - \[Alpha][19]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][5], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][2] - \[Alpha][3]/2 - \[Alpha][4]/2 - 2*\[Alpha][18] + 
      (3*\[Alpha][30])/2 + (3*\[Alpha][48])/2 - \[Alpha][51]/2, 
     -12*\[Alpha][141] + 12*\[Alpha][153] + 12*\[Alpha][177], 
     (3*\[Alpha][3])/2 - (3*\[Alpha][4])/2 + (3*\[Alpha][30])/2 + 
      (3*\[Alpha][48])/2 - (3*\[Alpha][51])/2, (3*\[Alpha][3])/2 + 
      (3*\[Alpha][4])/2 - 3*\[Alpha][9] - (3*\[Alpha][30])/2 - 
      (3*\[Alpha][48])/2 + (3*\[Alpha][51])/2, \[Alpha][3]/4 + 
      \[Alpha][4]/4 - \[Alpha][30]/4 + \[Alpha][48]/4 - \[Alpha][51]/4, 
     (-3*\[Alpha][4])/2 + (3*\[Alpha][27])/2 + (3*\[Alpha][30])/2 - 
      (3*\[Alpha][48])/2, -1/4*\[Alpha][3] - \[Alpha][27]/4 + \[Alpha][51]/4, 
     (-3*\[Alpha][3])/4 - (3*\[Alpha][27])/4 + (3*\[Alpha][51])/4, 
     -1/2*\[Alpha][3] + \[Alpha][9] + \[Alpha][27]/2 - \[Alpha][51]/2, 0, 
     (3*\[Alpha][3])/4 - (3*\[Alpha][4])/4 + (3*\[Alpha][27])/2 + 
      (3*\[Alpha][30])/4 - (3*\[Alpha][48])/4 - (3*\[Alpha][51])/4, 
     \[Alpha][3]/2 + (3*\[Alpha][4])/4 - \[Alpha][9] - (5*\[Alpha][27])/4 - 
      (3*\[Alpha][30])/4 + (3*\[Alpha][48])/4 + \[Alpha][51]/2, 
     (3*\[Alpha][3])/2 + (3*\[Alpha][4])/2 - (3*\[Alpha][30])/2 + 
      (3*\[Alpha][48])/2 - (3*\[Alpha][51])/2, (3*\[Alpha][3])/4 + 
      (3*\[Alpha][4])/4 - (3*\[Alpha][30])/4 + (3*\[Alpha][48])/4 - 
      (3*\[Alpha][51])/4, (-3*\[Alpha][3])/4 - (3*\[Alpha][4])/4 + 
      (3*\[Alpha][30])/4 - (3*\[Alpha][48])/4 + (3*\[Alpha][51])/4, 
     (5*\[Alpha][3])/4 - \[Alpha][9] + \[Alpha][27]/4 - \[Alpha][51]/4}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, -1/16*\[Alpha][141] + \[Alpha][153]/16 + \[Alpha][177]/16, 
     -\[Alpha][2] - (3*\[Alpha][3])/2 - (3*\[Alpha][4])/2 + \[Alpha][30]/2 + 
      \[Alpha][48]/2 - (3*\[Alpha][51])/2 + 2*\[Alpha][100], 
     -1/16*\[Alpha][141] - \[Alpha][147]/8 + \[Alpha][153]/16 + 
      \[Alpha][177]/16, \[Alpha][141]/16 + \[Alpha][147]/8 - 
      \[Alpha][153]/16 - \[Alpha][165]/8 - \[Alpha][177]/16, 
     \[Alpha][141]/96 - \[Alpha][153]/32 - \[Alpha][177]/32, 
     -1/16*\[Alpha][142] + \[Alpha][148]/16 - \[Alpha][153]/16 - 
      \[Alpha][167]/16 - \[Alpha][177]/16, \[Alpha][141]/32 - 
      \[Alpha][142]/32 + \[Alpha][148]/32 - \[Alpha][167]/32, 
     -1/32*\[Alpha][141] + \[Alpha][142]/32 + \[Alpha][147]/8 - 
      \[Alpha][148]/32 + \[Alpha][167]/32, -1/16*\[Alpha][147] + 
      \[Alpha][165]/16, \[Alpha][210]/16, (-3*\[Alpha][141])/32 + 
      \[Alpha][142]/16 - \[Alpha][148]/16 + (3*\[Alpha][153])/32 + 
      \[Alpha][167]/16 + (3*\[Alpha][177])/32, \[Alpha][141]/16 - 
      \[Alpha][142]/32 + \[Alpha][148]/32 - (3*\[Alpha][153])/32 - 
      \[Alpha][167]/32 - (3*\[Alpha][177])/32, (-3*\[Alpha][141])/16 + 
      \[Alpha][153]/16 + \[Alpha][177]/16, \[Alpha][141]/32 - 
      \[Alpha][147]/8 - (3*\[Alpha][153])/32 - (3*\[Alpha][177])/32, 
     -1/32*\[Alpha][141] + \[Alpha][147]/8 + (3*\[Alpha][153])/32 - 
      \[Alpha][165]/8 + (3*\[Alpha][177])/32, -1/32*\[Alpha][141] + 
      \[Alpha][142]/32 - \[Alpha][148]/32 + \[Alpha][167]/32}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, -\[Alpha][2] - 2*\[Alpha][3] + \[Alpha][29], 0, 0, 0, 
     0, \[Alpha][3] - \[Alpha][29], 0, 0, -\[Alpha][3] + \[Alpha][24], 0, 0, 
     -\[Alpha][24] + \[Alpha][29], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][2] - 3*\[Alpha][9] + \[Alpha][79], 0, 0, 0, 0, 
     \[Alpha][9] - \[Alpha][79]/2, \[Alpha][124]/2, 0, 
     -\[Alpha][9] + \[Alpha][21], 0, 0, -\[Alpha][21] - \[Alpha][25] + 
      \[Alpha][79], -\[Alpha][9] + \[Alpha][25]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2*\[Alpha][48] - 2*\[Alpha][51], 0, 0, 0, 0, 0, 
     -6*\[Alpha][8] + 6*\[Alpha][24] + 6*\[Alpha][27] - 6*\[Alpha][48], 
     6*\[Alpha][6] - 6*\[Alpha][21] - 6*\[Alpha][27] + 6*\[Alpha][48], 0, 
     6*\[Alpha][3] - 6*\[Alpha][18] - 6*\[Alpha][24] + 6*\[Alpha][48], 
     -6*\[Alpha][9] + 6*\[Alpha][18] + 6*\[Alpha][21] - 6*\[Alpha][48], 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Alpha][2])/2 - 2*\[Alpha][4] - 
      (3*\[Alpha][27])/2 + 4*\[Alpha][45] - \[Alpha][81]/2, 
     \[Alpha][2]/4 + \[Alpha][27]/4 - \[Alpha][81]/4, 
     -1/4*\[Alpha][2] - \[Alpha][4] + (3*\[Alpha][27])/4 + \[Alpha][81]/4, 
     \[Alpha][4]/2 - \[Alpha][27]/2, -1/2*\[Alpha][116] + \[Alpha][120]/2, 
     -1/2*\[Alpha][2] - \[Alpha][27]/2 + \[Alpha][81]/2, 
     \[Alpha][2]/4 + \[Alpha][27]/4 - \[Alpha][81]/4, 0, 0, 0, 
     -1/4*\[Alpha][2] - \[Alpha][27]/4 + \[Alpha][81]/4}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, -3*\[Alpha][2] - 3*\[Alpha][27] + 
      3*\[Alpha][81], \[Alpha][2]/2 - 2*\[Alpha][4] - 4*\[Alpha][8] + 
      \[Alpha][27]/2 + (3*\[Alpha][81])/2, (-3*\[Alpha][2])/2 + 
      3*\[Alpha][17] + (3*\[Alpha][27])/2 - (3*\[Alpha][81])/2, 
     \[Alpha][6] - \[Alpha][27], -3*\[Alpha][116] - 3*\[Alpha][118] - 
      3*\[Alpha][120], 3*\[Alpha][17] + 3*\[Alpha][27] - 3*\[Alpha][81], 
     (-3*\[Alpha][2])/2 + 2*\[Alpha][6] - (7*\[Alpha][27])/2 + 
      (3*\[Alpha][81])/2, 0, 0, 0, (3*\[Alpha][2])/2 + 2*\[Alpha][6] - 
      \[Alpha][27]/2 - (3*\[Alpha][81])/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][2] - \[Alpha][17], 0, 0, \[Alpha][2] - \[Alpha][17], 0, 0, 0, 
     0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -\[Alpha][2] - \[Alpha][4]/2 - \[Alpha][6]/2, (3*\[Alpha][118])/2, 0, 
     \[Alpha][2] - \[Alpha][4], 0, 0, 0, \[Alpha][2] - \[Alpha][6]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha][118]/2, 
     -\[Alpha][2] - (3*\[Alpha][4])/2 - (3*\[Alpha][6])/2 + 2*\[Alpha][95], 
     0, -\[Alpha][116], 0, 0, 0, \[Alpha][116] + \[Alpha][118]}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][8], 0, 0, 0, 0, 
     0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][6], 0, 0, 
     0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -2*\[Alpha][3] - 2*\[Alpha][4] + 2*\[Alpha][30], 
     -\[Alpha][4] + \[Alpha][18], \[Alpha][3] + \[Alpha][4] - \[Alpha][18] - 
      \[Alpha][25], -\[Alpha][3] + \[Alpha][25]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][3], 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha][9], 
     0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -2*\[Alpha][4]}}


==> AuxiliaryFiles/LineIntegration.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    179851,       4590]
NotebookOptionsPosition[    167515,       4388]
NotebookOutlinePosition[    167912,       4404]
CellTagsIndexPosition[    167869,       4401]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.918806151841216*^9, 3.918806173215596*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5ecc826e-082a-4e6b-9fcb-5a0a1e29ec97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<Alphabet.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9188061894963217`*^9, 3.9188062193090563`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a09439e5-7d00-454c-bf93-2646861a8247"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<MomentumTwistorParametrization.m\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.920025132160159*^9, 3.920025154836487*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8b1395f6-f108-4466-b3b1-f2d4f0416a70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<SqrtRepl.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.920025185583704*^9, 3.920025196406336*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"eb8fc4a8-3c44-4e41-a875-843260d7a900"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "8", "]"}], "\[Rule]", "0"}]}], "}"}], "/.", 
      RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", "Last"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.918806412172617*^9, 3.918806427095817*^9}, {
  3.918806499117388*^9, 3.9188065142978477`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0aef8d5d-f520-4a5a-b3d0-740f190c6eb8"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Double-Box", "Chapter"]], "Section",
 CellChangeTimes->{{3.915880325446137*^9, 3.915880333915303*^9}, 
   3.9158804328635693`*^9, {3.917939884583211*^9, 3.917939916376564*^9}, 
   3.918806747249085*^9},ExpressionUUID->"b6aa0d35-7e52-4019-9c79-\
b96610755f75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<DE_db.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.918806255818798*^9, 3.918806272043522*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7186bb65-1dc2-4fd5-b0d3-49de8b78efb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ATilde", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"DEdb", "/.", "alphabet"}], "/.", "SqrtRepl"}], "/.", 
      "MomTwistRepl"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "->", "vv1"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "->", "vv2"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "->", "vv3"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "->", "vv4"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "->", "vv5"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "->", "vv6"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "->", "vv7"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "8", "]"}], "->", "vv8"}]}], "}"}]}], "//", 
    "Together"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9041129270393753`*^9, 3.904112935460349*^9}, {
   3.912159617415155*^9, 3.912159617675831*^9}, {3.9121596544855328`*^9, 
   3.912159742830859*^9}, {3.9121615955099707`*^9, 3.9121616425531693`*^9}, {
   3.912161718548715*^9, 3.912161800915256*^9}, {3.914992852263813*^9, 
   3.914992913868226*^9}, {3.9150058296943197`*^9, 3.915005830810491*^9}, {
   3.915874742695837*^9, 3.915874745127934*^9}, {3.915874914115102*^9, 
   3.915874922627075*^9}, {3.9163373993288097`*^9, 3.916337399951067*^9}, {
   3.9173354484139137`*^9, 3.917335449882455*^9}, {3.917335629688261*^9, 
   3.917335631201651*^9}, {3.917336343512968*^9, 3.91733634683735*^9}, 
   3.917680236719342*^9, {3.9176961647628727`*^9, 3.9176961654950237`*^9}, {
   3.918806349406725*^9, 3.918806384659232*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5b699028-7d28-4a41-b359-3eb4d1832e2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f0", "=", 
   RowBox[{"Import", "[", "\"\<BoundaryConstants_db.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.918806805698522*^9, 3.918806805856434*^9}, {
   3.9188775185316267`*^9, 3.918877529538624*^9}, 3.91887846965139*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"afff88c9-bcbf-4cae-894f-76b5a9fb0236"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<Weight2Solutions_db.m\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.918878319677701*^9, 3.918878329713663*^9}, 
   3.918878474176174*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"6c4ecb79-c3db-43b6-afd1-233b76c7a83a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"analyticSol", "=", 
   RowBox[{
    RowBox[{"w2SolutionDB", "/.", "MomTwistRepl"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9188783421623173`*^9, 3.918878353342168*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f23d8494-69e1-45b8-9aa3-26f95d71ec47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W2Exp", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{"analyticSol", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "->", "vv1"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "->", "vv2"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "->", "vv3"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "->", "vv4"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "->", "vv5"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "->", "vv6"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "->", "vv7"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "8", "]"}], "->", "vv8"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W2", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W2Exp", "[", 
      RowBox[{
      "vv1", ",", "vv2", ",", "vv3", ",", "vv4", ",", "vv5", ",", "vv6", ",", 
       "vv7", ",", "vv8"}], "]"}], ",", " ", 
     RowBox[{"ep", "^", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W1", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W2Exp", "[", 
      RowBox[{
      "vv1", ",", "vv2", ",", "vv3", ",", "vv4", ",", "vv5", ",", "vv6", ",", 
       "vv7", ",", "vv8"}], "]"}], ",", " ", "ep"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W0", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"W2Exp", "[", 
     RowBox[{
     "vv1", ",", "vv2", ",", "vv3", ",", "vv4", ",", "vv5", ",", "vv6", ",", 
      "vv7", ",", "vv8"}], "]"}], "/.", 
    RowBox[{"ep", "->", "0"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9205419480202*^9, 
  3.9205419518979197`*^9}},ExpressionUUID->"2fd152f7-c864-4dd0-8f03-\
77bb1bef8582"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "1"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.918806882635717*^9, 3.918806891074484*^9}, {
  3.918806929264872*^9, 3.918806933273693*^9}, {3.918807215755705*^9, 
  3.918807235570957*^9}},ExpressionUUID->"1fef5e1f-15c3-42d2-a426-\
529c5657e4de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["299", "300"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["221", "200"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["1", "300"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      FractionBox["1", "200"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["53", "50"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["21", "20"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      FractionBox["1", "100"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "700"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9188069957744007`*^9, 3.918806999541003*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ac45eb7e-5aa7-48f6-898d-6996028dfc1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx1", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, 
   3.918898194680327*^9, {3.9205419779988728`*^9, 
   3.920541985608185*^9}},ExpressionUUID->"6c9e51a9-613c-471c-a905-\
47f2a7d6c676"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"340.624598`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920025566770732*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"350807cd-6198-47b5-b49b-0e01d2195794"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"dafbdd6e-d53b-4867-80f9-a9e072b8f792"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``61.13499032254288", ",", "0``61.08544263441185", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0``61.244280936874134", ",", 
   "0", ",", "0``60.944499028962724", ",", "0``61.37287470597128", ",", 
   "0``60.55625029544971", ",", "0", ",", "0", ",", "0``61.036807983806774", 
   ",", "0", ",", "0``61.26613420045325", ",", "0``61.457245324138334", ",", 
   "0``61.71468964569934", ",", "0", ",", "0``61.96170205712924", ",", 
   "0``62.76511403559715", ",", "0``61.85462377477262", ",", "0", ",", "0", 
   ",", "0", ",", "0``61.171829969670895", ",", "0``60.79578571563957", ",", 
   "0``61.05789112895532", ",", "0", ",", "0", ",", "0``60.69086862956029", 
   ",", "0", ",", "0``61.27559150927194", ",", "0``62.03546853167796", ",", 
   "0``62.14212935998628", ",", "0``62.3964573811536", ",", "0", ",", 
   "0``61.07090452758257", ",", "0``62.476396423256546", ",", 
   "0``61.716987470755086", ",", "0", ",", "0", ",", "0``62.175366427592564", 
   ",", "0``62.476396423256546", ",", "0``60.86191615157566", ",", 
   "0``61.054159230189875", ",", "0``60.971806471655995", ",", 
   "0``61.3084313295221", ",", "0", ",", "0``62.684979952327765", ",", "0", 
   ",", "0``61.89872629310811", ",", "0", ",", "0``63.109835543176885", ",", 
   "0``60.89787914429635", ",", "0", ",", "0``60.75312923452589", ",", 
   "0``61.02130478861006", ",", "0``61.41755916785692", ",", 
   "0``61.79723584878621", ",", "0``60.90502827380448", ",", 
   "0``61.054159230189875", ",", "0``61.441678620111375", ",", 
   "0``61.75063638101012"}], "}"}]], "Output",
 CellChangeTimes->{3.920025566973463*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"1cba7f5c-7507-4085-a4ce-91418bbf5843"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.890943928443061099666006`8.916022948089449*^-53", ",", 
   "3.6383654667888199067608697`10.436768360865635*^-52", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "5.322503727314704437713024`9.0011669111076*^-53"}], ",", "0",
    ",", 
   RowBox[{"-", "8.676213369667646485654343`8.950208254622314*^-53"}], ",", 
   RowBox[{"-", "3.00493611410931952569803`9.03621836775028*^-54"}], ",", 
   "2.070014114916041757310939`8.998320133578613*^-53", ",", "0", ",", 
   RowBox[{"0``77.65496808855033", "+", 
    RowBox[{"0``62.15192331185531", " ", "\[ImaginaryI]"}]}], ",", 
   "0``62.14020221325252", ",", "0", ",", 
   "5.306715938704075899330528`8.984574556168107*^-53", ",", 
   "0``62.08529945130076", ",", "0``62.70038857249726", ",", "0", ",", 
   "1.036926002341249910815339`9.038737526195698*^-53", ",", 
   "0``62.433641877428464", ",", "0``60.9953295304252", ",", "0", ",", 
   "0``61.35045683270499", ",", "0", ",", 
   RowBox[{"-", "2.18115364720514025919063`8.955028158488254*^-52"}], ",", 
   RowBox[{"-", "1.0606856756800850524514`9.020018874081078*^-52"}], ",", 
   "1.0660486792065780031557536`8.945590603462893*^-52", ",", "0", ",", 
   RowBox[{"0``78.47907369159752", "+", 
    RowBox[{"0``62.8808376342001", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.22943941057243", ",", "0", ",", 
   "5.228388906383163653926189`8.989084658568514*^-53", ",", 
   RowBox[{"-", "6.82375149915103996456176`8.970100992421699*^-54"}], ",", 
   "6.81301997476396289632272`8.960983977510558*^-54", ",", 
   "1.1980660964722366916872`7.437537131812375*^-55", ",", "0", ",", 
   "0``62.44283905082912", ",", "0``60.970345655272716", ",", 
   "0``60.58225465051578", ",", "0", ",", 
   RowBox[{"0``78.38388241089511", "+", 
    RowBox[{"0``62.8808376342001", " ", "\[ImaginaryI]"}]}], ",", 
   "0``62.6879145970399", ",", "0``61.83986901021049", ",", 
   "0``61.32527040575348", ",", "0``61.58270502218027", ",", 
   "0``61.943612943312", ",", "0``62.616862659044195", ",", "0", ",", 
   RowBox[{"-", "1.51739147065917795032152`8.92259986054065*^-54"}], ",", 
   "0``61.26769636377989", ",", "0``60.476645148045094", ",", "0", ",", 
   "0``62.80430477253298", ",", "0``62.17063601823826", ",", 
   RowBox[{"0``77.65496808855033", "+", 
    RowBox[{"0``62.15192331185531", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.78759397844475", ",", "0``62.04260957722012", ",", 
   "0``62.83511833571385", ",", "0``63.59447169757241", ",", 
   "0``61.204823138995685", ",", "0``60.99531923096298", ",", 
   "0``62.88335724022274", ",", "0``63.501272762020236"}], "}"}]], "Output",
 CellChangeTimes->{3.920025567016502*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"b117a5ff-50ce-48e4-a405-6679caab5806"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "2"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.9188069502603607`*^9, 3.918806950359655*^9}, {
  3.918807219560301*^9, 
  3.91880723427882*^9}},ExpressionUUID->"dec82d21-2a5e-4d5e-8797-\
1f0d991299dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["31", "30"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["161", "150"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["43", "875"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "630"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["10153", "9450"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["243", "250"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["22", "75"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "30"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.918807105542742*^9, 3.91880711693536*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a1ae1a36-dbb1-4524-9fb7-57d022961344"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx2", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, {
   3.918807852009837*^9, 3.918807852116127*^9}, 3.918898201148217*^9, {
   3.920541986642173*^9, 
   3.920541992874692*^9}},ExpressionUUID->"2853c31e-814f-4cb8-aa40-\
f3aaa9b87c93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"358.10963`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920025925160014*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"79a2f2a0-f7e3-4d1c-9a13-574d8d803529"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a77de94f-5fed-4767-8a08-c37fcf63be48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``61.315055902554555", ",", "0``61.04013727000048", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0``61.37951549782445", ",", 
   "0", ",", "0``60.68297988601834", ",", "0``60.253732528855664", ",", 
   "0``60.525110788169364", ",", "0", ",", "0", ",", "0``60.979637230479455", 
   ",", "0", ",", "0``60.84732033195488", ",", "0``61.20019859683668", ",", 
   "0``61.10203704103951", ",", "0", ",", "0``60.66744246979274", ",", 
   "0``61.31732885820467", ",", "0``60.55641281929688", ",", "0", ",", "0", 
   ",", "0", ",", "0``60.3618532111438", ",", "0``60.45336542961737", ",", 
   "0``60.16145385301548", ",", "0", ",", "0", ",", "0``61.2185494515222", 
   ",", "0", ",", "0``61.03198276576774", ",", "0``61.48641329377439", ",", 
   "0``61.447661618018834", ",", "0``62.2153572195211", ",", "0", ",", 
   "0``60.71767975737305", ",", "0``61.48426092999747", ",", 
   "0``60.39746644299019", ",", "0", ",", "0", ",", "0``61.18323093433349", 
   ",", "0``61.48426092999747", ",", "0``60.38812963970465", ",", 
   "0``60.64906110768689", ",", "0``60.79832658571201", ",", 
   "0``60.733340597232164", ",", "0", ",", "0``61.12219292168128", ",", "0", 
   ",", "0``60.480032743302566", ",", "0", ",", "0``62.18427944858271", ",", 
   "0``60.712020208912485", ",", "0", ",", "0``60.34803111202291", ",", 
   "0``61.142603956602066", ",", "0``61.51888622080549", ",", 
   "0``60.95136035317677", ",", "0``60.925901143974144", ",", 
   "0``60.64906110768689", ",", "0``60.975708317934284", ",", 
   "0``61.41390834916469"}], "}"}]], "Output",
 CellChangeTimes->{3.920025925194186*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"1eb48d95-27ad-4f08-ad27-238375d1b0df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.3235651619474701427319419`9.096214714013172*^-52"}], ",", 
   RowBox[{"-", "3.6595092947361890488356137`9.048937004099974*^-52"}], ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "3.735616478919670157921435`9.072147794345623*^-53"}], ",", 
   "0", ",", "1.150257384469298428702802`7.3562893822282005*^-53", ",", 
   "3.14835955158539276205783`7.452043630315186*^-54", ",", 
   RowBox[{"-", "1.078419608756812744221903`7.355086407914743*^-53"}], ",", 
   "0", ",", 
   RowBox[{"0``76.93030888617128", "-", 
    RowBox[{
    "1.8289921268424238`0.6894759454741165*^-61", " ", "\[ImaginaryI]"}]}], 
   ",", "0``60.601540626511785", ",", "0", ",", 
   "3.11583565477581196639391`7.385019459019133*^-54", ",", 
   "0``60.81016469143354", ",", "0``61.162174663454536", ",", "0", ",", 
   RowBox[{"-", "5.40675178359428139151103`7.304189344142458*^-54"}], ",", 
   "0``61.04140230477541", ",", "0``60.149039458511986", ",", "0", ",", 
   "0``60.46395993588516", ",", "0", ",", 
   "9.310637531471778172914153`8.637076595299703*^-53", ",", 
   RowBox[{"-", "6.2247423177382390741618`7.400420350494593*^-54"}], ",", 
   "7.20700189017207904166525`8.926078796289111*^-53", ",", "0", ",", 
   RowBox[{"0``76.86461818729693", "+", 
    RowBox[{"0``61.3615734106019", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.30263295115042", ",", "0", ",", 
   RowBox[{"-", "1.0013276421282702005516853`8.982806860174675*^-52"}], ",", 
   RowBox[{"-", "3.443219903663619934089294`8.899019556197963*^-53"}], ",", 
   "3.435318548534759393579607`8.959798258212793*^-53", ",", 
   RowBox[{"-", "1.9336942720613566205746`7.59294857491555*^-55"}], ",", "0", 
   ",", "0``61.73638951041008", ",", "0``60.69849780045086", ",", 
   "0``60.18314267338771", ",", "0", ",", 
   RowBox[{"0``76.86461818729693", "+", 
    RowBox[{"0``61.3615734106019", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.74412437497234", ",", "0``61.145370545126625", ",", 
   "0``61.23521985850383", ",", "0``60.94106374724831", ",", 
   "0``61.596653171424016", ",", "0``61.466681194464314", ",", "0", ",", 
   "6.934386492924328665313244`8.947774376124405*^-53", ",", 
   "0``60.926232481641605", ",", "0``60.03173769348483", ",", "0", ",", 
   "0``61.88386857982992", ",", "0``60.90381602725344", ",", 
   RowBox[{"0``76.93030888617128", "+", 
    RowBox[{"0``61.42726410947625", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.171799132014485", ",", "0``62.28520791320413", ",", 
   "0``63.03777244161098", ",", "0``61.90272070635353", ",", 
   "0``60.80511984863345", ",", "0``60.642667136096826", ",", 
   "0``61.95141663586857", ",", "0``62.8278166983294"}], "}"}]], "Output",
 CellChangeTimes->{3.92002592524402*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"3410c707-e1e1-4b2c-8daf-31d09de95dd7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "3"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.91880695233109*^9, 3.918806952530982*^9}, {
  3.918807221563322*^9, 
  3.9188072323583117`*^9}},ExpressionUUID->"d481d6a2-0de7-41ad-b8b5-\
d082f2b53c19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "10"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["51", "50"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["109", "3670"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["197", "5505"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["3799", "3670"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["774", "815"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3", "20"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "25"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9188071563406467`*^9, 3.918807164024708*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"abd37b13-83da-4f19-b992-61481c4c5199"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx3", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, {
   3.918807854346496*^9, 3.918807854485931*^9}, 3.918898321698474*^9, {
   3.9205419939100323`*^9, 
   3.920541997093369*^9}},ExpressionUUID->"7844f094-ccae-4929-877c-\
48b063a1e42c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"356.646591`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.92002628193182*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"48f5a179-c6a7-4d5f-bcbe-458cdec90028"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"91834a04-ad7c-40b3-9214-5a3b658e3160"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``59.99040911470818", ",", "0``60.00503592977763", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0``62.36716556210376", ",", 
   "0", ",", "0``59.80564744517254", ",", "0``59.93981361108832", ",", 
   "0``59.797390079127915", ",", "0", ",", "0", ",", "0``59.982526828429776", 
   ",", "0", ",", "0``61.014001705215755", ",", "0``59.980739305959595", ",", 
   "0``60.02295345404684", ",", "0", ",", "0``61.0002238210142", ",", 
   "0``61.8782886479909", ",", "0``60.44024241449641", ",", "0", ",", "0", 
   ",", "0", ",", "0``59.89070687797952", ",", "0``59.761187810353476", ",", 
   "0``59.94135975661853", ",", "0", ",", "0", ",", "0``60.34916659915009", 
   ",", "0", ",", "0``61.204089462138874", ",", "0``61.60779917885114", ",", 
   "0``61.611743019172444", ",", "0``63.35060459953744", ",", "0", ",", 
   "0``60.051904957701566", ",", "0``60.27520963156102", ",", 
   "0``60.57382330001369", ",", "0", ",", "0", ",", "0``59.97417963589704", 
   ",", "0``60.27520963156102", ",", "0``60.11266816524872", ",", 
   "0``60.44767019085029", ",", "0``60.39140387692767", ",", 
   "0``60.38219183169349", ",", "0", ",", "0``61.17986222403438", ",", "0", 
   ",", "0``60.155353129617026", ",", "0", ",", "0``62.17041479567368", ",", 
   "0``60.05976191087624", ",", "0", ",", "0``60.14664019518631", ",", 
   "0``60.29206759990256", ",", "0``60.288429571668836", ",", 
   "0``60.37893608266395", ",", "0``60.02801412740416", ",", 
   "0``60.44767019085029", ",", "0``60.23596622974943", ",", 
   "0``60.317195662406974"}], "}"}]], "Output",
 CellChangeTimes->{3.92002628201938*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"916601f3-5a64-422f-8202-dde10a8c9a52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.8075774581163114325750254`8.55954460367252*^-52"}], ",", 
   RowBox[{"-", "2.4432278259926884737694172`8.532577515303702*^-52"}], ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "4.30071217197354019230322`10.107533328357846*^-54", ",", "0", ",", 
   "2.2993322652327241845633298`8.34645999728429*^-52", ",", 
   "1.1022853159904985209873319`8.579390659534218*^-52", ",", 
   RowBox[{"-", "2.1643199838784134164291871`8.315539174270564*^-52"}], ",", 
   "0", ",", 
   RowBox[{"0``77.49489563723405", "+", 
    RowBox[{"0``61.99185086053903", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.18774805022952", ",", "0", ",", 
   "8.926274973259260657211664`11.091406915519475*^-53", ",", 
   "0``60.23370391523007", ",", "0``60.41226885902351", ",", "0", ",", 
   RowBox[{"-", "9.836014002356531177769637`9.991169293506797*^-53"}], ",", 
   "0``61.412201975090774", ",", "0``60.82227873154235", ",", "0", ",", 
   "0``60.716715989299644", ",", "0", ",", 
   "1.1588517600648332180266926`8.23226337068723*^-52", ",", 
   RowBox[{"-", "2.005838201791228784501427`8.2353199316114*^-52"}], ",", 
   RowBox[{"-", "7.0396104346387331233348781`9.203535002437166*^-52"}], ",", 
   "0", ",", 
   RowBox[{"0``77.38506336638441", "+", 
    RowBox[{"0``61.882018589689395", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.65740058092308", ",", "0", ",", 
   RowBox[{"-", "5.810634075789771510918417`10.132924008099726*^-53"}], ",", 
   RowBox[{"-", "2.225067781768568136373323`9.653033846244512*^-53"}], ",", 
   "2.218209642799709662532275`10.566778771468213*^-53", ",", 
   "7.0218343802733761386255`8.920436826605053*^-55", ",", "0", ",", 
   "0``60.40483991106711", ",", "0``60.815107158737945", ",", 
   "0``60.315552806539195", ",", "0", ",", 
   RowBox[{"0``77.38506336638441", "+", 
    RowBox[{"0``61.882018589689395", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.24492852205454", ",", "0``60.63438508691694", ",", 
   "0``60.513817924402275", ",", "0``60.75451503601738", ",", 
   "0``60.78280775385534", ",", "0``60.764383663386965", ",", "0", ",", 
   "5.846151544951544342269026`10.582697674230973*^-53", ",", 
   "0``61.21878885917126", ",", "0``59.95712510873977", ",", "0", ",", 
   "0``61.69331123092763", ",", "0``60.315873318600225", ",", 
   RowBox[{"0``77.49489563723405", "+", 
    RowBox[{"0``61.99185086053903", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.610658406253975", ",", "0``60.58413519980513", ",", 
   "0``60.576859143337664", ",", "0``60.757872165327896", ",", 
   "0``60.26676845910825", ",", "0``60.60483655894377", ",", 
   "0``60.471932459498845", ",", "0``60.634391324813954"}], "}"}]], "Output",
 CellChangeTimes->{3.920026282074051*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"e877985b-4a8e-4de6-9194-26650c222cb1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "4"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.918806954473123*^9, 3.918806954850011*^9}, {
  3.918807223597875*^9, 
  3.918807229057745*^9}},ExpressionUUID->"c4075f91-9523-4101-831d-\
935c8728e9bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["9021", "8950"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["7", "1250"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "250"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["2003", "1790"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["466", "475"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["637", "3580"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["5", "179"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9188071776426086`*^9, 3.91880718166446*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"92dbd672-4cd8-4e9b-aa20-2bbd85de5ecd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx4", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, {
   3.9188078589645147`*^9, 3.918807859104747*^9}, 3.918898325670583*^9, {
   3.920541997341901*^9, 
   3.920542000942554*^9}},ExpressionUUID->"97669510-ade7-4063-add4-\
3b1a08aad4b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"340.749151`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920026622856333*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"968a95d9-5a5c-4b57-814f-0b23a2483def"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"60d600e9-ee0b-44ee-a35d-ba6afedbb0ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``60.65416894052768", ",", "0``60.558116981674004", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0``61.07323954236437", ",", 
   "0", ",", "0``61.84389691193494", ",", "0``60.29109168702074", ",", 
   "0``61.84232272269999", ",", "0", ",", "0", ",", "0``61.694590427866515", 
   ",", "0", ",", "0``61.66297086700213", ",", "0``60.98011976621009", ",", 
   "0``60.89821014728087", ",", "0", ",", "0``60.90854895276818", ",", 
   "0``61.31007010743374", ",", "0``60.67310686994892", ",", "0", ",", "0", 
   ",", "0", ",", "0``60.26994607539531", ",", "0``61.483974029954965", ",", 
   "0``60.155110974312024", ",", "0", ",", "0", ",", "0``60.89299929317121", 
   ",", "0", ",", "0``61.110658137706004", ",", "0``61.56942359172545", ",", 
   "0``61.531265041642406", ",", "0``62.30536707957022", ",", "0", ",", 
   "0``60.6698565497522", ",", "0", ",", "0``60.509064444504205", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0``60.35458810885575", ",", 
   "0``60.6698565497522", ",", "0``60.79597598071678", ",", 
   "0``60.641831689306926", ",", "0", ",", "0``61.16397769239773", ",", "0", 
   ",", "0``60.69385049370947", ",", "0", ",", "0``62.526193008261416", ",", 
   "0``60.496821271553564", ",", "0", ",", "0``60.368826554088216", ",", 
   "0``61.694590427866515", ",", "0``60.98011976621009", ",", 
   "0``60.89821014728087", ",", "0``60.602062636990155", ",", 
   "0``60.6698565497522", ",", "0``61.4421123475586", ",", 
   "0``61.230235045978425"}], "}"}]], "Output",
 CellChangeTimes->{3.9200266229386387`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"80d15f54-c010-4d36-bc7e-e084349e1804"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.211438291518440266060303`9.159327928274923*^-53"}], ",", 
   "3.688401582804995065837719`8.871792512069915*^-53", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1.89126375390462917378366`7.359401504997144*^-54"}], ",", 
   "0", ",", "2.8660974341397835405118284`8.973243614850555*^-52", ",", 
   "3.03128633135476011810302`7.627734372165413*^-54", ",", 
   RowBox[{"-", "6.21907668479011031875441`7.357924703298111*^-54"}], ",", 
   "0", ",", 
   RowBox[{"0``77.2944858714034", "+", 
    RowBox[{"0``61.79144109470838", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.83885613223094", ",", "0", ",", 
   "2.947609737529287040755522`9.104842930026333*^-53", ",", 
   "0``61.18446834213698", ",", "0``61.233309330853274", ",", "0", ",", 
   RowBox[{"-", "3.1273068199950147167478`7.23759908566272*^-54"}], ",", 
   "0``61.06768724207041", ",", "0``60.42679824495887", ",", "0", ",", 
   "0``60.83426679211534", ",", "0", ",", 
   RowBox[{"-", "4.048016984796658240472829`8.545003677369797*^-53"}], ",", 
   RowBox[{"-", "5.801132097044494592123468`10.084563038338263*^-53"}], ",", 
   "3.7077409833352006520953`7.999544955089167*^-54", ",", "0", ",", 
   RowBox[{"0``77.0485849428024", "+", 
    RowBox[{"0``61.545540166107386", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.667487216992434", ",", "0", ",", 
   RowBox[{"-", "7.747488805602542356708192`8.937393260244107*^-53"}], ",", 
   RowBox[{"-", "3.189048950599272658598101`8.948911251960793*^-53"}], ",", 
   "3.185468504891011356315859`8.992794971221672*^-53", ",", 
   RowBox[{"-", "1.6038559000223439570846`7.6145130612637155*^-55"}], ",", 
   "0", ",", "0``61.64074309516839", ",", "0``60.778649684370734", ",", 
   "0``60.75780249298103", ",", "0", ",", 
   RowBox[{"0``77.0485849428024", "+", 
    RowBox[{"0``61.545540166107386", " ", "\[ImaginaryI]"}]}], ",", 
   "0``62.08394403686552", ",", "0``61.2238505926272", ",", 
   "0``61.513258413810014", ",", "0``61.00471939321634", ",", 
   "0``61.591951961433566", ",", "0``61.28366337861385", ",", "0", ",", 
   "6.730365595783105156965409`8.868318438979856*^-53", ",", 
   "0``60.80717735201887", ",", "0``60.122631415609135", ",", "0", ",", 
   "0``62.26189147951331", ",", "0``61.994405474151826", ",", 
   RowBox[{"0``77.2944858714034", "+", 
    RowBox[{"0``61.79144109470838", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.12760320343752", ",", "0``63.389180855733024", ",", 
   "0``61.96023953242017", ",", "0``61.79642029456175", ",", 
   "0``61.26680376637731", ",", "0``60.710300832706736", ",", 
   "0``62.8842246951172", ",", "0``62.46047009195686"}], "}"}]], "Output",
 CellChangeTimes->{3.920026622991145*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"4a190f66-c97d-4d9b-8dfe-2c0ed3fe956d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pentagon-Triangle", "Chapter"]], "Section",
 CellChangeTimes->{{3.915880325446137*^9, 3.915880333915303*^9}, 
   3.9158804328635693`*^9, {3.917939884583211*^9, 3.917939916376564*^9}, {
   3.918806749555924*^9, 
   3.9188067549575167`*^9}},ExpressionUUID->"8bc49069-c9e2-483c-9da7-\
7d220d2a0bd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<DE_pt.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.918806255818798*^9, 3.918806272043522*^9}, {
  3.91880676514771*^9, 3.918806766310432*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"8fbb15a4-00f0-470b-a64d-d50a33ab76a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ATilde", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"DEpt", "/.", "alphabet"}], "/.", "SqrtRepl"}], "/.", 
      "MomTwistRepl"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "->", "vv1"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "->", "vv2"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "->", "vv3"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "->", "vv4"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "->", "vv5"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "->", "vv6"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "->", "vv7"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "8", "]"}], "->", "vv8"}]}], "}"}]}], "//", 
    "Together"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9041129270393753`*^9, 3.904112935460349*^9}, {
   3.912159617415155*^9, 3.912159617675831*^9}, {3.9121596544855328`*^9, 
   3.912159742830859*^9}, {3.9121615955099707`*^9, 3.9121616425531693`*^9}, {
   3.912161718548715*^9, 3.912161800915256*^9}, {3.914992852263813*^9, 
   3.914992913868226*^9}, {3.9150058296943197`*^9, 3.915005830810491*^9}, {
   3.915874742695837*^9, 3.915874745127934*^9}, {3.915874914115102*^9, 
   3.915874922627075*^9}, {3.9163373993288097`*^9, 3.916337399951067*^9}, {
   3.9173354484139137`*^9, 3.917335449882455*^9}, {3.917335629688261*^9, 
   3.917335631201651*^9}, {3.917336343512968*^9, 3.91733634683735*^9}, 
   3.917680236719342*^9, {3.9176961647628727`*^9, 3.9176961654950237`*^9}, {
   3.918806349406725*^9, 3.918806384659232*^9}, {3.918806768630536*^9, 
   3.918806769776256*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5d09368e-3893-4091-b066-3747f24a1015"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<BoundaryConstants_pt.m\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.918806805698522*^9, 3.918806805856434*^9}, {
   3.9188775185316267`*^9, 3.918877529538624*^9}, 3.91887846965139*^9, {
   3.918878502839492*^9, 3.918878504136188*^9}, 3.918881191614884*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"dc7837f3-0015-4d44-babd-6cc05c8a8ea4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f0", "=", 
   RowBox[{"BoundaryPT", "/.", "Li22Repl"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.918881199836142*^9, 3.9188812134561043`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"1cd46219-a87c-4f49-a910-b8ec15faff8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<Weight2Solutions_pt.m\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.918878319677701*^9, 3.918878329713663*^9}, 
   3.918878474176174*^9, {3.918878506443924*^9, 3.9188785076620893`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"4428ddff-bb6f-4d76-9c9f-3eac88f053d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"analyticSol", "=", 
   RowBox[{
    RowBox[{"w2SolutionPT", "/.", "MomTwistRepl"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9188783421623173`*^9, 3.918878353342168*^9}, {
  3.918878509909246*^9, 3.9188785111394653`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"d55535d1-64f6-4b86-b120-2b5bd78beb1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W2Exp", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{"analyticSol", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "->", "vv1"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "->", "vv2"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "->", "vv3"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "->", "vv4"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "->", "vv5"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "->", "vv6"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "->", "vv7"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "8", "]"}], "->", "vv8"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W2", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W2Exp", "[", 
      RowBox[{
      "vv1", ",", "vv2", ",", "vv3", ",", "vv4", ",", "vv5", ",", "vv6", ",", 
       "vv7", ",", "vv8"}], "]"}], ",", " ", 
     RowBox[{"ep", "^", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W1", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W2Exp", "[", 
      RowBox[{
      "vv1", ",", "vv2", ",", "vv3", ",", "vv4", ",", "vv5", ",", "vv6", ",", 
       "vv7", ",", "vv8"}], "]"}], ",", " ", "ep"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W0", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"W2Exp", "[", 
     RowBox[{
     "vv1", ",", "vv2", ",", "vv3", ",", "vv4", ",", "vv5", ",", "vv6", ",", 
      "vv7", ",", "vv8"}], "]"}], "/.", 
    RowBox[{"ep", "->", "0"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9205420015408373`*^9, 
  3.920542001987481*^9}},ExpressionUUID->"995105eb-91a7-46fe-b43e-\
4602851a914f"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "1"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.918806882635717*^9, 3.918806891074484*^9}, {
  3.918806929264872*^9, 3.918806933273693*^9}, {3.918807215755705*^9, 
  3.918807235570957*^9}},ExpressionUUID->"f8ce6354-2868-4bfe-a4b6-\
0aa0fc3f7df5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["299", "300"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["221", "200"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["1", "300"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      FractionBox["1", "200"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["53", "50"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["21", "20"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      FractionBox["1", "100"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "700"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9188069957744007`*^9, 3.918806999541003*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"35f46b58-9d9c-4c97-9f44-0aaaa6dac7ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx1", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, 
   3.918898136247675*^9, {3.920542002576562*^9, 
   3.9205420051064672`*^9}},ExpressionUUID->"3af303af-98c9-4ad5-bc6d-\
0e5f71f77e70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"79.16531`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920026703733684*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"b623918b-bad5-4353-8fcd-96a02fcef80d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"896ae0b2-58ba-433c-a81b-4a01e7789c73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0``61.34935842763901", ",", "0", ",", "0``61.198092688859084", 
   ",", "0", ",", "0``61.26613420045325", ",", "0", ",", 
   "0``61.457245324138334", ",", "0``61.71468964569934", ",", "0", ",", "0", 
   ",", "0``61.939514471045776", ",", "0``61.939514471045776", ",", "0", ",", 
   "0", ",", "0", ",", "0``60.95842552897684", ",", "0``60.95842552897684", 
   ",", "0", ",", "0``61.716987470755086", ",", "0``62.175366427592564", ",", 
   "0", ",", "0``62.476396423256546", ",", "0", ",", "0``61.21149823361823", 
   ",", "0``60.971806471655995", ",", "0``60.971806471655995", ",", 
   "0``61.3084313295221", ",", "0``61.26821390264732", ",", "0", ",", 
   "0``60.881469046287336", ",", "0``61.11094484056288", ",", 
   "0``63.109835543176885", ",", "0", ",", "0``61.068138505943814", ",", 
   "0``61.02130478861006", ",", "0``60.72027479294608", ",", "0", ",", 
   "0``61.41755916785692", ",", "0``61.79723584878621", ",", "0", ",", 
   "0``61.441678620111375", ",", "0``61.75063638101012", ",", 
   "0``61.054159230189875"}], "}"}]], "Output",
 CellChangeTimes->{3.9200267038071327`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"1ffcd7a0-2f1d-455d-8ffb-ef883d609b3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "7.87256159742847622696263`7.324595782526679*^-54", ",", "0", ",",
    "7.8724188655751356196757`7.329211365807827*^-54", ",", "0", ",", 
   "5.306715938704075899330528`8.984574556168107*^-53", ",", "0", ",", 
   "0``62.08529945130076", ",", "0``62.70038857249726", ",", 
   "5.306411523636183211627827`8.980795462965956*^-53", ",", "0", ",", 
   RowBox[{"-", "1.18136457951029053233631`8.851566029017617*^-54"}], ",", 
   "0``61.90293064412375", ",", "0``61.35045683270499", ",", 
   RowBox[{"-", "1.2096651208096050302963`7.3927550499960235*^-54"}], ",", 
   "0", ",", "0``60.91087820055677", ",", 
   RowBox[{"-", "1.804573504629480921346`7.2753856210219725*^-55"}], ",", "0",
    ",", "0``60.58225465051578", ",", "0``62.6879145970399", ",", 
   RowBox[{"0``78.38388241089511", "+", 
    RowBox[{"0``62.8808376342001", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.83986901021049", ",", "0", ",", "0``60.640509386288414", ",", 
   "0``61.327911565327106", ",", "0``62.14689699260972", ",", 
   "0``62.616862659044195", ",", 
   RowBox[{"-", "5.30408122051334032536553`8.997123673150847*^-53"}], ",", 
   "0", ",", "0``62.182698432584544", ",", "0``60.99114075957992", ",", 
   "0``62.80430477253298", ",", "0", ",", "0``61.32118258955215", ",", 
   "0``61.31219565430726", ",", "0``61.76045553410803", ",", 
   RowBox[{"0``77.65496808855033", "+", 
    RowBox[{"0``62.15192331185531", " ", "\[ImaginaryI]"}]}], ",", 
   "0``62.83511833571385", ",", "0``63.59447169757241", ",", 
   "0``60.790017700094154", ",", "0``62.88335724022274", ",", 
   "0``63.501272762020236", ",", "0``62.108318460379756"}], "}"}]], "Output",
 CellChangeTimes->{3.9200267038564863`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"2df32a15-e9bf-49f9-b9ee-3a28a94b6b92"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "2"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.9188069502603607`*^9, 3.918806950359655*^9}, {
  3.918807219560301*^9, 
  3.91880723427882*^9}},ExpressionUUID->"c9cd2759-e62d-4e80-9832-\
70f684a82e5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["31", "30"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["161", "150"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["43", "875"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "630"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["10153", "9450"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["243", "250"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["22", "75"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "30"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.918807105542742*^9, 3.91880711693536*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"fb95ff72-c1c0-49b0-9018-831e2e250250"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx2", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, {
   3.918807852009837*^9, 3.918807852116127*^9}, 3.91889814215042*^9, {
   3.920542005359661*^9, 
   3.9205420080923233`*^9}},ExpressionUUID->"c6e69969-b57d-4b19-aafe-\
efcef3a5eb3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"82.097446`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920026785974431*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"0446f24c-f27e-4ece-8cd2-191c4e540ed4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"dba8805d-b877-4b8a-a798-94578a101699"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0``60.17794122353002", ",", "0", ",", "0``60.42320250715161", 
   ",", "0", ",", "0``60.84732033195488", ",", "0", ",", 
   "0``61.20019859683668", ",", "0``61.10203704103951", ",", "0", ",", "0", 
   ",", "0``60.6361780284688", ",", "0``60.6361780284688", ",", "0", ",", "0",
    ",", "0", ",", "0``60.716945376228324", ",", "0``60.716945376228324", ",",
    "0", ",", "0``60.39746644299019", ",", "0``61.18323093433349", ",", "0", 
   ",", "0``61.48426092999747", ",", "0", ",", "0``60.30096515855269", ",", 
   "0``60.79832658571201", ",", "0``60.79832658571201", ",", 
   "0``60.733340597232164", ",", "0``60.84070741171996", ",", "0", ",", 
   "0``60.75015792293203", ",", "0``61.4755446198515", ",", 
   "0``62.18427944858271", ",", "0", ",", "0``60.906711128201124", ",", 
   "0``61.142603956602066", ",", "0``60.841573960938085", ",", "0", ",", 
   "0``61.51888622080549", ",", "0``60.95136035317677", ",", "0", ",", 
   "0``60.975708317934284", ",", "0``61.41390834916469", ",", 
   "0``60.64906110768689"}], "}"}]], "Output",
 CellChangeTimes->{3.920026786047114*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"684fddb5-80ae-4b64-9efd-da6d680636bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "2.987361825436907961476611`7.360876574360554*^-53"}], ",", 
   "0", ",", 
   RowBox[{"-", "2.984740014163444157987388`7.382711040829541*^-53"}], ",", 
   "0", ",", "3.11583565477581196639391`7.385019459019133*^-54", ",", "0", 
   ",", "0``60.81016469143354", ",", "0``61.162174663454536", ",", 
   "3.12387642987253172197718`7.369046947856028*^-54", ",", "0", ",", 
   RowBox[{"-", "3.5504541475846423504249`7.105437824387735*^-55"}], ",", 
   "0``60.7394817114178", ",", "0``60.46395993588516", ",", 
   RowBox[{"-", "3.12050093736436497663642`7.329437633444291*^-54"}], ",", 
   "0", ",", "0``60.71884008209978", ",", 
   RowBox[{"-", "5.8512901545985805856846`7.195237807964586*^-55"}], ",", "0",
    ",", "0``60.18314267338771", ",", "0``61.74412437497234", ",", 
   RowBox[{"0``76.86461818729693", "+", 
    RowBox[{"0``61.3615734106019", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.145370545126625", ",", "0", ",", "0``60.81963326743157", ",", 
   "0``63.273385132766066", ",", "0``61.3870621940413", ",", 
   "0``61.466681194464314", ",", 
   RowBox[{"-", "3.10232359953919235485257`7.5551619770148974*^-54"}], ",", 
   "0", ",", "0``61.03286560349325", ",", "0``60.56892943371288", ",", 
   "0``61.88386857982992", ",", "0", ",", "0``60.359037361552204", ",", 
   "0``61.431969762893154", ",", "0``61.35536972168048", ",", 
   RowBox[{"0``76.93030888617128", "+", 
    RowBox[{"0``61.42726410947625", " ", "\[ImaginaryI]"}]}], ",", 
   "0``63.03777244161098", ",", "0``61.90272070635353", ",", 
   "0``61.08493827400574", ",", "0``61.95141663586857", ",", 
   "0``62.8278166983294", ",", "0``61.29812221537379"}], "}"}]], "Output",
 CellChangeTimes->{3.920026786091256*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"32eb10a2-cd18-4ba5-a1da-d94da6f89eb1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "3"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.91880695233109*^9, 3.918806952530982*^9}, {
  3.918807221563322*^9, 
  3.9188072323583117`*^9}},ExpressionUUID->"02ea1642-42ab-4d8f-80a1-\
43e02abebc93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "10"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["51", "50"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["109", "3670"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["197", "5505"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["3799", "3670"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["774", "815"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3", "20"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "25"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9188071563406467`*^9, 3.918807164024708*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"93e2e692-4976-40d1-907d-1a21fe7f9f1c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx3", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, {
   3.918807854346496*^9, 3.918807854485931*^9}, 3.918898146394599*^9, {
   3.9205420083069057`*^9, 
   3.920542010925082*^9}},ExpressionUUID->"dca9eb4e-edeb-4078-9f4e-\
d0f6c1c395c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"79.407448`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.92002686551801*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"c80d9cda-897a-4e6d-a980-20beba21f4c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"7c23a51e-c800-4bec-935e-61c705caf890"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0``59.62607605941894", ",", "0", ",", "0``59.66362050535035", 
   ",", "0", ",", "0``61.014001705215755", ",", "0", ",", 
   "0``59.980739305959595", ",", "0``60.02295345404684", ",", "0", ",", "0", 
   ",", "0``60.98146586579994", ",", "0``60.98146586579994", ",", "0", ",", 
   "0", ",", "0", ",", "0``60.90461190770254", ",", "0``60.90461190770254", 
   ",", "0", ",", "0``60.57382330001369", ",", "0``59.97417963589704", ",", 
   "0", ",", "0``60.27520963156102", ",", "0", ",", "0``60.13616913893351", 
   ",", "0``60.39140387692767", ",", "0``60.39140387692767", ",", 
   "0``60.38219183169349", ",", "0``61.00401898168901", ",", "0", ",", 
   "0``59.9620816642142", ",", "0``60.00341992368708", ",", 
   "0``62.17041479567368", ",", "0", ",", "0``60.3392833619867", ",", 
   "0``60.29206759990256", ",", "0``59.99103760423859", ",", "0", ",", 
   "0``60.288429571668836", ",", "0``60.37893608266395", ",", "0", ",", 
   "0``60.23596622974943", ",", "0``60.317195662406974", ",", 
   "0``60.44767019085029"}], "}"}]], "Output",
 CellChangeTimes->{3.9200268656209908`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"5dec863f-f9ab-491b-af2e-cc24409ff5ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "1.552006545259871697496243`6.875975177411911*^-53"}], ",", 
   "0", ",", 
   RowBox[{"-", "6.7747641183064737720008175`8.56430702178115*^-52"}], ",", 
   "0", ",", "8.926274973259260657211664`11.091406915519475*^-53", ",", "0", 
   ",", "0``60.23370391523007", ",", "0``60.41226885902351", ",", 
   "9.102348358177873287661568`8.980439009636525*^-53", ",", "0", ",", 
   "1.74411641850892487679556`7.2578267871633235*^-54", ",", 
   "0``60.714212006498116", ",", "0``60.716715989299644", ",", 
   RowBox[{"-", "9.096480839289127159343952`8.975872559520317*^-53"}], ",", 
   "0", ",", "0``60.59959461820558", ",", 
   "7.884351651241049395510776`8.853175980547576*^-53", ",", "0", ",", 
   "0``60.315552806539195", ",", "0``60.24492852205454", ",", 
   RowBox[{"0``77.38506336638441", "+", 
    RowBox[{"0``61.882018589689395", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.63438508691694", ",", "0", ",", "0``60.84385629541017", ",", 
   "0``60.76051144463852", ",", "0``60.939553064798126", ",", 
   "0``60.764383663386965", ",", 
   RowBox[{"-", "8.89286810524324126481099`9.544569949943178*^-53"}], ",", 
   "0", ",", "0``60.17875685649738", ",", "0``60.16366209160341", ",", 
   "0``61.69331123092763", ",", "0", ",", "0``60.22147066948003", ",", 
   "0``60.5770437151311", ",", "0``60.29512422450011", ",", 
   RowBox[{"0``77.49489563723405", "+", 
    RowBox[{"0``61.99185086053903", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.576859143337664", ",", "0``60.757872165327896", ",", 
   "0``61.34965511643534", ",", "0``60.471932459498845", ",", 
   "0``60.634391324813954", ",", "0``60.89534038170058"}], "}"}]], "Output",
 CellChangeTimes->{3.920026865665599*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"984041c2-c7bb-428c-9e9e-8892b92e8ccc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "4"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.918806954473123*^9, 3.918806954850011*^9}, {
  3.918807223597875*^9, 
  3.918807229057745*^9}},ExpressionUUID->"3f93bd3a-d4c4-4f79-8512-\
7649b629f59e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["9021", "8950"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["7", "1250"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "250"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["2003", "1790"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["466", "475"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["637", "3580"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["5", "179"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9188071776426086`*^9, 3.91880718166446*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"2a262863-cde0-4719-909a-e98c218be1cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx4", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, {
   3.9188078589645147`*^9, 3.918807859104747*^9}, 3.91889815070183*^9, {
   3.920542011275673*^9, 
   3.920542014006139*^9}},ExpressionUUID->"b90e2b49-19d0-42de-9af2-\
b86605cdb61b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"79.532586`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920026945220221*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"983c2f97-f521-4d21-9b73-9c5aab55f605"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"71224cee-253f-4fbe-8c14-bec70aa93acd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0``60.857897661578015", ",", "0", ",", "0``61.02567750208128", 
   ",", "0", ",", "0``61.66297086700213", ",", "0", ",", 
   "0``60.98011976621009", ",", "0``60.89821014728087", ",", "0", ",", "0", 
   ",", "0``60.854611072271325", ",", "0``60.854611072271325", ",", "0", ",", 
   "0", ",", "0", ",", "0``60.79597598071678", ",", "0``60.79597598071678", 
   ",", "0", ",", "0``60.509064444504205", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0``60.24868272275936", ",", "0``60.79597598071678", ",", 
   "0``60.79597598071678", ",", "0``60.641831689306926", ",", 
   "0``61.64357510081105", ",", "0", ",", "0``61.24922674711981", ",", 
   "0``61.102069489776774", ",", "0``62.526193008261416", ",", "0", ",", 
   "0``60.558116981674004", ",", "0``61.694590427866515", ",", 
   "0``61.393560432202534", ",", "0", ",", "0``60.98011976621009", ",", 
   "0``60.89821014728087", ",", "0", ",", "0``61.4421123475586", ",", 
   "0``61.230235045978425", ",", "0``60.6698565497522"}], "}"}]], "Output",
 CellChangeTimes->{3.920026945318501*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"f88b643d-7934-4b32-98c4-852481b43b72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "1.990583752151836886217859`7.365501054937012*^-53"}], ",", 
   "0", ",", 
   RowBox[{"-", "1.990477426328725298923689`7.361135094154702*^-53"}], ",", 
   "0", ",", "2.947609737529287040755522`9.104842930026333*^-53", ",", "0", 
   ",", "0``61.18446834213698", ",", "0``61.233309330853274", ",", 
   "6.7214660801531110706315`8.053338943039059*^-55", ",", "0", ",", 
   RowBox[{"-", "4.3447289655952387538452`7.083792779893743*^-55"}], ",", 
   "0``60.980067870212594", ",", "0``60.83426679211534", ",", 
   RowBox[{"-", "2.947080412150461493137797`9.027715671291542*^-53"}], ",", 
   "0", ",", "0``60.86932208083672", ",", 
   RowBox[{"-", "5.1318662082065648707719`7.171238809108431*^-55"}], ",", "0",
    ",", "0``60.75780249298103", ",", "0``62.08394403686552", ",", 
   RowBox[{"0``77.0485849428024", "+", 
    RowBox[{"0``61.545540166107386", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.2238505926272", ",", "0", ",", "0``60.67201388258646", ",", 
   "0``61.35912686697691", ",", "0``61.536940406751945", ",", 
   "0``61.28366337861385", ",", 
   RowBox[{"-", "2.941480607302601296384847`9.1883997212326*^-53"}], ",", "0",
    ",", "0``61.146770840257915", ",", "0``60.632719386605665", ",", 
   "0``62.26189147951331", ",", "0", ",", "0``61.01824678124919", ",", 
   "0``61.06613757857343", ",", "0``61.70437311328983", ",", 
   RowBox[{"0``77.2944858714034", "+", 
    RowBox[{"0``61.79144109470838", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.96023953242017", ",", "0``61.79642029456175", ",", 
   "0``60.84754327326671", ",", "0``62.8842246951172", ",", 
   "0``62.46047009195686", ",", "0``61.339713099504394"}], "}"}]], "Output",
 CellChangeTimes->{3.920026945349972*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"209907cb-e5c8-480c-86ed-e0383f1721b8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Hexagon-bubble", "Chapter"]], "Section",
 CellChangeTimes->{{3.915880325446137*^9, 3.915880333915303*^9}, 
   3.9158804328635693`*^9, {3.917939884583211*^9, 3.917939916376564*^9}, {
   3.918806758053918*^9, 
   3.918806761706738*^9}},ExpressionUUID->"a02449dc-7cab-4ccd-bafd-\
3b7c9b4cc665"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<DE_hb.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.918806255818798*^9, 3.918806272043522*^9}, {
  3.91880677250522*^9, 3.9188067746214542`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"525ea23c-4e72-4ea5-972b-5b7968fa1b66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ATilde", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"DEhb", "/.", "alphabet"}], "/.", "SqrtRepl"}], "/.", 
      "MomTwistRepl"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "->", "vv1"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "->", "vv2"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "->", "vv3"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "->", "vv4"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "->", "vv5"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "->", "vv6"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "->", "vv7"}], ",", 
       RowBox[{
        RowBox[{"x", "[", "8", "]"}], "->", "vv8"}]}], "}"}]}], "//", 
    "Together"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9041129270393753`*^9, 3.904112935460349*^9}, {
   3.912159617415155*^9, 3.912159617675831*^9}, {3.9121596544855328`*^9, 
   3.912159742830859*^9}, {3.9121615955099707`*^9, 3.9121616425531693`*^9}, {
   3.912161718548715*^9, 3.912161800915256*^9}, {3.914992852263813*^9, 
   3.914992913868226*^9}, {3.9150058296943197`*^9, 3.915005830810491*^9}, {
   3.915874742695837*^9, 3.915874745127934*^9}, {3.915874914115102*^9, 
   3.915874922627075*^9}, {3.9163373993288097`*^9, 3.916337399951067*^9}, {
   3.9173354484139137`*^9, 3.917335449882455*^9}, {3.917335629688261*^9, 
   3.917335631201651*^9}, {3.917336343512968*^9, 3.91733634683735*^9}, 
   3.917680236719342*^9, {3.9176961647628727`*^9, 3.9176961654950237`*^9}, {
   3.918806349406725*^9, 3.918806384659232*^9}, {3.918806778780458*^9, 
   3.9188067789580107`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"64b1812c-d2c1-4bdd-b1a9-b78ed633f078"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f0", "=", 
   RowBox[{"Import", "[", "\"\<BoundaryConstants_hb.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.918806805698522*^9, 3.918806805856434*^9}, {
   3.9188775185316267`*^9, 3.918877529538624*^9}, 3.91887846965139*^9, {
   3.918878519185759*^9, 3.9188785193047037`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"d6ca816c-7e22-446c-a154-a5fb6fc1cbf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", "\"\<Weight2Solutions_hb.m\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.918878319677701*^9, 3.918878329713663*^9}, 
   3.918878474176174*^9, {3.918878522377819*^9, 3.918878523058519*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"b1e8c9ce-a10a-4d49-8880-32424ecc4731"],

Cell[BoxData[
 RowBox[{
  RowBox[{"analyticSol", "=", 
   RowBox[{
    RowBox[{"w2SolutionHB", "/.", "MomTwistRepl"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9188783421623173`*^9, 3.918878353342168*^9}, {
  3.918878525484733*^9, 3.918878525943492*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"4b7a58bf-86e5-4bc2-92c3-afd098f32ed9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W2Exp", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{"analyticSol", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "->", "vv1"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "->", "vv2"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "->", "vv3"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "->", "vv4"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "->", "vv5"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "->", "vv6"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "->", "vv7"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "8", "]"}], "->", "vv8"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W2", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W2Exp", "[", 
      RowBox[{
      "vv1", ",", "vv2", ",", "vv3", ",", "vv4", ",", "vv5", ",", "vv6", ",", 
       "vv7", ",", "vv8"}], "]"}], ",", " ", 
     RowBox[{"ep", "^", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W1", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W2Exp", "[", 
      RowBox[{
      "vv1", ",", "vv2", ",", "vv3", ",", "vv4", ",", "vv5", ",", "vv6", ",", 
       "vv7", ",", "vv8"}], "]"}], ",", " ", "ep"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W0", "[", 
    RowBox[{
    "vv1_", ",", "vv2_", ",", "vv3_", ",", "vv4_", ",", "vv5_", ",", "vv6_", 
     ",", "vv7_", ",", "vv8_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"W2Exp", "[", 
     RowBox[{
     "vv1", ",", "vv2", ",", "vv3", ",", "vv4", ",", "vv5", ",", "vv6", ",", 
      "vv7", ",", "vv8"}], "]"}], "/.", 
    RowBox[{"ep", "->", "0"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.920542014256793*^9, 
  3.920542015039559*^9}},ExpressionUUID->"24f51f57-a978-49e8-a14e-\
4e3844a2891b"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "1"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.918806882635717*^9, 3.918806891074484*^9}, {
  3.918806929264872*^9, 3.918806933273693*^9}, {3.918807215755705*^9, 
  3.918807235570957*^9}},ExpressionUUID->"5456062a-8e7a-4f0e-ad73-\
d6d862477097"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["299", "300"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["221", "200"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["1", "300"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      FractionBox["1", "200"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["53", "50"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["21", "20"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      FractionBox["1", "100"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "700"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9188069957744007`*^9, 3.918806999541003*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"c22e8506-80f8-412e-8b19-f4e77a87fd0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx1", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, 
   3.918880270661305*^9, {3.920542015291774*^9, 
   3.920542018258984*^9}},ExpressionUUID->"4ffa1390-e218-448e-9dca-\
ea8fd45024ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"52.56574`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9188803549490023`*^9, 3.920026999341342*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"5e13c30c-9b0c-4c21-a99c-b01e42c099e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"56634b18-dfee-4627-a273-c96965e63bfe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0``60.59038222319419", ",", "0", ",", 
   "0``60.534555497170146", ",", "0", ",", "0``62.94120529465283", ",", "0", 
   ",", "0``61.55059185547189", ",", "0", ",", "0``61.198092688859084", ",", 
   "0``60.90502827380448", ",", "0``61.244280936874134", ",", 
   "0``62.684979952327765", ",", "0``61.11094484056288", ",", 
   "0``61.239939261863924", ",", "0``62.01801746641907", ",", "0", ",", 
   "0``60.95842552897684", ",", "0``61.96170205712924", ",", 
   "0``61.939514471045776", ",", "0``61.71468964569934", ",", 
   "0``61.441678620111375", ",", "0``61.41755916785692", ",", "0", ",", 
   "0``60.72027479294608", ",", "0``61.3084313295221", ",", 
   "0``60.971806471655995", ",", "0``62.476396423256546", ",", 
   "0``61.054159230189875", ",", "0``61.75063638101012", ",", 
   "0``61.79723584878621"}], "}"}]], "Output",
 CellChangeTimes->{3.918880355041299*^9, 3.920026999382535*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"9533a3a8-598c-4ab4-9d6b-84000991becc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1.5566731432194773843753063`8.919199043640772*^-52"}], ",", 
   "0", ",", 
   RowBox[{"-", "1.081526656970647151328249`7.309770464823286*^-53"}], ",", 
   "0", ",", "0``62.61952382554292", ",", "0", ",", 
   "2.662644635133478189467858`9.001661500662044*^-53", ",", "0", ",", 
   "7.87241886557513561967545`7.329211365807827*^-54", ",", 
   "0``60.93322966048831", ",", "0``61.18705470990146", ",", 
   RowBox[{"-", "9.016908068007165797897`9.331535588365233*^-56"}], ",", 
   "0``60.99114075957992", ",", "0``61.17852043341689", ",", 
   "0``60.98504074143602", ",", 
   RowBox[{"0``78.38388241089511", "+", 
    RowBox[{"0``62.8808376342001", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"-", "1.804573504629480921346`7.2753856210219725*^-55"}], ",", 
   "0``61.94866340752183", ",", "0``61.90293064412375", ",", 
   "0``62.70038857249726", ",", "0``61.27288422449968", ",", 
   "0``61.27197151838304", ",", 
   RowBox[{"0``77.71296003552801", "+", 
    RowBox[{"0``62.15192331185531", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.76045553410803", ",", "0``62.616862659044195", ",", 
   "0``62.14689699260972", ",", "0``61.83986901021049", ",", 
   "0``62.108318460379756", ",", "0``63.501272762020236", ",", 
   "0``63.59447169757241"}], "}"}]], "Output",
 CellChangeTimes->{3.918880355041299*^9, 3.920026999434078*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"67f71c98-2eed-430d-a58e-e1b70af0b5dd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "2"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.9188069502603607`*^9, 3.918806950359655*^9}, {
  3.918807219560301*^9, 
  3.91880723427882*^9}},ExpressionUUID->"112daded-d445-48bd-af8d-\
4ee50347db9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["31", "30"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["161", "150"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["43", "875"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "630"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["10153", "9450"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["243", "250"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["22", "75"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "30"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.918807105542742*^9, 3.91880711693536*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"055d63ef-51f3-4509-bdcd-ba50198cec38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx2", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, {
   3.918807852009837*^9, 3.918807852116127*^9}, 3.918880280647353*^9, {
   3.920542018593128*^9, 
   3.920542021342148*^9}},ExpressionUUID->"10ebe6ab-0e58-4265-a29a-\
8b1ef6cb0832"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"56.387246`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920027055839829*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"81c7c157-cc79-4083-a72b-9c20c60df6ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"6e0e213e-0c68-4fb5-ac86-86c80a41df4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0``61.494038463175926", ",", "0", ",", 
   "0``60.54543840366463", ",", "0", ",", "0``61.49342011726035", ",", "0", 
   ",", "0``61.218085670170886", ",", "0", ",", "0``60.42320250715161", ",", 
   "0``60.925901143974144", ",", "0``61.37951549782445", ",", 
   "0``61.12219292168128", ",", "0``61.4755446198515", ",", 
   "0``61.59039307293801", ",", "0``60.698496438654175", ",", "0", ",", 
   "0``60.716945376228324", ",", "0``60.66744246979274", ",", 
   "0``60.6361780284688", ",", "0``61.10203704103951", ",", 
   "0``60.975708317934284", ",", "0``61.51888622080549", ",", "0", ",", 
   "0``60.841573960938085", ",", "0``60.733340597232164", ",", 
   "0``60.79832658571201", ",", "0``61.48426092999747", ",", 
   "0``60.64906110768689", ",", "0``61.41390834916469", ",", 
   "0``60.95136035317677"}], "}"}]], "Output",
 CellChangeTimes->{3.92002705590368*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"0790c5f2-b4b8-4250-82dd-86ead549e624"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "7.30466245541824946510723`7.295328589817297*^-54"}], ",", 
   "0", ",", "1.113180596612441307535482`7.364718472105176*^-53", ",", "0", 
   ",", "0``61.25949667707912", ",", "0", ",", 
   RowBox[{"-", "1.141122021631260281778251`7.472327729001998*^-53"}], ",", 
   "0", ",", 
   RowBox[{"-", "2.984740014163444157891987`7.382711040829541*^-53"}], ",", 
   "0``60.768747479714406", ",", "0``61.467611336585", ",", 
   "2.7946642862160631895942`8.71268678624113*^-55", ",", 
   "0``60.56892943371288", ",", "0``61.814200569608104", ",", 
   "0``60.59659521315903", ",", 
   RowBox[{"0``76.86461818729693", "+", 
    RowBox[{"0``61.3615734106019", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"-", "5.8512901545985805856846`7.195237807964586*^-55"}], ",", 
   "0``60.78753495708533", ",", "0``60.7394817114178", ",", 
   "0``61.162174663454536", ",", "0``60.858817492367216", ",", 
   "0``60.83463358236545", ",", 
   RowBox[{"0``76.98830083314897", "+", 
    RowBox[{"0``61.42726410947625", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.35536972168048", ",", "0``61.466681194464314", ",", 
   "0``61.3870621940413", ",", "0``61.145370545126625", ",", 
   "0``61.29812221537379", ",", "0``62.8278166983294", ",", 
   "0``61.90272070635353"}], "}"}]], "Output",
 CellChangeTimes->{3.920027055948155*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"04aa746b-e64e-4900-8fc2-db814e3af1ba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "3"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.91880695233109*^9, 3.918806952530982*^9}, {
  3.918807221563322*^9, 
  3.9188072323583117`*^9}},ExpressionUUID->"d4713cc2-7f4f-4465-ac99-\
cd7ee4726a77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "10"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["51", "50"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["109", "3670"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["197", "5505"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["3799", "3670"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["774", "815"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3", "20"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "25"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9188071563406467`*^9, 3.918807164024708*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"fce0789a-63fb-4c6a-8251-354f97e02684"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx3", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, {
   3.918807854346496*^9, 3.918807854485931*^9}, 3.918880285281822*^9, {
   3.9205420215578327`*^9, 
   3.9205420240744762`*^9}},ExpressionUUID->"e5ff0c82-7012-412b-b176-\
86c742953bd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"52.418788`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920027108387815*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"39dc4065-847f-41a8-981d-b8e7a5317ced"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"2dd93ff2-f241-4573-a06f-57bbf5d4846f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0``59.70082310244806", ",", "0", ",", 
   "0``60.0946016294407", ",", "0", ",", "0``62.05437990704658", ",", "0", 
   ",", "0``60.00772124595707", ",", "0", ",", "0``59.66362050535035", ",", 
   "0``60.02801412740416", ",", "0``62.36716556210376", ",", 
   "0``61.17986222403438", ",", "0``60.00341992368708", ",", 
   "0``62.06021796208717", ",", "0``60.874853295677674", ",", "0", ",", 
   "0``60.90461190770254", ",", "0``61.0002238210142", ",", 
   "0``60.98146586579994", ",", "0``60.02295345404684", ",", 
   "0``60.23596622974943", ",", "0``60.288429571668836", ",", "0", ",", 
   "0``59.99103760423859", ",", "0``60.38219183169349", ",", 
   "0``60.39140387692767", ",", "0``60.27520963156102", ",", 
   "0``60.44767019085029", ",", "0``60.317195662406974", ",", 
   "0``60.37893608266395"}], "}"}]], "Output",
 CellChangeTimes->{3.9200271084829884`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"fcc861d1-e9d9-4c55-a6cb-0504d35180d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1.8518079989300596160456285`8.194575712289316*^-52"}], ",", 
   "0", ",", "3.6155308271601448297855836`9.610322382786816*^-52", ",", "0", 
   ",", "0``61.60317734550008", ",", "0", ",", 
   RowBox[{"-", "1.3071256646600052314122723`8.356157550320866*^-52"}], ",", 
   "0", ",", 
   RowBox[{"-", "6.7747641183064737696701883`8.56430702178115*^-52"}], ",", 
   "0``60.49712731089978", ",", "0``62.09523843322786", ",", 
   "1.14568744453300550241577`7.239977295612539*^-54", ",", 
   "0``60.16366209160341", ",", "0``61.812411940395286", ",", 
   "0``60.718970690917246", ",", 
   RowBox[{"0``77.38506336638441", "+", 
    RowBox[{"0``61.882018589689395", " ", "\[ImaginaryI]"}]}], ",", 
   "7.884351651241049395510776`8.853175980547576*^-53", ",", 
   "0``60.73119511819911", ",", "0``60.714212006498116", ",", 
   "0``60.41226885902351", ",", "0``60.627493528327484", ",", 
   "0``60.780574182283985", ",", 
   RowBox[{"0``77.55288758421175", "+", 
    RowBox[{"0``61.99185086053903", " ", "\[ImaginaryI]"}]}], ",", 
   "0``60.29512422450011", ",", "0``60.764383663386965", ",", 
   "0``60.939553064798126", ",", "0``60.63438508691694", ",", 
   "0``60.89534038170058", ",", "0``60.634391324813954", ",", 
   "0``60.757872165327896"}], "}"}]], "Output",
 CellChangeTimes->{3.920027108528103*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"13f6eba2-7c17-4618-8e83-db4c87ec108c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Point", " ", 
   SubscriptBox["x", "4"]}], "Subsection"]], "Subsection",
 CellChangeTimes->{{3.918806954473123*^9, 3.918806954850011*^9}, {
  3.918807223597875*^9, 
  3.918807229057745*^9}},ExpressionUUID->"40327a57-d689-4441-905f-\
bd9837ccb488"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["9021", "8950"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["7", "1250"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["17", "250"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["2003", "1790"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["466", "475"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["637", "3580"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      FractionBox["5", "179"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9188071776426086`*^9, 3.91880718166446*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"3ef25e2c-881b-415c-ba2e-c0d73aaa7549"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"x1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"xx4", "/.", 
       RowBox[{"Rule", "->", "List"}]}], "//", "Transpose"}], "//", 
     "Last"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"vv", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], "x0"}], "+", 
     RowBox[{"t", " ", "x1"}]}]}], ";", "\n", 
   RowBox[{"tmax", "=", "1"}], ";", "\n", 
   RowBox[{
    RowBox[{"ATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"ATilde", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"DATildet", "[", "t_", "]"}], "=", 
    RowBox[{"Together", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"ATildet", "[", "t", "]"}], ",", "t"}], "]"}], "]"}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"W2t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W2", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{
    RowBox[{"W1t", "[", "t_", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"W1", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vv", "[", "t", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
    ";", "\n", 
   RowBox[{"WW0", "=", 
    RowBox[{"f0", "/.", 
     RowBox[{"ep", "->", "0"}]}]}], ";", "\n", 
   RowBox[{"WW1", " ", "=", " ", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", " ", "ep"}], "]"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", " ", 
            RowBox[{"PrecisionGoal", "->", "60"}], ",", " ", 
            RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", "WW0"}], 
           "]"}], ")"}]}], ")"}]}], ")"}]}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w2Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], " ", ".", " ", 
      RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], ")"}]}]}]}], 
   ";", "\n", 
   RowBox[{"WW2", " ", "=", 
    RowBox[{"Quiet", "@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f0", ",", 
         RowBox[{"ep", "^", "2"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"w2Integrand", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
         RowBox[{"PrecisionGoal", "->", "40"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "60"}]}], "]"}]}], ")"}]}]}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"w3Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"DATildet", "[", "t", "]"}], " ", ".", " ", 
     RowBox[{"W2t", "[", "t", "]"}]}]}], ";", "\n", 
   RowBox[{"WW3", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w3Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"w4Integrand", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "3"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ATildet", "[", "tmax", "]"}], "-", 
        RowBox[{"ATildet", "[", "t", "]"}]}], ")"}], ".", 
      RowBox[{"DATildet", "[", "t", "]"}], ".", 
      RowBox[{"W2t", "[", "t", "]"}]}]}]}], ";", "\n", 
   RowBox[{"WW4", " ", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"f0", ",", 
        RowBox[{"ep", "^", "4"}]}], "]"}], "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"w4Integrand", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", " ", "0", ",", " ", "tmax"}], "}"}], ",", " ", 
        RowBox[{"PrecisionGoal", "->", "20"}], ",", " ", 
        RowBox[{"WorkingPrecision", "->", "40"}], ",", 
        RowBox[{"AccuracyGoal", "->", "20"}]}], "]"}]}], ")"}]}], ";", "\n", 
   RowBox[{"LineIntegralResults", "=", 
    RowBox[{
     RowBox[{"WW0", "+", 
      RowBox[{"ep", " ", "WW1"}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "2"}], " ", "WW2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "3"}], " ", "WW3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", "WW4"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9188076968609657`*^9, {3.918807752671348*^9, 3.918807759833721*^9}, {
   3.9188078589645147`*^9, 3.918807859104747*^9}, 3.918880288851501*^9, {
   3.920542024291663*^9, 
   3.92054202678994*^9}},ExpressionUUID->"5d536a48-0f2e-4931-9b22-\
d87585c9d08d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"53.796912`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920027162344625*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"3928cf62-0388-40f3-98c8-5b79309ecdcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WW1", "-", 
  RowBox[{"W1t", "[", "tmax", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW2", "-", 
   RowBox[{"W2t", "[", "tmax", "]"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "40"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.912162462691125*^9, 3.912162464768547*^9}, {
   3.917424414375882*^9, 3.917424415921736*^9}, 3.917424751057461*^9, {
   3.918807569625361*^9, 3.918807570083407*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"f599936c-3057-44b9-89dd-8cd6955b261c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0``60.754437807806895", ",", "0", ",", 
   "0``60.46622136306883", ",", "0", ",", "0``61.48616136648942", ",", "0", 
   ",", "0``61.14553498083348", ",", "0", ",", "0``61.02567750208128", ",", 
   "0``60.602062636990155", ",", "0``61.07323954236437", ",", 
   "0``61.16397769239773", ",", "0``61.102069489776774", ",", 
   "0``61.16648348536675", ",", "0``60.810094440168186", ",", "0", ",", 
   "0``60.79597598071678", ",", "0``60.90854895276818", ",", 
   "0``60.854611072271325", ",", "0``60.89821014728087", ",", 
   "0``61.4421123475586", ",", "0``60.98011976621009", ",", "0", ",", 
   "0``61.393560432202534", ",", "0``60.641831689306926", ",", 
   "0``60.79597598071678", ",", "0", ",", "0``60.6698565497522", ",", 
   "0``61.230235045978425", ",", "0``60.89821014728087"}], "}"}]], "Output",
 CellChangeTimes->{3.9200271624246902`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"78954a6e-7964-471a-806a-6b395141565b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1.025296258801295293173923`7.3340860457504755*^-53"}], ",", 
   "0", ",", "4.91133252440044966845261`7.320060244106883*^-54", ",", "0", 
   ",", "0``61.26801273413562", ",", "0", ",", 
   "3.71250601794032714603299`7.383878777595532*^-54", ",", "0", ",", 
   RowBox[{"-", "1.990477426328725298923787`7.361135094154702*^-53"}], ",", 
   "0``60.92863062141868", ",", "0``61.22642772744577", ",", 
   RowBox[{"-", "1.715463419895025709534`7.186079101502213*^-55"}], ",", 
   "0``60.632719386605665", ",", "0``61.406680399503664", ",", 
   "0``61.11972567604599", ",", 
   RowBox[{"0``77.0485849428024", "+", 
    RowBox[{"0``61.545540166107386", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"-", "5.1318662082065648707719`7.171238809108431*^-55"}], ",", 
   "0``61.07812210516272", ",", "0``60.980067870212594", ",", 
   "0``61.233309330853274", ",", "0``61.66665840047883", ",", 
   "0``61.963049901651", ",", 
   RowBox[{"0``77.35247781838109", "+", 
    RowBox[{"0``61.79144109470838", " ", "\[ImaginaryI]"}]}], ",", 
   "0``61.70437311328983", ",", "0``61.28366337861385", ",", 
   "0``61.536940406751945", ",", "0``61.2238505926272", ",", 
   "0``61.339713099504394", ",", "0``62.46047009195686", ",", 
   "0``61.79642029456175"}], "}"}]], "Output",
 CellChangeTimes->{3.9200271624544687`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"ebe90446-d15e-4b8d-adcb-986377695a1d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1347, 911},
WindowMargins->{{Automatic, 898}, {Automatic, -268}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"151501dc-b83b-4d84-a80f-017e3d97e7d1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 267, 5, 30, "Input",ExpressionUUID->"5ecc826e-082a-4e6b-9fcb-5a0a1e29ec97"],
Cell[828, 27, 242, 4, 30, "Input",ExpressionUUID->"a09439e5-7d00-454c-bf93-2646861a8247"],
Cell[1073, 33, 263, 5, 30, "Input",ExpressionUUID->"8b1395f6-f108-4466-b3b1-f2d4f0416a70"],
Cell[1339, 40, 238, 4, 30, "Input",ExpressionUUID->"eb8fc4a8-3c44-4e41-a875-843260d7a900"],
Cell[1580, 46, 1089, 29, 30, "Input",ExpressionUUID->"0aef8d5d-f520-4a5a-b3d0-740f190c6eb8"],
Cell[CellGroupData[{
Cell[2694, 79, 283, 4, 75, "Section",ExpressionUUID->"b6aa0d35-7e52-4019-9c79-b96610755f75"],
Cell[2980, 85, 235, 4, 30, "Input",ExpressionUUID->"7186bb65-1dc2-4fd5-b0d3-49de8b78efb0"],
Cell[3218, 91, 1903, 43, 52, "Input",ExpressionUUID->"5b699028-7d28-4a41-b359-3eb4d1832e2b"],
Cell[5124, 136, 351, 7, 30, "Input",ExpressionUUID->"afff88c9-bcbf-4cae-894f-76b5a9fb0236"],
Cell[5478, 145, 278, 6, 30, "Input",ExpressionUUID->"6c4ecb79-c3db-43b6-afd1-233b76c7a83a"],
Cell[5759, 153, 307, 7, 30, "Input",ExpressionUUID->"f23d8494-69e1-45b8-9aa3-26f95d71ec47"],
Cell[6069, 162, 2277, 66, 94, "Input",ExpressionUUID->"2fd152f7-c864-4dd0-8f03-77bb1bef8582"],
Cell[CellGroupData[{
Cell[8371, 232, 329, 7, 54, "Subsection",ExpressionUUID->"1fef5e1f-15c3-42d2-a426-529c5657e4de"],
Cell[8703, 241, 1080, 31, 46, "Input",ExpressionUUID->"ac45eb7e-5aa7-48f6-898d-6996028dfc1d"],
Cell[CellGroupData[{
Cell[9808, 276, 6604, 186, 346, "Input",ExpressionUUID->"6c9e51a9-613c-471c-a905-47f2a7d6c676"],
Cell[16415, 464, 207, 4, 34, "Output",ExpressionUUID->"350807cd-6198-47b5-b49b-0e01d2195794"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16659, 473, 536, 12, 52, "Input",ExpressionUUID->"dafbdd6e-d53b-4867-80f9-a9e072b8f792"],
Cell[17198, 487, 1732, 26, 102, "Output",ExpressionUUID->"1cba7f5c-7507-4085-a4ce-91418bbf5843"],
Cell[18933, 515, 2760, 46, 123, "Output",ExpressionUUID->"b117a5ff-50ce-48e4-a405-6679caab5806"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21742, 567, 284, 7, 54, "Subsection",ExpressionUUID->"dec82d21-2a5e-4d5e-8797-1f0d991299dc"],
Cell[22029, 576, 1129, 33, 46, "Input",ExpressionUUID->"a1ae1a36-dbb1-4524-9fb7-57d022961344"],
Cell[CellGroupData[{
Cell[23183, 613, 6652, 187, 346, "Input",ExpressionUUID->"2853c31e-814f-4cb8-aa40-f3aaa9b87c93"],
Cell[29838, 802, 206, 4, 34, "Output",ExpressionUUID->"79a2f2a0-f7e3-4d1c-9a13-574d8d803529"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30081, 811, 536, 12, 52, "Input",ExpressionUUID->"a77de94f-5fed-4767-8a08-c37fcf63be48"],
Cell[30620, 825, 1727, 26, 102, "Output",ExpressionUUID->"1eb48d95-27ad-4f08-ad27-238375d1b0df"],
Cell[32350, 853, 2828, 47, 123, "Output",ExpressionUUID->"3410c707-e1e1-4b2c-8daf-31d09de95dd7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35227, 906, 284, 7, 54, "Subsection",ExpressionUUID->"d481d6a2-0de7-41ad-b8b5-d082f2b53c19"],
Cell[35514, 915, 1132, 33, 46, "Input",ExpressionUUID->"abd37b13-83da-4f19-b992-61481c4c5199"],
Cell[CellGroupData[{
Cell[36671, 952, 6654, 187, 346, "Input",ExpressionUUID->"7844f094-ccae-4929-877c-48b063a1e42c"],
Cell[43328, 1141, 206, 4, 34, "Output",ExpressionUUID->"48f5a179-c6a7-4d5f-bcbe-458cdec90028"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43571, 1150, 536, 12, 52, "Input",ExpressionUUID->"91834a04-ad7c-40b3-9214-5a3b658e3160"],
Cell[44110, 1164, 1727, 26, 102, "Output",ExpressionUUID->"916601f3-5a64-422f-8202-dde10a8c9a52"],
Cell[45840, 1192, 2808, 47, 123, "Output",ExpressionUUID->"e877985b-4a8e-4de6-9194-26650c222cb1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48697, 1245, 283, 7, 54, "Subsection",ExpressionUUID->"c4075f91-9523-4101-831d-935c8728e9bd"],
Cell[48983, 1254, 1108, 32, 46, "Input",ExpressionUUID->"92dbd672-4cd8-4e9b-aa20-2bbd85de5ecd"],
Cell[CellGroupData[{
Cell[50116, 1290, 6654, 187, 346, "Input",ExpressionUUID->"97669510-ade7-4063-add4-3b1a08aad4b3"],
Cell[56773, 1479, 207, 4, 34, "Output",ExpressionUUID->"968a95d9-5a5c-4b57-814f-0b23a2483def"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57017, 1488, 536, 12, 52, "Input",ExpressionUUID->"60d600e9-ee0b-44ee-a35d-ba6afedbb0ea"],
Cell[57556, 1502, 1670, 25, 81, "Output",ExpressionUUID->"80d15f54-c010-4d36-bc7e-e084349e1804"],
Cell[59229, 1529, 2799, 46, 123, "Output",ExpressionUUID->"4a190f66-c97d-4d9b-8dfe-2c0ed3fe956d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62089, 1582, 320, 5, 75, "Section",ExpressionUUID->"8bc49069-c9e2-483c-9da7-7d220d2a0bd3"],
Cell[62412, 1589, 284, 5, 30, "Input",ExpressionUUID->"8fbb15a4-00f0-470b-a64d-d50a33ab76a6"],
Cell[62699, 1596, 1954, 44, 52, "Input",ExpressionUUID->"5d09368e-3893-4091-b066-3747f24a1015"],
Cell[64656, 1642, 399, 7, 30, "Input",ExpressionUUID->"dc7837f3-0015-4d44-babd-6cc05c8a8ea4"],
Cell[65058, 1651, 256, 5, 30, "Input",ExpressionUUID->"1cd46219-a87c-4f49-a910-b8ec15faff8a"],
Cell[65317, 1658, 327, 6, 30, "Input",ExpressionUUID->"4428ddff-bb6f-4d76-9c9f-3eac88f053d2"],
Cell[65647, 1666, 358, 8, 30, "Input",ExpressionUUID->"d55535d1-64f6-4b86-b120-2b5bd78beb1d"],
Cell[66008, 1676, 2279, 66, 94, "Input",ExpressionUUID->"995105eb-91a7-46fe-b43e-4602851a914f"],
Cell[CellGroupData[{
Cell[68312, 1746, 329, 7, 54, "Subsection",ExpressionUUID->"f8ce6354-2868-4bfe-a4b6-0aa0fc3f7df5"],
Cell[68644, 1755, 1080, 31, 46, "Input",ExpressionUUID->"35f46b58-9d9c-4c97-9f44-0aaaa6dac7ca"],
Cell[CellGroupData[{
Cell[69749, 1790, 6604, 186, 346, "Input",ExpressionUUID->"3af303af-98c9-4ad5-bc6d-0e5f71f77e70"],
Cell[76356, 1978, 205, 4, 34, "Output",ExpressionUUID->"b623918b-bad5-4353-8fcd-96a02fcef80d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76598, 1987, 536, 12, 52, "Input",ExpressionUUID->"896ae0b2-58ba-433c-a81b-4a01e7789c73"],
Cell[77137, 2001, 1220, 19, 81, "Output",ExpressionUUID->"1ffcd7a0-2f1d-455d-8ffb-ef883d609b3c"],
Cell[78360, 2022, 1794, 29, 81, "Output",ExpressionUUID->"2df32a15-e9bf-49f9-b9ee-3a28a94b6b92"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80203, 2057, 284, 7, 54, "Subsection",ExpressionUUID->"c9cd2759-e62d-4e80-9832-70f684a82e5c"],
Cell[80490, 2066, 1129, 33, 46, "Input",ExpressionUUID->"fb95ff72-c1c0-49b0-9018-831e2e250250"],
Cell[CellGroupData[{
Cell[81644, 2103, 6653, 187, 346, "Input",ExpressionUUID->"c6e69969-b57d-4b19-aafe-efcef3a5eb3c"],
Cell[88300, 2292, 206, 4, 34, "Output",ExpressionUUID->"0446f24c-f27e-4ece-8cd2-191c4e540ed4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88543, 2301, 536, 12, 52, "Input",ExpressionUUID->"dba8805d-b877-4b8a-a798-94578a101699"],
Cell[89082, 2315, 1209, 19, 81, "Output",ExpressionUUID->"684fddb5-80ae-4b64-9efd-da6d680636bb"],
Cell[90294, 2336, 1825, 30, 81, "Output",ExpressionUUID->"32eb10a2-cd18-4ba5-a1da-d94da6f89eb1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92168, 2372, 284, 7, 54, "Subsection",ExpressionUUID->"02ea1642-42ab-4d8f-80a1-43e02abebc93"],
Cell[92455, 2381, 1132, 33, 46, "Input",ExpressionUUID->"93e2e692-4976-40d1-907d-1a21fe7f9f1c"],
Cell[CellGroupData[{
Cell[93612, 2418, 6654, 187, 346, "Input",ExpressionUUID->"dca9eb4e-edeb-4078-9f4e-d0f6c1c395c7"],
Cell[100269, 2607, 205, 4, 34, "Output",ExpressionUUID->"c80d9cda-897a-4e6d-a980-20beba21f4c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100511, 2616, 536, 12, 52, "Input",ExpressionUUID->"7c23a51e-c800-4bec-935e-61c705caf890"],
Cell[101050, 2630, 1209, 19, 81, "Output",ExpressionUUID->"5dec863f-f9ab-491b-af2e-cc24409ff5ae"],
Cell[102262, 2651, 1809, 30, 102, "Output",ExpressionUUID->"984041c2-c7bb-428c-9e9e-8892b92e8ccc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[104120, 2687, 283, 7, 54, "Subsection",ExpressionUUID->"3f93bd3a-d4c4-4f79-8512-7649b629f59e"],
Cell[104406, 2696, 1108, 32, 46, "Input",ExpressionUUID->"2a262863-cde0-4719-909a-e98c218be1cf"],
Cell[CellGroupData[{
Cell[105539, 2732, 6653, 187, 346, "Input",ExpressionUUID->"b90e2b49-19d0-42de-9af2-b86605cdb61b"],
Cell[112195, 2921, 206, 4, 34, "Output",ExpressionUUID->"983c2f97-f521-4d21-9b73-9c5aab55f605"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112438, 2930, 536, 12, 52, "Input",ExpressionUUID->"71224cee-253f-4fbe-8c14-bec70aa93acd"],
Cell[112977, 2944, 1172, 18, 60, "Output",ExpressionUUID->"f88b643d-7934-4b32-98c4-852481b43b72"],
Cell[114152, 2964, 1825, 30, 102, "Output",ExpressionUUID->"209907cb-e5c8-480c-86ed-e0383f1721b8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116038, 3001, 315, 5, 75, "Section",ExpressionUUID->"a02449dc-7cab-4ccd-bafd-3b7c9b4cc665"],
Cell[116356, 3008, 286, 5, 30, "Input",ExpressionUUID->"525ea23c-4e72-4ea5-972b-5b7968fa1b66"],
Cell[116645, 3015, 1956, 44, 52, "Input",ExpressionUUID->"64b1812c-d2c1-4bdd-b1a9-b78ed633f078"],
Cell[118604, 3061, 404, 8, 30, "Input",ExpressionUUID->"d6ca816c-7e22-446c-a154-a5fb6fc1cbf6"],
Cell[119011, 3071, 325, 6, 30, "Input",ExpressionUUID->"b1e8c9ce-a10a-4d49-8880-32424ecc4731"],
Cell[119339, 3079, 356, 8, 30, "Input",ExpressionUUID->"4b7a58bf-86e5-4bc2-92c3-afd098f32ed9"],
Cell[119698, 3089, 2277, 66, 94, "Input",ExpressionUUID->"24f51f57-a978-49e8-a14e-4e3844a2891b"],
Cell[CellGroupData[{
Cell[122000, 3159, 329, 7, 54, "Subsection",ExpressionUUID->"5456062a-8e7a-4f0e-ad73-d6d862477097"],
Cell[122332, 3168, 1080, 31, 46, "Input",ExpressionUUID->"c22e8506-80f8-412e-8b19-f4e77a87fd0a"],
Cell[CellGroupData[{
Cell[123437, 3203, 6602, 186, 346, "Input",ExpressionUUID->"4ffa1390-e218-448e-9dca-ea8fd45024ad"],
Cell[130042, 3391, 229, 4, 34, "Output",ExpressionUUID->"5e13c30c-9b0c-4c21-a99c-b01e42c099e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130308, 3400, 536, 12, 52, "Input",ExpressionUUID->"56634b18-dfee-4627-a273-c96965e63bfe"],
Cell[130847, 3414, 1032, 17, 60, "Output",ExpressionUUID->"9533a3a8-598c-4ab4-9d6b-84000991becc"],
Cell[131882, 3433, 1473, 26, 81, "Output",ExpressionUUID->"67f71c98-2eed-430d-a58e-e1b70af0b5dd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133404, 3465, 284, 7, 54, "Subsection",ExpressionUUID->"112daded-d445-48bd-af8d-4ee50347db9d"],
Cell[133691, 3474, 1129, 33, 46, "Input",ExpressionUUID->"055d63ef-51f3-4509-bdcd-ba50198cec38"],
Cell[CellGroupData[{
Cell[134845, 3511, 6652, 187, 346, "Input",ExpressionUUID->"10ebe6ab-0e58-4265-a29a-8b1ef6cb0832"],
Cell[141500, 3700, 206, 4, 34, "Output",ExpressionUUID->"81c7c157-cc79-4083-a72b-9c20c60df6ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141743, 3709, 536, 12, 52, "Input",ExpressionUUID->"6e0e213e-0c68-4fb5-ac86-86c80a41df4a"],
Cell[142282, 3723, 1006, 17, 60, "Output",ExpressionUUID->"0790c5f2-b4b8-4250-82dd-86ead549e624"],
Cell[143291, 3742, 1448, 26, 81, "Output",ExpressionUUID->"04aa746b-e64e-4900-8fc2-db814e3af1ba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[144788, 3774, 284, 7, 54, "Subsection",ExpressionUUID->"d4713cc2-7f4f-4465-ac99-cd7ee4726a77"],
Cell[145075, 3783, 1132, 33, 46, "Input",ExpressionUUID->"fce0789a-63fb-4c6a-8251-354f97e02684"],
Cell[CellGroupData[{
Cell[146232, 3820, 6656, 187, 346, "Input",ExpressionUUID->"e5ff0c82-7012-412b-b176-86c742953bd4"],
Cell[152891, 4009, 206, 4, 34, "Output",ExpressionUUID->"39dc4065-847f-41a8-981d-b8e7a5317ced"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153134, 4018, 536, 12, 52, "Input",ExpressionUUID->"2dd93ff2-f241-4573-a06f-57bbf5d4846f"],
Cell[153673, 4032, 1004, 17, 60, "Output",ExpressionUUID->"fcc861d1-e9d9-4c55-a6cb-0504d35180d1"],
Cell[154680, 4051, 1451, 26, 81, "Output",ExpressionUUID->"13f6eba2-7c17-4618-8e83-db4c87ec108c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156180, 4083, 283, 7, 54, "Subsection",ExpressionUUID->"40327a57-d689-4441-905f-bd9837ccb488"],
Cell[156466, 4092, 1108, 32, 46, "Input",ExpressionUUID->"3ef25e2c-881b-415c-ba2e-c0d73aaa7549"],
Cell[CellGroupData[{
Cell[157599, 4128, 6653, 187, 346, "Input",ExpressionUUID->"5d536a48-0f2e-4931-9b22-d87585c9d08d"],
Cell[164255, 4317, 206, 4, 34, "Output",ExpressionUUID->"3928cf62-0388-40f3-98c8-5b79309ecdcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164498, 4326, 536, 12, 52, "Input",ExpressionUUID->"f599936c-3057-44b9-89dd-8cd6955b261c"],
Cell[165037, 4340, 986, 16, 60, "Output",ExpressionUUID->"78954a6e-7964-471a-806a-6b395141565b"],
Cell[166026, 4358, 1449, 25, 81, "Output",ExpressionUUID->"ebe90446-d15e-4b8d-adcb-986377695a1d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> AuxiliaryFiles/MomentumTwistorParametrization.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains replacement rules for the kinematic variables in eq. (2.6) in terms *)
(*  of the momentum twistor parametrization in eq. (2.20). We refer to the Mandelstam.     *)  
(*  variables as						                           *)
(*											   *)
(*  v[1] = s_12, v[2] = s_23, ..., v[6] = s_61, v[7] = s_123, v[8] = s_234, v[9] = s_345.  *)  	
(*											   *)
(*******************************************************************************************)

MomTwistRepl = {v[1] -> x[1]^(-1), v[2] -> 1/(x[1]*(x[2] - x[8])), 
    v[3] -> -((x[3] - x[2]*x[4] - x[5])/(x[1]*(x[2] - x[3]*x[8]))), 
    v[4] -> (x[2] + x[3] - x[2]*x[4] - x[5] - x[2]*x[5] - x[6] + x[5]*x[6] + 
       x[7] - x[3]*x[7] + x[2]*x[4]*x[7] - x[3]*x[8] + x[5]*x[8] + 
       x[4]*x[6]*x[8] - x[4]*x[7]*x[8])/(x[1]*(x[3] - x[6])*(x[2] - x[8])), 
    v[5] -> (x[5] - x[7] - x[5]*x[8] + x[4]*x[7]*x[8])/
      (x[1]*(x[2] - x[3]*x[8])), v[6] -> (-x[5] + x[4]*x[7])/
      (x[1]*(x[3] - x[6])), v[7] -> (-1 + x[7] + x[8])/(x[1]*(-x[2] + x[8])), 
    v[8] -> x[5]/(x[1]*(x[2] - x[3]*x[8])), 
    v[9] -> (x[3] - x[5] - x[4]*x[6] + x[4]*x[7])/(x[1]*(x[3] - x[6]))}


==> AuxiliaryFiles/SqrtRepl.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains replacement rules for the square roots, eps_ijkl and Delta_6        *)
(*  (defined in eq. (5.20)-(5.114)) in terms of the momentum twistor representation.       *)   	
(*											   *)
(*******************************************************************************************)
SqrtRepl = {r[1] -> Sqrt[x[1]^(-2) + (x[3] - x[2]*x[4] - x[5])^2/
        (x[1]^2*(x[2] - x[3]*x[8])^2) + (2*(x[3] - x[2]*x[4] - x[5]))/
        (x[1]^2*(x[2] - x[3]*x[8])) + (2*(x[3] - x[2]*x[4] - x[5])*
         (x[5] - x[7] - x[5]*x[8] + x[4]*x[7]*x[8]))/
        (x[1]^2*(x[2] - x[3]*x[8])^2) - 
       (2*(x[5] - x[7] - x[5]*x[8] + x[4]*x[7]*x[8]))/
        (x[1]^2*(x[2] - x[3]*x[8])) + 
       (x[5] - x[7] - x[5]*x[8] + x[4]*x[7]*x[8])^2/
        (x[1]^2*(x[2] - x[3]*x[8])^2)], 
    r[2] -> Sqrt[(-x[5] + x[4]*x[7])^2/(x[1]^2*(x[3] - x[6])^2) + 
       1/(x[1]^2*(x[2] - x[8])^2) - (2*(-x[5] + x[4]*x[7]))/
        (x[1]^2*(x[3] - x[6])*(x[2] - x[8])) - 
       (2*(x[2] + x[3] - x[2]*x[4] - x[5] - x[2]*x[5] - x[6] + x[5]*x[6] + 
          x[7] - x[3]*x[7] + x[2]*x[4]*x[7] - x[3]*x[8] + x[5]*x[8] + 
          x[4]*x[6]*x[8] - x[4]*x[7]*x[8]))/(x[1]^2*(x[3] - x[6])*
         (x[2] - x[8])^2) - (2*(-x[5] + x[4]*x[7])*(x[2] + x[3] - x[2]*x[4] - 
          x[5] - x[2]*x[5] - x[6] + x[5]*x[6] + x[7] - x[3]*x[7] + 
          x[2]*x[4]*x[7] - x[3]*x[8] + x[5]*x[8] + x[4]*x[6]*x[8] - 
          x[4]*x[7]*x[8]))/(x[1]^2*(x[3] - x[6])^2*(x[2] - x[8])) + 
       (x[2] + x[3] - x[2]*x[4] - x[5] - x[2]*x[5] - x[6] + x[5]*x[6] + 
          x[7] - x[3]*x[7] + x[2]*x[4]*x[7] - x[3]*x[8] + x[5]*x[8] + 
          x[4]*x[6]*x[8] - x[4]*x[7]*x[8])^2/(x[1]^2*(x[3] - x[6])^2*
         (x[2] - x[8])^2)], 
    r[3] -> Sqrt[x[1]^(-2) - (2*(x[2] + x[3] - x[2]*x[4] - x[5] - x[2]*x[5] - 
          x[6] + x[5]*x[6] + x[7] - x[3]*x[7] + x[2]*x[4]*x[7] - x[3]*x[8] + 
          x[5]*x[8] + x[4]*x[6]*x[8] - x[4]*x[7]*x[8]))/
        (x[1]^2*(x[3] - x[6])*(x[2] - x[8])) + 
       (x[2] + x[3] - x[2]*x[4] - x[5] - x[2]*x[5] - x[6] + x[5]*x[6] + 
          x[7] - x[3]*x[7] + x[2]*x[4]*x[7] - x[3]*x[8] + x[5]*x[8] + 
          x[4]*x[6]*x[8] - x[4]*x[7]*x[8])^2/(x[1]^2*(x[3] - x[6])^2*
         (x[2] - x[8])^2) - (2*(x[1]^(-1) - (x[3] - x[5] - x[4]*x[6] + 
            x[4]*x[7])/(x[1]*(x[3] - x[6])) - (-1 + x[7] + x[8])/
           (x[1]*(-x[2] + x[8])) + (x[2] + x[3] - x[2]*x[4] - x[5] - 
            x[2]*x[5] - x[6] + x[5]*x[6] + x[7] - x[3]*x[7] + 
            x[2]*x[4]*x[7] - x[3]*x[8] + x[5]*x[8] + x[4]*x[6]*x[8] - 
            x[4]*x[7]*x[8])/(x[1]*(x[3] - x[6])*(x[2] - x[8]))))/x[1] - 
       (2*(x[2] + x[3] - x[2]*x[4] - x[5] - x[2]*x[5] - x[6] + x[5]*x[6] + 
          x[7] - x[3]*x[7] + x[2]*x[4]*x[7] - x[3]*x[8] + x[5]*x[8] + 
          x[4]*x[6]*x[8] - x[4]*x[7]*x[8])*(x[1]^(-1) - 
          (x[3] - x[5] - x[4]*x[6] + x[4]*x[7])/(x[1]*(x[3] - x[6])) - 
          (-1 + x[7] + x[8])/(x[1]*(-x[2] + x[8])) + 
          (x[2] + x[3] - x[2]*x[4] - x[5] - x[2]*x[5] - x[6] + x[5]*x[6] + 
            x[7] - x[3]*x[7] + x[2]*x[4]*x[7] - x[3]*x[8] + x[5]*x[8] + 
            x[4]*x[6]*x[8] - x[4]*x[7]*x[8])/(x[1]*(x[3] - x[6])*
            (x[2] - x[8]))))/(x[1]*(x[3] - x[6])*(x[2] - x[8])) + 
       (x[1]^(-1) - (x[3] - x[5] - x[4]*x[6] + x[4]*x[7])/
          (x[1]*(x[3] - x[6])) - (-1 + x[7] + x[8])/(x[1]*(-x[2] + x[8])) + 
         (x[2] + x[3] - x[2]*x[4] - x[5] - x[2]*x[5] - x[6] + x[5]*x[6] + 
           x[7] - x[3]*x[7] + x[2]*x[4]*x[7] - x[3]*x[8] + x[5]*x[8] + 
           x[4]*x[6]*x[8] - x[4]*x[7]*x[8])/(x[1]*(x[3] - x[6])*
           (x[2] - x[8])))^2], r[4] -> Sqrt[1/(x[1]^2*(x[2] - x[8])^2) - 
       (2*(x[5] - x[7] - x[5]*x[8] + x[4]*x[7]*x[8]))/(x[1]^2*(x[2] - x[8])*
         (x[2] - x[3]*x[8])) + (x[5] - x[7] - x[5]*x[8] + x[4]*x[7]*x[8])^2/
        (x[1]^2*(x[2] - x[3]*x[8])^2) - 
       (2*(1/(x[1]*(x[2] - x[8])) - (-1 + x[7] + x[8])/
           (x[1]*(-x[2] + x[8])) - x[5]/(x[1]*(x[2] - x[3]*x[8])) + 
          (x[5] - x[7] - x[5]*x[8] + x[4]*x[7]*x[8])/
           (x[1]*(x[2] - x[3]*x[8]))))/(x[1]*(x[2] - x[8])) - 
       (2*(x[5] - x[7] - x[5]*x[8] + x[4]*x[7]*x[8])*
         (1/(x[1]*(x[2] - x[8])) - (-1 + x[7] + x[8])/(x[1]*(-x[2] + x[8])) - 
          x[5]/(x[1]*(x[2] - x[3]*x[8])) + (x[5] - x[7] - x[5]*x[8] + 
            x[4]*x[7]*x[8])/(x[1]*(x[2] - x[3]*x[8]))))/
        (x[1]*(x[2] - x[3]*x[8])) + (1/(x[1]*(x[2] - x[8])) - 
         (-1 + x[7] + x[8])/(x[1]*(-x[2] + x[8])) - 
         x[5]/(x[1]*(x[2] - x[3]*x[8])) + (x[5] - x[7] - x[5]*x[8] + 
           x[4]*x[7]*x[8])/(x[1]*(x[2] - x[3]*x[8])))^2], 
    r[5] -> Sqrt[(-x[5] + x[4]*x[7])^2/(x[1]^2*(x[3] - x[6])^2) + 
       (x[3] - x[2]*x[4] - x[5])^2/(x[1]^2*(x[2] - x[3]*x[8])^2) + 
       (2*(x[3] - x[2]*x[4] - x[5])*(-x[5] + x[4]*x[7]))/
        (x[1]^2*(x[3] - x[6])*(x[2] - x[3]*x[8])) - 
       (2*(-x[5] + x[4]*x[7])*((-x[5] + x[4]*x[7])/(x[1]*(x[3] - x[6])) - 
          (x[3] - x[5] - x[4]*x[6] + x[4]*x[7])/(x[1]*(x[3] - x[6])) - 
          (x[3] - x[2]*x[4] - x[5])/(x[1]*(x[2] - x[3]*x[8])) - 
          x[5]/(x[1]*(x[2] - x[3]*x[8]))))/(x[1]*(x[3] - x[6])) + 
       (2*(x[3] - x[2]*x[4] - x[5])*((-x[5] + x[4]*x[7])/
           (x[1]*(x[3] - x[6])) - (x[3] - x[5] - x[4]*x[6] + x[4]*x[7])/
           (x[1]*(x[3] - x[6])) - (x[3] - x[2]*x[4] - x[5])/
           (x[1]*(x[2] - x[3]*x[8])) - x[5]/(x[1]*(x[2] - x[3]*x[8]))))/
        (x[1]*(x[2] - x[3]*x[8])) + 
       ((-x[5] + x[4]*x[7])/(x[1]*(x[3] - x[6])) - 
         (x[3] - x[5] - x[4]*x[6] + x[4]*x[7])/(x[1]*(x[3] - x[6])) - 
         (x[3] - x[2]*x[4] - x[5])/(x[1]*(x[2] - x[3]*x[8])) - 
         x[5]/(x[1]*(x[2] - x[3]*x[8])))^2], eps[1, 2, 3, 4] -> 
     -((-x[2] + x[2]*x[5] - x[7] + x[3]*x[7] - x[2]*x[4]*x[7] + 
        x[2]*x[4]*x[8] + x[4]*x[7]*x[8])/(x[1]^2*(x[2] - x[8])*
        (x[2] - x[3]*x[8]))), eps[2, 3, 4, 5] -> 
     (-(x[2]^2*x[4]) - x[2]*x[3]*x[4] + x[2]^2*x[4]^2 - x[2]*x[5] + 
       x[2]*x[3]*x[5] + x[2]*x[4]*x[5] + x[2]*x[4]*x[6] + x[5]*x[6] - 
       x[3]*x[5]*x[6] - x[3]*x[7] + x[3]^2*x[7] - x[2]*x[3]*x[4]*x[7] + 
       x[2]*x[3]*x[4]*x[8] - x[2]*x[4]^2*x[6]*x[8] - x[4]*x[5]*x[6]*x[8] + 
       x[3]*x[4]*x[7]*x[8])/(x[1]^2*(x[3] - x[6])*(x[2] - x[8])*
       (-x[2] + x[3]*x[8])), eps[3, 4, 5, 6] -> 
     -((x[2]^2 + x[2]*x[3] - 2*x[2]^2*x[4] - x[2]*x[3]*x[4] + x[2]^2*x[4]^2 - 
        2*x[2]*x[5] - x[2]^2*x[5] + x[2]*x[4]*x[5] + x[2]^2*x[4]*x[5] + 
        x[2]*x[5]^2 - x[2]*x[6] + x[2]*x[4]*x[6] + x[5]*x[6] + 
        x[2]*x[5]*x[6] - x[3]*x[5]*x[6] + 2*x[2]*x[7] - x[2]*x[3]*x[7] - 
        x[2]*x[4]*x[7] + x[2]^2*x[4]*x[7] + x[2]*x[3]*x[4]*x[7] - 
        x[2]^2*x[4]^2*x[7] - x[5]*x[7] - x[2]*x[5]*x[7] + x[3]*x[5]*x[7] - 
        x[2]*x[4]*x[5]*x[7] - x[6]*x[7] + x[3]*x[6]*x[7] - 
        x[2]*x[4]*x[6]*x[7] + x[7]^2 - x[3]*x[7]^2 + x[2]*x[4]*x[7]^2 - 
        x[2]*x[3]*x[8] + x[2]*x[3]*x[4]*x[8] + x[2]*x[5]*x[8] + 
        x[2]*x[4]*x[6]*x[8] - x[2]*x[4]^2*x[6]*x[8] + x[3]*x[5]*x[6]*x[8] - 
        x[4]*x[5]*x[6]*x[8] - x[2]*x[4]*x[5]*x[6]*x[8] - x[5]^2*x[6]*x[8] - 
        x[3]*x[7]*x[8] - x[2]*x[4]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + 
        x[5]*x[7]*x[8] + x[4]*x[6]*x[7]*x[8] - x[3]*x[4]*x[6]*x[7]*x[8] + 
        x[2]*x[4]^2*x[6]*x[7]*x[8] + x[4]*x[5]*x[6]*x[7]*x[8] - 
        x[4]*x[7]^2*x[8])/(x[1]^2*(x[3] - x[6])*(x[2] - x[8])*
        (x[2] - x[3]*x[8]))), eps[4, 5, 6, 1] -> 
     (-(x[2]*x[5]) + x[2]*x[5]^2 + x[2]*x[7] - x[5]*x[7] - x[2]*x[5]*x[7] + 
       x[3]*x[5]*x[7] - x[2]*x[4]*x[5]*x[7] + x[7]^2 - x[3]*x[7]^2 + 
       x[2]*x[4]*x[7]^2 + x[2]*x[4]*x[5]*x[8] + x[5]*x[6]*x[8] - 
       x[5]^2*x[6]*x[8] - x[3]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] - 
       x[2]*x[4]^2*x[7]*x[8] + x[5]*x[7]*x[8] - x[4]*x[6]*x[7]*x[8] + 
       x[4]*x[5]*x[6]*x[7]*x[8] - x[4]*x[7]^2*x[8] - x[4]*x[5]*x[6]*x[8]^2 + 
       x[4]^2*x[6]*x[7]*x[8]^2)/(x[1]^2*(x[3] - x[6])*(x[2] - x[8])*
       (-x[2] + x[3]*x[8])), eps[5, 6, 1, 2] -> 
     (-(x[2]*x[5]) + x[2]*x[4]*x[5] + x[5]*x[6] - x[3]*x[7] + 
       x[2]*x[4]*x[7] + x[3]*x[4]*x[7] - x[2]*x[4]^2*x[7] - x[4]*x[6]*x[7] - 
       x[4]*x[5]*x[6]*x[8] + x[4]^2*x[6]*x[7]*x[8])/(x[1]^2*(x[3] - x[6])*
       (x[2] - x[3]*x[8])), eps[6, 1, 2, 3] -> 
     (-x[2] + x[2]*x[4] + x[5]*x[6] - x[7] + x[4]*x[7] - x[4]*x[6]*x[7])/
      (x[1]^2*(x[3] - x[6])*(x[2] - x[8])), eps[1, 2, 3, 5] -> 
     (-x[2]^2 - x[2]*x[3] + x[2]^2*x[4] + x[2]*x[3]*x[5] + x[2]*x[6] - 
       x[2]*x[7] - x[3]*x[7] + x[3]^2*x[7] + x[2]*x[4]*x[7] - 
       x[2]*x[3]*x[4]*x[7] + x[6]*x[7] - x[3]*x[6]*x[7] + x[2]*x[3]*x[8] - 
       x[2]*x[4]*x[6]*x[8] - x[3]*x[5]*x[6]*x[8] + x[3]*x[7]*x[8] - 
       x[4]*x[6]*x[7]*x[8] + x[3]*x[4]*x[6]*x[7]*x[8])/
      (x[1]^2*(x[3] - x[6])*(x[2] - x[8])*(x[2] - x[3]*x[8])), 
    eps[2, 3, 4, 6] -> (-(x[2]*x[3]) + x[2]^2*x[4] + x[2]*x[3]*x[4] - 
       x[2]^2*x[4]^2 + x[2]*x[5] - x[2]*x[4]*x[5] + x[2]*x[6] - 
       x[2]*x[4]*x[6] - x[5]*x[6] - x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + 
       x[6]*x[7] - x[3]*x[6]*x[7] + x[2]*x[4]*x[6]*x[7] - 
       x[2]*x[4]*x[6]*x[8] + x[2]*x[4]^2*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] - 
       x[4]*x[6]*x[7]*x[8])/(x[1]^2*(x[3] - x[6])*(x[2] - x[8])*
       (-x[2] + x[3]*x[8])), eps[3, 4, 5, 1] -> 
     (-x[2]^2 - x[2]*x[3] + x[2]^2*x[4] + x[2]*x[5] + x[2]^2*x[5] + 
       x[2]*x[3]*x[5] - x[2]^2*x[4]*x[5] - x[2]*x[5]^2 + x[2]*x[6] - 
       x[2]*x[5]*x[6] - 2*x[2]*x[7] - x[3]*x[7] + x[2]*x[3]*x[7] + 
       x[3]^2*x[7] + x[2]*x[4]*x[7] - x[2]^2*x[4]*x[7] - 
       2*x[2]*x[3]*x[4]*x[7] + x[2]^2*x[4]^2*x[7] + x[5]*x[7] + 
       x[2]*x[5]*x[7] - x[3]*x[5]*x[7] + x[2]*x[4]*x[5]*x[7] + x[6]*x[7] - 
       x[3]*x[6]*x[7] + x[2]*x[4]*x[6]*x[7] - x[7]^2 + x[3]*x[7]^2 - 
       x[2]*x[4]*x[7]^2 + x[2]*x[3]*x[8] - x[2]*x[5]*x[8] - 
       x[2]*x[4]*x[6]*x[8] - x[3]*x[5]*x[6]*x[8] + x[2]*x[4]*x[5]*x[6]*x[8] + 
       x[5]^2*x[6]*x[8] + x[3]*x[7]*x[8] + x[2]*x[4]*x[7]*x[8] - 
       x[5]*x[7]*x[8] - x[4]*x[6]*x[7]*x[8] + x[3]*x[4]*x[6]*x[7]*x[8] - 
       x[2]*x[4]^2*x[6]*x[7]*x[8] - x[4]*x[5]*x[6]*x[7]*x[8] + 
       x[4]*x[7]^2*x[8])/(x[1]^2*(x[3] - x[6])*(x[2] - x[8])*
       (-x[2] + x[3]*x[8])), eps[4, 5, 6, 2] -> 
     (x[2]^2 + x[2]*x[3] - 2*x[2]^2*x[4] - x[2]*x[3]*x[4] + x[2]^2*x[4]^2 - 
       x[2]*x[5] - x[2]^2*x[5] + x[2]*x[4]*x[5] + x[2]^2*x[4]*x[5] - 
       x[2]*x[6] + x[2]*x[4]*x[6] + x[5]*x[6] + x[2]*x[5]*x[6] - 
       x[3]*x[5]*x[6] + x[2]*x[7] - x[2]*x[3]*x[7] - x[2]*x[4]*x[7] + 
       x[2]^2*x[4]*x[7] + x[2]*x[3]*x[4]*x[7] - x[2]^2*x[4]^2*x[7] - 
       x[6]*x[7] + x[3]*x[6]*x[7] - x[2]*x[4]*x[6]*x[7] - x[2]*x[3]*x[8] + 
       x[2]*x[3]*x[4]*x[8] + x[2]*x[5]*x[8] - x[2]*x[4]*x[5]*x[8] + 
       x[2]*x[4]*x[6]*x[8] - x[2]*x[4]^2*x[6]*x[8] - x[5]*x[6]*x[8] + 
       x[3]*x[5]*x[6]*x[8] - x[4]*x[5]*x[6]*x[8] - x[2]*x[4]*x[5]*x[6]*x[8] - 
       x[2]*x[4]*x[7]*x[8] + x[2]*x[4]^2*x[7]*x[8] + 2*x[4]*x[6]*x[7]*x[8] - 
       x[3]*x[4]*x[6]*x[7]*x[8] + x[2]*x[4]^2*x[6]*x[7]*x[8] + 
       x[4]*x[5]*x[6]*x[8]^2 - x[4]^2*x[6]*x[7]*x[8]^2)/
      (x[1]^2*(x[3] - x[6])*(x[2] - x[8])*(-x[2] + x[3]*x[8])), 
    eps[5, 6, 1, 3] -> (x[2]*x[5] + x[2]^2*x[5] - x[2]^2*x[4]*x[5] - 
       x[2]*x[5]^2 - x[2]*x[5]*x[6] - x[2]*x[7] + x[2]*x[3]*x[7] - 
       x[2]^2*x[4]*x[7] - x[2]*x[3]*x[4]*x[7] + x[2]^2*x[4]^2*x[7] + 
       x[5]*x[7] + x[2]*x[5]*x[7] - x[3]*x[5]*x[7] + x[2]*x[4]*x[5]*x[7] + 
       x[2]*x[4]*x[6]*x[7] - x[7]^2 + x[3]*x[7]^2 - x[2]*x[4]*x[7]^2 - 
       x[2]*x[5]*x[8] + x[2]*x[4]*x[5]*x[6]*x[8] + x[5]^2*x[6]*x[8] + 
       x[2]*x[4]*x[7]*x[8] - x[5]*x[7]*x[8] - x[2]*x[4]^2*x[6]*x[7]*x[8] - 
       x[4]*x[5]*x[6]*x[7]*x[8] + x[4]*x[7]^2*x[8])/(x[1]^2*(x[3] - x[6])*
       (x[2] - x[8])*(x[2] - x[3]*x[8])), eps[6, 1, 2, 4] -> 
     (-x[2]^2 + x[2]^2*x[4] + x[2]^2*x[5] - x[2]^2*x[4]*x[5] - x[2]*x[7] + 
       x[2]*x[3]*x[7] + x[2]*x[4]*x[7] - x[2]^2*x[4]*x[7] - 
       x[2]*x[3]*x[4]*x[7] + x[2]^2*x[4]^2*x[7] + x[2]*x[3]*x[8] - 
       x[2]*x[3]*x[4]*x[8] - x[2]*x[5]*x[8] + x[2]*x[4]*x[5]*x[8] + 
       x[5]*x[6]*x[8] - x[3]*x[5]*x[6]*x[8] + x[2]*x[4]*x[5]*x[6]*x[8] + 
       x[2]*x[4]*x[7]*x[8] - x[2]*x[4]^2*x[7]*x[8] - x[4]*x[6]*x[7]*x[8] + 
       x[3]*x[4]*x[6]*x[7]*x[8] - x[2]*x[4]^2*x[6]*x[7]*x[8] - 
       x[4]*x[5]*x[6]*x[8]^2 + x[4]^2*x[6]*x[7]*x[8]^2)/
      (x[1]^2*(x[3] - x[6])*(x[2] - x[8])*(-x[2] + x[3]*x[8])), 
    eps[1, 2, 4, 5] -> (-x[2]^2 - x[2]*x[3] + x[2]^2*x[4] + x[2]^2*x[5] + 
       x[2]*x[3]*x[5] - x[2]^2*x[4]*x[5] + x[2]*x[6] - x[2]*x[5]*x[6] - 
       x[2]*x[7] - x[3]*x[7] + x[2]*x[3]*x[7] + x[3]^2*x[7] + 
       x[2]*x[4]*x[7] - x[2]^2*x[4]*x[7] - 2*x[2]*x[3]*x[4]*x[7] + 
       x[2]^2*x[4]^2*x[7] + x[6]*x[7] - x[3]*x[6]*x[7] + 
       x[2]*x[4]*x[6]*x[7] + x[2]*x[3]*x[8] - x[2]*x[5]*x[8] + 
       x[2]*x[4]*x[5]*x[8] - x[2]*x[4]*x[6]*x[8] + x[5]*x[6]*x[8] - 
       x[3]*x[5]*x[6]*x[8] + x[2]*x[4]*x[5]*x[6]*x[8] + x[2]*x[4]*x[7]*x[8] + 
       x[3]*x[4]*x[7]*x[8] - x[2]*x[4]^2*x[7]*x[8] - 2*x[4]*x[6]*x[7]*x[8] + 
       x[3]*x[4]*x[6]*x[7]*x[8] - x[2]*x[4]^2*x[6]*x[7]*x[8] - 
       x[4]*x[5]*x[6]*x[8]^2 + x[4]^2*x[6]*x[7]*x[8]^2)/
      (x[1]^2*(x[3] - x[6])*(x[2] - x[8])*(-x[2] + x[3]*x[8])), 
    eps[2, 3, 5, 6] -> (-x[2]^2 - x[2]*x[3] + 2*x[2]^2*x[4] + 
       x[2]*x[3]*x[4] - x[2]^2*x[4]^2 + x[2]*x[5] - x[2]*x[4]*x[5] + 
       x[2]*x[6] - x[2]*x[4]*x[6] - x[5]*x[6] + x[3]*x[5]*x[6] - x[2]*x[7] + 
       x[2]*x[4]*x[7] + x[6]*x[7] - x[3]*x[6]*x[7] + x[2]*x[3]*x[8] - 
       x[2]*x[3]*x[4]*x[8] - x[2]*x[4]*x[6]*x[8] + x[2]*x[4]^2*x[6]*x[8] - 
       x[3]*x[5]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + x[3]*x[7]*x[8] - 
       x[3]*x[4]*x[7]*x[8] - x[4]*x[6]*x[7]*x[8] + x[3]*x[4]*x[6]*x[7]*x[8])/
      (x[1]^2*(x[3] - x[6])*(x[2] - x[8])*(x[2] - x[3]*x[8])), 
    eps[3, 4, 6, 1] -> (x[2]^2 - x[2]^2*x[4] - x[2]*x[5] - x[2]^2*x[5] + 
       x[2]^2*x[4]*x[5] + x[2]*x[5]^2 + 2*x[2]*x[7] - x[2]*x[3]*x[7] - 
       x[2]*x[4]*x[7] + x[2]^2*x[4]*x[7] + x[2]*x[3]*x[4]*x[7] - 
       x[2]^2*x[4]^2*x[7] - x[5]*x[7] - x[2]*x[5]*x[7] + x[3]*x[5]*x[7] - 
       x[2]*x[4]*x[5]*x[7] + x[7]^2 - x[3]*x[7]^2 + x[2]*x[4]*x[7]^2 - 
       x[2]*x[3]*x[8] + x[2]*x[3]*x[4]*x[8] + x[2]*x[5]*x[8] + 
       x[3]*x[5]*x[6]*x[8] - x[2]*x[4]*x[5]*x[6]*x[8] - x[5]^2*x[6]*x[8] - 
       x[3]*x[7]*x[8] - x[2]*x[4]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + 
       x[5]*x[7]*x[8] - x[3]*x[4]*x[6]*x[7]*x[8] + x[2]*x[4]^2*x[6]*x[7]*
        x[8] + x[4]*x[5]*x[6]*x[7]*x[8] - x[4]*x[7]^2*x[8])/
      (x[1]^2*(x[3] - x[6])*(x[2] - x[8])*(-x[2] + x[3]*x[8])), 
    \[CapitalDelta]6 -> (-(x[5]^2*x[6]) - x[3]*x[7] + 
       x[5]*(x[6] + x[7]*(x[3] + x[4]*(-1 + x[8])) + 
         x[4]*x[6]*(x[7] - x[8])) + x[4]*x[7]*(x[3] - x[3]*x[7] + 
         (x[6] - x[7])*(-1 + x[4]*x[8])) + 
       x[2]*(x[5]^2 + x[4]*x[7]*(2 + x[4]*(-1 + x[7] - x[8])) + 
         x[5]*(-1 + x[4]*(-2*x[7] + x[8]))))/(x[1]^3*(x[3] - x[6])*
       (x[2] - x[8])*(x[2] - x[3]*x[8]))}


==> AuxiliaryFiles/UTBasis_db.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the UT basis for the double--box family.                            *)
(*											   *)
(*  Kinematic variables are labelled by							   *)
(*											   *)
(*  v[1] = s_12, v[2] = s_23, ..., v[6] = s_61, v[7] = s_123, v[8] = s_234, v[9] = s_345.  *)  	
(*											   *)
(*  Feynman integrals are written using the notation j[family, a1,a2,...,a13],             *)
(*  as defined in Eq. (2.23). The dimensional regulator is denoted by ep.                  *)
(*  Parity odd objects (r[j], eps[i,j,k,l] and Delta_6) are kept symbolically and can be   *)
(*  translated using the replacement rules in SqrtRepl.m. 				   *)
(*                                                                                         *)
(*******************************************************************************************)

UTdb = {-(ep^4*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[1]*v[4]*
      v[8]), ep^4*j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 1]*v[1]*
     v[4], ep^4*(j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 1]*
       ((-2*v[1]*v[3]*v[4]*v[5])/eps[5, 6, 1, 2] - (2*v[1]^2*v[4]*v[8])/
         eps[5, 6, 1, 2] + (2*v[1]*v[3]*v[4]*v[8])/eps[5, 6, 1, 2] + 
        (2*v[1]*v[4]*v[5]*v[8])/eps[5, 6, 1, 2] - (2*v[1]*v[4]*v[8]^2)/
         eps[5, 6, 1, 2]) + j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 1]*
       ((v[1]^2*v[4]*v[6])/eps[5, 6, 1, 2] - (v[1]*v[3]*v[4]*v[6])/
         eps[5, 6, 1, 2] - (v[1]*v[4]*v[5]*v[6])/eps[5, 6, 1, 2] + 
        (v[1]^2*v[4]*v[8])/eps[5, 6, 1, 2] + (2*v[1]*v[4]*v[6]*v[8])/
         eps[5, 6, 1, 2] + (v[1]*v[4]*v[5]*v[9])/eps[5, 6, 1, 2] - 
        (v[1]*v[4]*v[8]*v[9])/eps[5, 6, 1, 2]) + 
      j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       ((2*v[1]*v[3]*v[4]*v[5])/eps[5, 6, 1, 2] - (v[1]^2*v[4]*v[6])/
         eps[5, 6, 1, 2] + (2*v[1]*v[3]*v[4]*v[6])/eps[5, 6, 1, 2] - 
        (v[3]^2*v[4]*v[6])/eps[5, 6, 1, 2] + (2*v[1]*v[4]*v[5]*v[6])/
         eps[5, 6, 1, 2] + (2*v[3]*v[4]*v[5]*v[6])/eps[5, 6, 1, 2] - 
        (v[4]*v[5]^2*v[6])/eps[5, 6, 1, 2] + (v[1]^2*v[4]*v[8])/
         eps[5, 6, 1, 2] - (v[1]*v[3]*v[4]*v[8])/eps[5, 6, 1, 2] - 
        (v[1]*v[4]*v[5]*v[8])/eps[5, 6, 1, 2] - (v[1]*v[4]*v[5]*v[9])/
         eps[5, 6, 1, 2] - (v[3]*v[4]*v[5]*v[9])/eps[5, 6, 1, 2] + 
        (v[4]*v[5]^2*v[9])/eps[5, 6, 1, 2] - (v[1]*v[4]*v[8]*v[9])/
         eps[5, 6, 1, 2] + (v[3]*v[4]*v[8]*v[9])/eps[5, 6, 1, 2] - 
        (v[4]*v[5]*v[8]*v[9])/eps[5, 6, 1, 2]) + 
      j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       (-((v[1]*v[4]*v[5]*v[6])/eps[5, 6, 1, 2]) - (v[3]*v[4]*v[5]*v[6])/
         eps[5, 6, 1, 2] + (v[4]*v[5]^2*v[6])/eps[5, 6, 1, 2] - 
        (v[1]*v[4]*v[5]*v[8])/eps[5, 6, 1, 2] - (v[1]*v[4]*v[6]*v[8])/
         eps[5, 6, 1, 2] + (v[3]*v[4]*v[6]*v[8])/eps[5, 6, 1, 2] - 
        (v[4]*v[5]*v[6]*v[8])/eps[5, 6, 1, 2] + (v[1]*v[4]*v[8]^2)/
         eps[5, 6, 1, 2] - (v[4]*v[5]^2*v[9])/eps[5, 6, 1, 2] + 
        (2*v[4]*v[5]*v[8]*v[9])/eps[5, 6, 1, 2] - (v[4]*v[8]^2*v[9])/
         eps[5, 6, 1, 2]) + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       (-((v[1]*v[3]*v[4]*v[6])/eps[5, 6, 1, 2]) + (v[3]^2*v[4]*v[6])/
         eps[5, 6, 1, 2] - (v[3]*v[4]*v[5]*v[6])/eps[5, 6, 1, 2] - 
        (v[1]*v[3]*v[4]*v[8])/eps[5, 6, 1, 2] - (v[1]*v[4]*v[6]*v[8])/
         eps[5, 6, 1, 2] - (v[3]*v[4]*v[6]*v[8])/eps[5, 6, 1, 2] + 
        (v[4]*v[5]*v[6]*v[8])/eps[5, 6, 1, 2] + (v[1]*v[4]*v[8]^2)/
         eps[5, 6, 1, 2] + (v[3]*v[4]*v[5]*v[9])/eps[5, 6, 1, 2] + 
        (2*v[1]*v[4]*v[8]*v[9])/eps[5, 6, 1, 2] - (v[3]*v[4]*v[8]*v[9])/
         eps[5, 6, 1, 2] - (v[4]*v[5]*v[8]*v[9])/eps[5, 6, 1, 2] + 
        (v[4]*v[8]^2*v[9])/eps[5, 6, 1, 2]) + 
      j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       ((-2*v[1]*v[3]*v[4]*v[5]*v[6])/eps[5, 6, 1, 2] - 
        (v[1]^2*v[4]*v[6]*v[8])/eps[5, 6, 1, 2] + (v[1]*v[3]*v[4]*v[6]*v[8])/
         eps[5, 6, 1, 2] + (v[1]*v[4]*v[5]*v[6]*v[8])/eps[5, 6, 1, 2] + 
        (v[1]^2*v[4]*v[8]^2)/eps[5, 6, 1, 2] + (v[1]*v[4]*v[5]*v[8]*v[9])/
         eps[5, 6, 1, 2] - (v[1]*v[4]*v[8]^2*v[9])/eps[5, 6, 1, 2])), 
    ep^4*(j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 1]*
       ((v[1]*v[2]*v[4]*v[5])/eps[3, 4, 5, 1] - (v[1]*v[4]^2*v[5])/
         eps[3, 4, 5, 1] + (2*v[1]*v[2]*v[4]*v[6])/eps[3, 4, 5, 1] + 
        (v[1]*v[4]*v[5]*v[6])/eps[3, 4, 5, 1] - (v[1]*v[4]*v[6]*v[7])/
         eps[3, 4, 5, 1] - (2*v[1]*v[2]*v[4]*v[8])/eps[3, 4, 5, 1] + 
        (v[1]*v[4]^2*v[8])/eps[3, 4, 5, 1] - (2*v[1]*v[4]*v[5]*v[8])/
         eps[3, 4, 5, 1] - (2*v[1]*v[4]*v[6]*v[8])/eps[3, 4, 5, 1] + 
        (v[1]*v[4]*v[7]*v[8])/eps[3, 4, 5, 1] + (2*v[1]*v[4]*v[8]^2)/
         eps[3, 4, 5, 1]) + j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 1]*
       (-((v[1]*v[2]*v[3]*v[4])/eps[3, 4, 5, 1]) + (v[1]*v[3]*v[4]^2)/
         eps[3, 4, 5, 1] - (v[1]*v[3]*v[4]*v[6])/eps[3, 4, 5, 1] + 
        (2*v[1]*v[3]*v[4]*v[8])/eps[3, 4, 5, 1] + (v[1]*v[4]^2*v[8])/
         eps[3, 4, 5, 1] + (v[1]*v[2]*v[4]*v[9])/eps[3, 4, 5, 1] - 
        (v[1]*v[4]*v[8]*v[9])/eps[3, 4, 5, 1]) + 
      j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 1]*
       ((v[1]*v[2]*v[3]*v[4])/eps[3, 4, 5, 1] - (v[1]*v[3]*v[4]^2)/
         eps[3, 4, 5, 1] + (v[1]*v[3]*v[4]*v[6])/eps[3, 4, 5, 1] - 
        (2*v[1]*v[3]*v[4]*v[8])/eps[3, 4, 5, 1] - (v[1]*v[4]^2*v[8])/
         eps[3, 4, 5, 1] - (v[1]*v[2]*v[4]*v[9])/eps[3, 4, 5, 1] + 
        (v[1]*v[4]*v[8]*v[9])/eps[3, 4, 5, 1]) + 
      j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
       ((v[1]*v[2]^2*v[3])/eps[3, 4, 5, 1] - (v[1]*v[2]*v[3]*v[4])/
         eps[3, 4, 5, 1] - (v[1]*v[2]*v[4]*v[5])/eps[3, 4, 5, 1] + 
        (v[1]*v[4]^2*v[5])/eps[3, 4, 5, 1] - (2*v[1]*v[2]*v[3]*v[6])/
         eps[3, 4, 5, 1] - (2*v[1]*v[2]*v[4]*v[6])/eps[3, 4, 5, 1] - 
        (v[1]*v[3]*v[4]*v[6])/eps[3, 4, 5, 1] - (v[1]*v[4]*v[5]*v[6])/
         eps[3, 4, 5, 1] + (v[1]*v[3]*v[6]^2)/eps[3, 4, 5, 1] - 
        (v[1]*v[2]*v[3]*v[7])/eps[3, 4, 5, 1] + (v[1]*v[3]*v[4]*v[7])/
         eps[3, 4, 5, 1] + (v[1]*v[3]*v[6]*v[7])/eps[3, 4, 5, 1] + 
        (v[1]*v[4]*v[6]*v[7])/eps[3, 4, 5, 1] + (v[1]*v[2]*v[4]*v[8])/
         eps[3, 4, 5, 1] - (v[1]*v[4]^2*v[8])/eps[3, 4, 5, 1] + 
        (v[1]*v[4]*v[6]*v[8])/eps[3, 4, 5, 1] - (v[1]*v[2]^2*v[9])/
         eps[3, 4, 5, 1] - (v[1]*v[2]*v[5]*v[9])/eps[3, 4, 5, 1] - 
        (v[1]*v[4]*v[5]*v[9])/eps[3, 4, 5, 1] + (v[1]*v[2]*v[6]*v[9])/
         eps[3, 4, 5, 1] + (v[1]*v[5]*v[6]*v[9])/eps[3, 4, 5, 1] + 
        (v[1]*v[2]*v[7]*v[9])/eps[3, 4, 5, 1] - (v[1]*v[6]*v[7]*v[9])/
         eps[3, 4, 5, 1] + (v[1]*v[2]*v[8]*v[9])/eps[3, 4, 5, 1] + 
        (v[1]*v[4]*v[8]*v[9])/eps[3, 4, 5, 1] - (v[1]*v[6]*v[8]*v[9])/
         eps[3, 4, 5, 1]) + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
       ((v[1]*v[2]*v[3]*v[6])/eps[3, 4, 5, 1] + (v[1]*v[3]*v[4]*v[6])/
         eps[3, 4, 5, 1] - (v[1]*v[3]*v[6]^2)/eps[3, 4, 5, 1] - 
        (v[1]*v[3]*v[6]*v[7])/eps[3, 4, 5, 1] - (v[1]*v[2]*v[3]*v[8])/
         eps[3, 4, 5, 1] + (v[1]*v[4]*v[5]*v[8])/eps[3, 4, 5, 1] + 
        (v[1]*v[3]*v[6]*v[8])/eps[3, 4, 5, 1] + (v[1]*v[4]*v[6]*v[8])/
         eps[3, 4, 5, 1] + (v[1]*v[3]*v[7]*v[8])/eps[3, 4, 5, 1] - 
        (v[1]*v[4]*v[8]^2)/eps[3, 4, 5, 1] + (v[1]*v[4]*v[5]*v[9])/
         eps[3, 4, 5, 1] - (v[1]*v[2]*v[6]*v[9])/eps[3, 4, 5, 1] - 
        (v[1]*v[5]*v[6]*v[9])/eps[3, 4, 5, 1] + (v[1]*v[6]*v[7]*v[9])/
         eps[3, 4, 5, 1] + (v[1]*v[2]*v[8]*v[9])/eps[3, 4, 5, 1] - 
        (v[1]*v[4]*v[8]*v[9])/eps[3, 4, 5, 1] + (v[1]*v[5]*v[8]*v[9])/
         eps[3, 4, 5, 1] + (v[1]*v[6]*v[8]*v[9])/eps[3, 4, 5, 1] - 
        (v[1]*v[7]*v[8]*v[9])/eps[3, 4, 5, 1] - (v[1]*v[8]^2*v[9])/
         eps[3, 4, 5, 1]) + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]*
       (-((v[1]*v[2]^2*v[3])/eps[3, 4, 5, 1]) + (v[1]*v[2]*v[3]*v[4])/
         eps[3, 4, 5, 1] + (v[1]*v[2]*v[3]*v[6])/eps[3, 4, 5, 1] + 
        (v[1]*v[2]*v[3]*v[7])/eps[3, 4, 5, 1] - (v[1]*v[3]*v[4]*v[7])/
         eps[3, 4, 5, 1] + (v[1]*v[2]*v[3]*v[8])/eps[3, 4, 5, 1] + 
        (v[1]*v[2]*v[4]*v[8])/eps[3, 4, 5, 1] + (v[1]*v[4]*v[5]*v[8])/
         eps[3, 4, 5, 1] - (v[1]*v[3]*v[6]*v[8])/eps[3, 4, 5, 1] - 
        (v[1]*v[3]*v[7]*v[8])/eps[3, 4, 5, 1] - (v[1]*v[4]*v[7]*v[8])/
         eps[3, 4, 5, 1] - (v[1]*v[4]*v[8]^2)/eps[3, 4, 5, 1] + 
        (v[1]*v[2]^2*v[9])/eps[3, 4, 5, 1] + (v[1]*v[2]*v[5]*v[9])/
         eps[3, 4, 5, 1] - (v[1]*v[2]*v[7]*v[9])/eps[3, 4, 5, 1] - 
        (2*v[1]*v[2]*v[8]*v[9])/eps[3, 4, 5, 1] - (v[1]*v[5]*v[8]*v[9])/
         eps[3, 4, 5, 1] + (v[1]*v[7]*v[8]*v[9])/eps[3, 4, 5, 1] + 
        (v[1]*v[8]^2*v[9])/eps[3, 4, 5, 1]) + 
      j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       ((2*v[1]*v[2]*v[3]*v[4]*v[6])/eps[3, 4, 5, 1] - 
        (v[1]*v[3]*v[4]*v[6]*v[7])/eps[3, 4, 5, 1] - 
        (v[1]*v[2]*v[3]*v[4]*v[8])/eps[3, 4, 5, 1] + (v[1]*v[4]^2*v[5]*v[8])/
         eps[3, 4, 5, 1] - (v[1]*v[3]*v[4]*v[6]*v[8])/eps[3, 4, 5, 1] + 
        (v[1]*v[3]*v[4]*v[7]*v[8])/eps[3, 4, 5, 1] - (v[1]*v[4]^2*v[8]^2)/
         eps[3, 4, 5, 1] + (v[1]*v[2]*v[4]*v[5]*v[9])/eps[3, 4, 5, 1] - 
        (v[1]*v[2]*v[4]*v[8]*v[9])/eps[3, 4, 5, 1] - 
        (v[1]*v[4]*v[5]*v[8]*v[9])/eps[3, 4, 5, 1] + (v[1]*v[4]*v[8]^2*v[9])/
         eps[3, 4, 5, 1])), 
    ep^4*(-(j[family, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 1, 1]*
        (-1/2*(eps[1, 2, 4, 5]*v[5]^2*v[6])/eps[5, 6, 1, 2]^2 - 
         (eps[1, 2, 4, 5]*v[5]*v[6]^2)/(2*eps[5, 6, 1, 2]^2) + 
         (eps[1, 2, 4, 5]*v[5]*v[6]*v[8])/(2*eps[5, 6, 1, 2]^2))) - 
      j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 1, 0, 1]*
       (-1/2*(eps[1, 2, 4, 5]*v[1]*v[3]*v[5])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[1]^2*v[8])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[8])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2)/(2*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 1]*
       (-1/2*(eps[1, 2, 4, 5]*v[1]^2*v[6])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[1]*v[6]^2)/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[9])/(2*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 1]*
       ((eps[1, 2, 4, 5]*v[1]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]^2*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]^2*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]*
       ((eps[1, 2, 4, 5]*v[1]*v[3]*v[5])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]^2*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]^2*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]^2*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 1, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]*v[3]*v[5])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]^2*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]^2*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]^2*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]^2*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]^2*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]^2*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]^2*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[5]*v[6]^2)/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[5]*v[6]^2)/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       (-1/2*(eps[1, 2, 4, 5]*v[1]*v[3]*v[5]*v[6]^2)/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[3]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[3]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 1]*
       ((eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 1]*
       ((eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 1]*
       (-1/2*(eps[1, 2, 4, 5]*v[1]*v[3]*v[5]*v[6])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[1]^2*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]^2*v[8]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]*
       (-1/2*(eps[1, 2, 4, 5]*v[1]*v[3]*v[5]*v[6])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[1]^2*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]^2*v[8]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 1]*
       (-1/2*(eps[1, 2, 4, 5]*v[1]*v[3]*v[5])/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[9]^2)/(2*eps[5, 6, 1, 2]^2)) - 
      j[family, 0, 1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 1]*
       (-1/2*(eps[1, 2, 4, 5]*v[3]^2*v[6])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[3]*v[6]^2)/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[6]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[8]^2*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[8]*v[9]^2)/(2*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]^2*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[9]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, -1, 0, 0, -1, 0, 1, 1, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]^2*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[9]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[9]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 1]*
       ((eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[9]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[3]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[9]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[3]*v[6])/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[3]^2*v[6])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[8])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[9]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       (-1/2*(eps[1, 2, 4, 5]*v[1]*v[3]*v[5]*v[6])/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[9]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 1]*
       (-1/2*(eps[1, 2, 4, 5]*v[1]*v[3]*v[5]*v[6])/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[9]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0]*
       ((eps[1, 2, 4, 5]*v[1]*v[3]*v[5]*v[6])/eps[5, 6, 1, 2]^2 - 
        (eps[1, 2, 4, 5]*v[1]^2*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6]^2)/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]^2*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]^2)/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]^2)/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]^2*v[6]*v[8])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6]*v[8])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[8])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]^2*v[8]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[6]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]^2*v[6]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[5]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2*v[9])/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]^2*v[9]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9]^2)/(2*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[8]^2*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[3]*v[6]^2)/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[3]^2*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]^2*v[9]^2)/(4*eps[5, 6, 1, 2]^2)) - 
      j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 1]*
       (-1/4*(eps[1, 2, 4, 5]*v[1]*v[3]*v[6]^2)/eps[5, 6, 1, 2]^2 + 
        (eps[1, 2, 4, 5]*v[3]^2*v[6]^2)/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[3]*v[6]*v[8])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[3]*v[5]*v[6]*v[9])/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[1]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[3]*v[6]*v[8]*v[9])/(2*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[5]*v[6]*v[8]*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[1]*v[8]^2*v[9])/(4*eps[5, 6, 1, 2]^2) - 
        (eps[1, 2, 4, 5]*v[5]*v[8]*v[9]^2)/(4*eps[5, 6, 1, 2]^2) + 
        (eps[1, 2, 4, 5]*v[8]^2*v[9]^2)/(4*eps[5, 6, 1, 2]^2))), 
    ep^4*((j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 1, 1, 1]*
        (v[3] - v[5] + v[7]))/8 + (j[family, 1, 1, 1, 0, -1, 0, 0, 0, -1, 1, 
         1, 1, 1]*(-v[2] + v[6] + v[7]))/8 + 
      (j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 1]*
        (v[2] + v[5] - v[7] - v[8]))/8 + 
      (j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 1]*
        (-v[2] - v[3] + v[8]))/8 + (j[family, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 
         1, 1, 1]*(-v[5] - v[6] + v[8]))/8 + 
      (j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 1]*
        (v[2]*(v[3] - v[5]) + v[7]*(-v[3] + v[8])))/8 + 
      (j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 1]*
        (-(v[2]*v[5]) + v[5]*v[6] + v[7]*(-v[6] + v[8])))/8 + 
      (j[family, 1, 1, 1, 0, -1, 0, 0, -1, 0, 1, 1, 1, 1]*(-v[7] - v[9]))/8 + 
      (j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 1]*
        (v[3] + v[6] - v[8] - v[9]))/8 + 
      (j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 1, 1, 1]*
        (-v[3] + v[5] + v[9]))/8 + (j[family, 1, 1, 1, 0, -1, 0, -1, 0, 0, 1, 
         1, 1, 1]*(v[2] - v[6] + v[9]))/8 + 
      (j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*(v[7] + v[9]))/8 + 
      (j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 1]*
        (-(v[6]*v[7]) + (-v[2] + v[7])*v[9]))/8 + 
      (j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 1]*
        (-(v[3]*v[7]) + (-v[5] + v[7])*v[9]))/8 + 
      (j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 1]*
        (-(v[3]*v[6]) + v[2]*(v[3] - v[9]) + v[8]*v[9]))/8 + 
      (j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
        (-(v[3]*v[6]) + v[5]*(v[6] - v[9]) + v[8]*v[9]))/8 + 
      (j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
        (-(v[3]*v[6]*v[7]) + (-(v[2]*v[5]) + v[7]*v[8])*v[9]))/8 + 
      (j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0]*
        (-(v[5]*v[6]) + v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] + 
         v[5]*v[9] - v[7]*v[9] - v[8]*v[9] + v[2]*(-v[3] + v[5] + v[9])))/8), 
    ep^4*((\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*(v[2] + v[3] - v[8])*(v[2] + v[5] - v[7] - v[8]))/
       (ep*eps[1, 2, 4, 5]^2) + (\[CapitalDelta]6*j[family, 1, 1, 0, 0, 0, 0, 
         0, 0, -1, 1, 1, 1, 2]*v[4]*(v[5] + v[6] - v[8])*
        (v[2] + v[5] - v[7] - v[8]))/(ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 0, 1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*
        v[4]*(v[2] + v[3] - v[8])*(v[3] + v[6] - v[8] - v[9]))/
       (ep*eps[1, 2, 4, 5]^2) + (\[CapitalDelta]6*j[family, 1, 1, 1, -1, 0, 
         0, 0, 0, 0, 0, 1, 1, 2]*v[1]*(v[5] + v[6] - v[8])*
        (v[3] + v[6] - v[8] - v[9]))/(ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*
        v[4]*(2*v[3]^2 + v[1]*v[4] - v[5]*v[6] + v[6]*v[7] + 2*v[5]*v[8] - 
         v[7]*v[8] + v[3]*(-2*v[5] + v[6] + v[7] - 2*v[8] - 2*v[9]) + 
         v[2]*(v[3] - v[5] - v[9]) + v[5]*v[9] - v[7]*v[9] + v[8]*v[9]))/
       (2*ep*eps[1, 2, 4, 5]^2) - (\[CapitalDelta]6*j[family, 1, 0, 1, 0, 0, 
         0, -1, 0, 0, 1, 1, 1, 2]*v[4]*(2*v[3]^2 + v[1]*v[4] - v[5]*v[6] + 
         v[6]*v[7] + 2*v[5]*v[8] - v[7]*v[8] + v[3]*(-2*v[5] + v[6] + v[7] - 
           2*v[8] - 2*v[9]) + v[2]*(v[3] - v[5] - v[9]) + v[5]*v[9] - 
         v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[1]*(v[1]*v[4] + v[3]*v[6] + v[5]*v[6] + 2*v[6]^2 + v[3]*v[7] + 
         v[6]*v[7] - 2*v[6]*v[8] - v[7]*v[8] - v[2]*(v[3] + v[5] + 2*v[6] - 
           2*v[8] - v[9]) - v[5]*v[9] - 2*v[6]*v[9] - v[7]*v[9] + v[8]*v[9]))/
       (2*ep*eps[1, 2, 4, 5]^2) - (\[CapitalDelta]6*j[family, 1, 1, 1, 0, -1, 
         0, 0, 0, 0, 0, 1, 1, 2]*v[1]*(v[1]*v[4] + v[3]*v[6] + v[5]*v[6] + 
         2*v[6]^2 + v[3]*v[7] + v[6]*v[7] - 2*v[6]*v[8] - v[7]*v[8] - 
         v[2]*(v[3] + v[5] + 2*v[6] - 2*v[8] - v[9]) - v[5]*v[9] - 
         2*v[6]*v[9] - v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        (v[2] + v[3] - v[8])*(v[1]*v[4] - v[3]*v[6] + v[5]*v[6] - v[3]*v[7] - 
         v[6]*v[7] + v[7]*v[8] + v[2]*(v[3] - v[5] - v[9]) - v[5]*v[9] + 
         v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 2]*
        (v[2] + v[3] - v[8])*(v[1]*v[4] - v[3]*v[6] + v[5]*v[6] - v[3]*v[7] - 
         v[6]*v[7] + v[7]*v[8] + v[2]*(v[3] - v[5] - v[9]) - v[5]*v[9] + 
         v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        (v[5] + v[6] - v[8])*(v[1]*v[4] - v[3]*v[6] + v[5]*v[6] - v[3]*v[7] - 
         v[6]*v[7] + v[7]*v[8] + v[2]*(v[3] - v[5] - v[9]) - v[5]*v[9] + 
         v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 1, 1, 2]*
        (v[5] + v[6] - v[8])*(v[1]*v[4] - v[3]*v[6] + v[5]*v[6] - v[3]*v[7] - 
         v[6]*v[7] + v[7]*v[8] + v[2]*(v[3] - v[5] - v[9]) - v[5]*v[9] + 
         v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*(-(v[1]*v[4]) + 2*v[3]*v[5] + v[3]*v[6] + v[5]*v[6] - 
         v[3]*v[7] - v[6]*v[7] - 2*v[3]*v[8] - 2*v[5]*v[8] - 2*v[6]*v[8] + 
         v[7]*v[8] + 2*v[8]^2 + v[2]*(v[3] + v[5] + 2*v[6] - 2*v[8] - v[9]) - 
         v[5]*v[9] + v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*(-(v[1]*v[4]) + 2*v[3]*v[5] + v[3]*v[6] + v[5]*v[6] - 
         v[3]*v[7] - v[6]*v[7] - 2*v[3]*v[8] - 2*v[5]*v[8] - 2*v[6]*v[8] + 
         v[7]*v[8] + 2*v[8]^2 + v[2]*(v[3] + v[5] + 2*v[6] - 2*v[8] - v[9]) - 
         v[5]*v[9] + v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*
        v[4]*(-(v[1]*v[4]) + 2*v[3]*v[5] + v[3]*v[6] + v[5]*v[6] - 
         v[3]*v[7] - v[6]*v[7] - 2*v[3]*v[8] - 2*v[5]*v[8] - 2*v[6]*v[8] + 
         v[7]*v[8] + 2*v[8]^2 + v[2]*(v[3] + v[5] + 2*v[6] - 2*v[8] - v[9]) - 
         v[5]*v[9] + v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*
        v[4]*(-(v[1]*v[4]) + 2*v[3]*v[5] + v[3]*v[6] + v[5]*v[6] - 
         v[3]*v[7] - v[6]*v[7] - 2*v[3]*v[8] - 2*v[5]*v[8] - 2*v[6]*v[8] + 
         v[7]*v[8] + 2*v[8]^2 + v[2]*(v[3] + v[5] + 2*v[6] - 2*v[8] - v[9]) - 
         v[5]*v[9] + v[7]*v[9] + v[8]*v[9]))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*
        v[4]*(v[3]^2 + v[1]*v[4] + v[3]*(-2*v[5] + v[7] - v[9]) + 
         (v[5] - v[7])*(v[5] + v[9])))/(ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        (v[2] + v[5] - v[7] - v[8])*(v[1]*v[4] + v[3]*v[6] - v[5]*v[6] + 
         v[3]*v[7] + v[6]*v[7] - v[7]*v[8] + v[5]*v[9] - v[7]*v[9] - 
         v[8]*v[9] + v[2]*(-v[3] + v[5] + v[9])))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*
        (v[2] + v[5] - v[7] - v[8])*(v[1]*v[4] + v[3]*v[6] - v[5]*v[6] + 
         v[3]*v[7] + v[6]*v[7] - v[7]*v[8] + v[5]*v[9] - v[7]*v[9] - 
         v[8]*v[9] + v[2]*(-v[3] + v[5] + v[9])))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        (v[3] + v[6] - v[8] - v[9])*(v[1]*v[4] + v[3]*v[6] - v[5]*v[6] + 
         v[3]*v[7] + v[6]*v[7] - v[7]*v[8] + v[5]*v[9] - v[7]*v[9] - 
         v[8]*v[9] + v[2]*(-v[3] + v[5] + v[9])))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*
        (v[3] + v[6] - v[8] - v[9])*(v[1]*v[4] + v[3]*v[6] - v[5]*v[6] + 
         v[3]*v[7] + v[6]*v[7] - v[7]*v[8] + v[5]*v[9] - v[7]*v[9] - 
         v[8]*v[9] + v[2]*(-v[3] + v[5] + v[9])))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*
        v[4]*(v[1]*v[4] - 2*v[3]*v[5] + 2*v[5]^2 - v[3]*v[6] + v[5]*v[6] + 
         v[3]*v[7] - 2*v[5]*v[7] - v[6]*v[7] + 2*v[3]*v[8] - 2*v[5]*v[8] + 
         v[7]*v[8] + v[5]*v[9] - v[7]*v[9] - v[8]*v[9] + 
         v[2]*(-v[3] + v[5] + v[9])))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*
        v[4]*(v[1]*v[4] - 2*v[3]*v[5] + 2*v[5]^2 - v[3]*v[6] + v[5]*v[6] + 
         v[3]*v[7] - 2*v[5]*v[7] - v[6]*v[7] + 2*v[3]*v[8] - 2*v[5]*v[8] + 
         v[7]*v[8] + v[5]*v[9] - v[7]*v[9] - v[8]*v[9] + 
         v[2]*(-v[3] + v[5] + v[9])))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[1]*(v[2]^2 + v[1]*v[4] + (v[6] + v[7])*(v[6] - v[9]) + 
         v[2]*(-2*v[6] - v[7] + v[9])))/(ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*(2*v[2]^2 + v[1]*v[4] - v[3]*v[6] - v[5]*v[6] - v[3]*v[7] + 
         v[6]*v[7] + 2*v[6]*v[8] + v[7]*v[8] + v[5]*v[9] - v[7]*v[9] - 
         v[8]*v[9] + v[2]*(v[3] + v[5] - 2*v[6] - 2*v[7] - 2*v[8] + v[9])))/
       (2*ep*eps[1, 2, 4, 5]^2) - (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, 
         -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*(2*v[2]^2 + v[1]*v[4] - v[3]*v[6] - 
         v[5]*v[6] - v[3]*v[7] + v[6]*v[7] + 2*v[6]*v[8] + v[7]*v[8] + 
         v[5]*v[9] - v[7]*v[9] - v[8]*v[9] + v[2]*(v[3] + v[5] - 2*v[6] - 
           2*v[7] - 2*v[8] + v[9])))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*
        v[1]*(-(v[3]*v[6]^2) - v[5]*v[6]^2 - v[3]*v[6]*v[7] + v[6]^2*v[7] + 
         v[1]*v[4]*(v[6] - 2*v[8]) - v[6]*v[7]*v[8] - 
         v[2]^2*(v[3] + v[5] - v[9]) + v[5]*v[6]*v[9] - v[6]*v[7]*v[9] + 
         v[6]*v[8]*v[9] + 2*v[7]*v[8]*v[9] + v[2]*(v[1]*v[4] + 2*v[5]*v[6] - 
           v[6]*v[7] + v[3]*(2*v[6] + v[7]) + v[7]*v[8] - v[5]*v[9] - 
           v[6]*v[9] - v[7]*v[9] - v[8]*v[9])))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        (-(v[3]*v[6]^2) - v[5]*v[6]^2 - v[3]*v[6]*v[7] + v[6]^2*v[7] + 
         v[1]*v[4]*(v[6] - 2*v[8]) - v[6]*v[7]*v[8] - 
         v[2]^2*(v[3] + v[5] - v[9]) + v[5]*v[6]*v[9] - v[6]*v[7]*v[9] + 
         v[6]*v[8]*v[9] + 2*v[7]*v[8]*v[9] + v[2]*(v[1]*v[4] + 2*v[5]*v[6] - 
           v[6]*v[7] + v[3]*(2*v[6] + v[7]) + v[7]*v[8] - v[5]*v[9] - 
           v[6]*v[9] - v[7]*v[9] - v[8]*v[9])))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        (v[1]*v[4]*(-2*v[2] - 2*v[3] - 2*v[5] - 2*v[6] + v[7] + 4*v[8] + 
           v[9]) - (v[7] + v[9])*(v[5]*v[6] - v[6]*v[7] - 
           v[3]*(v[6] + v[7]) + v[7]*v[8] + v[2]*(v[3] - v[5] - v[9]) - 
           v[5]*v[9] + v[7]*v[9] + v[8]*v[9])))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, -1, 0, 0, -1, 0, 1, 1, 1, 2]*
        (v[1]*v[4]*(-2*v[2] - 2*v[3] - 2*v[5] - 2*v[6] + v[7] + 4*v[8] + 
           v[9]) - (v[7] + v[9])*(v[5]*v[6] - v[6]*v[7] - 
           v[3]*(v[6] + v[7]) + v[7]*v[8] + v[2]*(v[3] - v[5] - v[9]) - 
           v[5]*v[9] + v[7]*v[9] + v[8]*v[9])))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 2]*
        v[1]*(-2*v[3]*v[5]*v[6] - v[3]*v[6]^2 - v[5]*v[6]^2 + 
         v[3]*v[6]*v[7] + v[6]^2*v[7] + v[1]*v[4]*(v[6] - v[8]) + 
         v[3]*v[6]*v[8] + v[5]*v[6]*v[8] - v[3]*v[7]*v[8] - 
         2*v[6]*v[7]*v[8] + v[7]*v[8]^2 + v[5]*v[6]*v[9] - v[6]*v[7]*v[9] + 
         v[5]*v[8]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9] - v[8]^2*v[9] + 
         v[2]*(v[3]*(2*v[5] + v[6] - v[8]) + v[5]*(v[6] - v[8] - 2*v[9]) + 
           (-v[6] + v[8])*v[9])))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        (-2*v[3]*v[5]*v[6] - v[3]*v[6]^2 - v[5]*v[6]^2 + v[3]*v[6]*v[7] + 
         v[6]^2*v[7] + v[1]*v[4]*(v[6] - v[8]) + v[3]*v[6]*v[8] + 
         v[5]*v[6]*v[8] - v[3]*v[7]*v[8] - 2*v[6]*v[7]*v[8] + v[7]*v[8]^2 + 
         v[5]*v[6]*v[9] - v[6]*v[7]*v[9] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9] + 
         v[7]*v[8]*v[9] - v[8]^2*v[9] + v[2]*(v[3]*(2*v[5] + v[6] - v[8]) + 
           v[5]*(v[6] - v[8] - 2*v[9]) + (-v[6] + v[8])*v[9])))/
       (2*ep*eps[1, 2, 4, 5]^2) + (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, 
         0, 0, 0, 0, 1, 1, 1, 2]*v[1]*
        (v[3]*v[6]*(v[5]*v[6] + v[7]*(-v[6] + v[8])) + 
         v[2]^2*v[5]*(v[3] - v[9]) + v[8]*(v[1]*v[4]*(-v[6] + v[8]) - 
           (v[5]*v[6] + v[7]*(-v[6] + v[8]))*v[9]) + 
         v[2]*(v[3]*(-2*v[5]*v[6] + v[7]*(v[6] - v[8])) + 
           v[1]*v[4]*(v[6] - v[8]) + (v[7]*(-v[6] + v[8]) + 
             v[5]*(v[6] + v[8]))*v[9])))/(ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*
        (v[1]^2*v[4]^2 - v[1]*v[4]*(v[5]*v[6] - v[6]*v[7] - 2*v[5]*v[8] + 
           v[7]*v[8] + v[3]*(4*v[5] + v[6] - 2*(v[7] + v[8])) + 
           v[2]*(v[3] + v[5] - v[9]) - 2*v[5]*v[9] + 2*v[7]*v[9] + 
           v[8]*v[9]) + (v[3]*v[7] + (v[5] - v[7])*v[9])*
          (-(v[5]*v[6]) + v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] + 
           v[5]*v[9] - v[7]*v[9] - v[8]*v[9] + v[2]*(-v[3] + v[5] + v[9]))))/
       (2*ep*eps[1, 2, 4, 5]^2) - (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, 
         0, 0, -1, 0, 1, 1, 1, 2]*(v[1]^2*v[4]^2 - 
         v[1]*v[4]*(v[5]*v[6] - v[6]*v[7] - 2*v[5]*v[8] + v[7]*v[8] + 
           v[3]*(4*v[5] + v[6] - 2*(v[7] + v[8])) + 
           v[2]*(v[3] + v[5] - v[9]) - 2*v[5]*v[9] + 2*v[7]*v[9] + 
           v[8]*v[9]) + (v[3]*v[7] + (v[5] - v[7])*v[9])*
          (-(v[5]*v[6]) + v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] + 
           v[5]*v[9] - v[7]*v[9] - v[8]*v[9] + v[2]*(-v[3] + v[5] + v[9]))))/
       (2*ep*eps[1, 2, 4, 5]^2) - (\[CapitalDelta]6*j[family, 1, 0, 1, 0, 0, 
         0, 0, 0, 0, 1, 1, 0, 2]*(v[1]*v[4]*(v[3] + v[5] - v[7] - 2*v[8]) + 
         v[2]*(v[3]^2 + 2*v[1]*v[4] + v[3]*(-2*v[5] + v[7] - v[9]) + 
           (v[5] - v[7])*(v[5] + v[9])) - (v[3] - v[5] + v[7])*
          (v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] - v[7]*v[9] - 
           v[8]*v[9] + v[5]*(-v[6] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 1, 1, 2]*
        (v[1]*v[4]*(v[3] + v[5] - v[7] - 2*v[8]) + 
         v[2]*(v[3]^2 + 2*v[1]*v[4] + v[3]*(-2*v[5] + v[7] - v[9]) + 
           (v[5] - v[7])*(v[5] + v[9])) - (v[3] - v[5] + v[7])*
          (v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] - v[7]*v[9] - 
           v[8]*v[9] + v[5]*(-v[6] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        (v[1]*v[4]*(2*v[5] + v[6] - v[7] - 2*v[8]) + 
         v[2]^2*(-v[3] + v[5] + v[9]) + v[2]*(v[1]*v[4] - 2*v[5]*v[6] - 
           v[5]*v[7] + v[6]*v[7] + 2*v[3]*(v[6] + v[7]) - v[7]*v[8] + 
           v[5]*v[9] - v[6]*v[9] - 2*v[7]*v[9] - v[8]*v[9]) - 
         (v[6] + v[7])*(v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] - 
           v[7]*v[9] - v[8]*v[9] + v[5]*(-v[6] + v[9]))))/
       (2*ep*eps[1, 2, 4, 5]^2) - (\[CapitalDelta]6*j[family, 1, 1, 1, 0, -1, 
         0, 0, 0, -1, 1, 1, 1, 2]*(v[1]*v[4]*(2*v[5] + v[6] - v[7] - 
           2*v[8]) + v[2]^2*(-v[3] + v[5] + v[9]) + 
         v[2]*(v[1]*v[4] - 2*v[5]*v[6] - v[5]*v[7] + v[6]*v[7] + 
           2*v[3]*(v[6] + v[7]) - v[7]*v[8] + v[5]*v[9] - v[6]*v[9] - 
           2*v[7]*v[9] - v[8]*v[9]) - (v[6] + v[7])*(v[6]*v[7] + 
           v[3]*(v[6] + v[7]) - v[7]*v[8] - v[7]*v[9] - v[8]*v[9] + 
           v[5]*(-v[6] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*
        (v[1]*v[4]*(v[5]*(v[6] - 2*v[8]) - (v[6] - v[8])*(v[7] + 2*v[8])) - 
         v[2]^2*v[5]*(-v[3] + v[5] + v[9]) + v[2]*(2*v[5]^2*v[6] - 
           2*v[5]*v[6]*v[7] + v[1]*v[4]*(v[5] + 2*v[6] - 2*v[8]) + 
           2*v[5]*v[7]*v[8] - v[3]*(v[5]*(2*v[6] + v[7]) + 
             v[7]*(-v[6] + v[8])) - v[5]^2*v[9] + v[5]*v[6]*v[9] + 
           v[5]*v[7]*v[9] - v[6]*v[7]*v[9] + v[5]*v[8]*v[9] + 
           v[7]*v[8]*v[9]) + (v[5]*v[6] + v[7]*(-v[6] + v[8]))*
          (v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] - v[7]*v[9] - 
           v[8]*v[9] + v[5]*(-v[6] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*
        (v[1]*v[4]*(v[5]*(v[6] - 2*v[8]) - (v[6] - v[8])*(v[7] + 2*v[8])) - 
         v[2]^2*v[5]*(-v[3] + v[5] + v[9]) + v[2]*(2*v[5]^2*v[6] - 
           2*v[5]*v[6]*v[7] + v[1]*v[4]*(v[5] + 2*v[6] - 2*v[8]) + 
           2*v[5]*v[7]*v[8] - v[3]*(v[5]*(2*v[6] + v[7]) + 
             v[7]*(-v[6] + v[8])) - v[5]^2*v[9] + v[5]*v[6]*v[9] + 
           v[5]*v[7]*v[9] - v[6]*v[7]*v[9] + v[5]*v[8]*v[9] + 
           v[7]*v[8]*v[9]) + (v[5]*v[6] + v[7]*(-v[6] + v[8]))*
          (v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] - v[7]*v[9] - 
           v[8]*v[9] + v[5]*(-v[6] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        (v[1]*v[4]*(v[3] + v[5] + 2*v[6] - 2*v[8] - v[9]) - 
         v[2]*(-v[3] + v[5] + v[9])^2 + (v[3] - v[5] - v[9])*
          (v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] - v[7]*v[9] - 
           v[8]*v[9] + v[5]*(-v[6] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 1, 1, 2]*
        (v[1]*v[4]*(v[3] + v[5] + 2*v[6] - 2*v[8] - v[9]) - 
         v[2]*(-v[3] + v[5] + v[9])^2 + (v[3] - v[5] - v[9])*
          (v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] - v[7]*v[9] - 
           v[8]*v[9] + v[5]*(-v[6] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 2]*
        v[1]*(v[3]*(2*v[5]*v[6] + v[7]*v[8] - v[6]*(2*v[7] + v[8])) - 
         v[2]^2*(v[3] + v[5] - v[9]) + v[2]*(v[1]*v[4] + v[5]*v[6] - 
           v[6]*v[7] + v[5]*v[8] + v[7]*v[8] + v[3]*(-2*v[5] + v[6] + v[7] + 
             v[8]) + v[5]*v[9] - v[7]*v[9] - 2*v[8]*v[9]) - 
         v[8]*(v[1]*v[4] - v[6]*v[7] + v[7]*v[8] - v[7]*v[9] - v[8]*v[9] + 
           v[5]*(v[6] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) + 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*
        (v[3]*(2*v[5]*v[6] + v[7]*v[8] - v[6]*(2*v[7] + v[8])) - 
         v[2]^2*(v[3] + v[5] - v[9]) + v[2]*(v[1]*v[4] + v[5]*v[6] - 
           v[6]*v[7] + v[5]*v[8] + v[7]*v[8] + v[3]*(-2*v[5] + v[6] + v[7] + 
             v[8]) + v[5]*v[9] - v[7]*v[9] - 2*v[8]*v[9]) - 
         v[8]*(v[1]*v[4] - v[6]*v[7] + v[7]*v[8] - v[7]*v[9] - v[8]*v[9] + 
           v[5]*(v[6] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        (v[2]^2*(v[3] - v[5] - v[9]) + v[1]*v[4]*(2*v[3] + v[6] - 2*v[8] - 
           v[9]) + (v[6] - v[9])*(v[6]*v[7] + v[3]*(v[6] + v[7]) - 
           v[7]*v[8] - v[7]*v[9] - v[8]*v[9] + v[5]*(-v[6] + v[9])) + 
         v[2]*(v[1]*v[4] + 2*v[5]*v[6] - v[6]*v[7] + v[7]*v[8] - 
           2*v[5]*v[9] + v[6]*v[9] + v[7]*v[9] + v[8]*v[9] - v[9]^2 + 
           v[3]*(-2*v[6] - v[7] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 1, 1, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*
        (v[2]^2*(v[3] - v[5] - v[9]) + v[1]*v[4]*(2*v[3] + v[6] - 2*v[8] - 
           v[9]) + (v[6] - v[9])*(v[6]*v[7] + v[3]*(v[6] + v[7]) - 
           v[7]*v[8] - v[7]*v[9] - v[8]*v[9] + v[5]*(-v[6] + v[9])) + 
         v[2]*(v[1]*v[4] + 2*v[5]*v[6] - v[6]*v[7] + v[7]*v[8] - 
           2*v[5]*v[9] + v[6]*v[9] + v[7]*v[9] + v[8]*v[9] - v[9]^2 + 
           v[3]*(-2*v[6] - v[7] + v[9]))))/(2*ep*eps[1, 2, 4, 5]^2) - 
      (\[CapitalDelta]6*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*
        (v[2]^2*(v[3] - v[9])*(v[3] - v[5] - v[9]) + (v[3]*v[6] - v[8]*v[9])*
          (v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] - v[7]*v[9] - 
           v[8]*v[9] + v[5]*(-v[6] + v[9])) - v[1]*v[4]*
          (v[3]*(v[6] - 2*v[8]) + v[8]*(-2*v[6] + 2*v[8] + v[9])) - 
         v[2]*(v[3]^2*(2*v[6] + v[7]) + v[1]*v[4]*(v[3] + 2*v[6] - 2*v[8] - 
             v[9]) + v[9]*(-(v[6]*v[7]) + v[7]*v[8] + 
             v[5]*(v[6] + v[8] - v[9]) + v[7]*v[9] + 2*v[8]*v[9]) + 
           v[3]*(-(v[7]*v[8]) + v[6]*(v[7] - 2*v[9]) - 2*v[7]*v[9] - 
             2*v[8]*v[9] + v[5]*(-2*v[6] + v[9])))))/
       (2*ep*eps[1, 2, 4, 5]^2) - (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, 
         0, -1, 0, 0, 1, 1, 1, 2]*(v[2]^2*(v[3] - v[9])*(v[3] - v[5] - 
           v[9]) + (v[3]*v[6] - v[8]*v[9])*(v[6]*v[7] + v[3]*(v[6] + v[7]) - 
           v[7]*v[8] - v[7]*v[9] - v[8]*v[9] + v[5]*(-v[6] + v[9])) - 
         v[1]*v[4]*(v[3]*(v[6] - 2*v[8]) + v[8]*(-2*v[6] + 2*v[8] + v[9])) - 
         v[2]*(v[3]^2*(2*v[6] + v[7]) + v[1]*v[4]*(v[3] + 2*v[6] - 2*v[8] - 
             v[9]) + v[9]*(-(v[6]*v[7]) + v[7]*v[8] + 
             v[5]*(v[6] + v[8] - v[9]) + v[7]*v[9] + 2*v[8]*v[9]) + 
           v[3]*(-(v[7]*v[8]) + v[6]*(v[7] - 2*v[9]) - 2*v[7]*v[9] - 
             2*v[8]*v[9] + v[5]*(-2*v[6] + v[9])))))/
       (2*ep*eps[1, 2, 4, 5]^2) + (\[CapitalDelta]6*j[family, 1, 1, 1, 0, 0, 
         0, 0, 0, 0, 1, 1, 1, 1]*(v[1]^2*v[4]^2 + 
         v[2]^2*(-v[3] + v[5] + v[9])^2 + (-(v[6]*v[7]) - 
           v[3]*(v[6] + v[7]) + v[7]*v[8] + v[5]*(v[6] - v[9]) + v[7]*v[9] + 
           v[8]*v[9])^2 - 2*v[1]*v[4]*(-(v[6]*v[7]) + 
           v[3]*(2*v[5] + v[6] - v[7] - 2*v[8]) - 2*v[6]*v[8] + v[7]*v[8] + 
           2*v[8]^2 + v[5]*(v[6] - 2*v[8] - v[9]) + v[7]*v[9] + v[8]*v[9]) - 
         2*v[2]*(v[1]*v[4]*(v[3] + v[5] + 2*v[6] - 2*v[8] - v[9]) + 
           (v[3] - v[5] - v[9])*(v[6]*v[7] + v[3]*(v[6] + v[7]) - v[7]*v[8] - 
             v[7]*v[9] - v[8]*v[9] + v[5]*(-v[6] + v[9])))))/
       (2*ep*eps[1, 2, 4, 5]^2)), (ep^3*eps[1, 2, 3, 4]*
      (j[family, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]^2*v[2] - 
       j[family, 1, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]^2*v[2] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]^2 + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]^2 - 
       j[family, 1, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]^2*v[2]^2 - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*v[3] - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*v[3] + 
       2*j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*v[3] - 
       j[family, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*v[3] - 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[3] + 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[3] + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[3] - 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[3] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]^2*v[3] - 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]^2*v[3] - 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]^2 + 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[3]^2 - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*v[5] - 
       j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*v[5] + 
       2*j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*v[5] - 
       j[family, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*v[5] + 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[5] - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[5] - 
       j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[5] + 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[5] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]^2*v[5] - 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]^2*v[5] - 
       j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*v[5] - 
       j[family, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*v[5] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*v[5] + 
       2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*v[5] - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*v[5] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*v[5] - 
       j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*v[5] - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*v[3]*
        v[5] - 2*j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[3]*v[5] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*
        v[3]*v[5] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*
        v[3]*v[5] - j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*
        v[2]^2*v[3]*v[5] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[2]*v[5]^2 - j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[5]^2 + j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[5]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*
        v[5]^2 + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[7] - j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[7] + j[family, 1, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[7] + j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*
        v[7] + j[family, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*
        v[7] + 2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*
        v[7] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*
        v[7] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*
        v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*
        v[7] + 2*j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*
        v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[3]*v[7] + j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*
        v[2]*v[3]*v[7] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[3]^2*v[7] - j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[3]^2*v[7] - j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[3]^2*v[7] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[3]^2*v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[3]^2*v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[5]*v[7] + j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[5]*v[7] - j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[5]*v[7] + j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*
        v[5]*v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*
        v[5]*v[7] + j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*
        v[5]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[3]*v[5]*v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[2]*v[3]*v[5]*v[7] - j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[3]*v[7]^2 + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[3]*v[7]^2 - j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*
        v[7]^2 + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]^2*
        v[7]^2 - j[family, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]^2*
        v[8] + j[family, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]^2*
        v[8] + 2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[8] + 2*j[family, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]^2*v[2]*
        v[8] - j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]^2*v[2]*
        v[8] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*
        v[8] - j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*
        v[8] + j[family, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*
        v[8] + j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*
        v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*
        v[8] - j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*
        v[8] + j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]*
        v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[2]*
        v[3]*v[8] + j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*
        v[2]*v[3]*v[8] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*v[5]*v[8] - j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*v[5]*v[8] + j[family, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*v[5]*v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[2]*v[5]*v[8] + j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[2]*v[5]*v[8] + j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[2]*v[5]*v[8] - j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[2]*v[5]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*v[2]*v[5]*v[8] + j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[1]*v[2]*v[5]*v[8] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         0, 2]*v[1]*v[7]*v[8] + 2*j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         0, 2]*v[1]*v[7]*v[8] - j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 
         0, 2]*v[1]*v[7]*v[8] - j[family, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 
         0, 2]*v[1]*v[7]*v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[2]*v[7]*v[8] + j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[2]*v[7]*v[8] + j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[2]*v[7]*v[8] - j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[2]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*v[2]*v[7]*v[8] + j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[1]*v[2]*v[7]*v[8] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
         0, 2]*v[3]*v[7]*v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[3]*v[7]*v[8] + 2*j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[3]*v[7]*v[8] + 2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[3]*v[7]*v[8] - j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[3]*v[7]*v[8] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*v[3]*v[7]*v[8] + j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[1]*v[3]*v[7]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
         0, 2]*v[2]*v[3]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         1, 0, 2]*v[2]*v[3]*v[7]*v[8] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
         1, 1, 0, 2]*v[1]*v[2]*v[3]*v[7]*v[8] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[5]*v[7]*v[8] + 
       j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[5]*v[7]*v[8] - 
       j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[5]*v[7]*v[8] - 
       2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[5]*v[7]*
        v[8] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]^2*v[8] - 
       j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]^2*v[8] + 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]^2*v[8] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7]^2*v[8] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7]^2*v[8] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[8]^2 + 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[8]^2 + 
       j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[8]^2 - 
       j[family, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[8]^2 + 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]^2*v[8]^2 + 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]*v[8]^2 - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]*v[8]^2 - 
       j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]*v[8]^2 + 
       j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]*v[8]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[7]*v[8]^2 - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[7]*v[8]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]^2*v[8]^2 - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*
        (v[1]*(v[2]*(v[3] + v[5] + v[7]) + v[7]*(v[3] - 2*v[8])) + 
         v[1]^2*(-v[2] + v[8]) + v[7]*(v[2]*(v[3] - v[5]) + 
           v[7]*(-v[3] + v[8]))) - j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 
         1, 0, 2]*(v[1]^2*(v[2] - v[8]) + (v[3] - v[5])*(v[2]*(v[3] - v[5]) + 
           v[7]*(-v[3] + v[8])) + v[1]*(-2*v[2]*(v[3] + v[5]) + 
           (v[5] + v[7])*v[8] + v[3]*(-2*v[5] + v[7] + v[8])))))/
     (16*((v[1]*(v[2] - v[8]) - (-v[2] + v[7])*(v[2] + v[3] - v[8]))^2 - 
       2*v[2]*(-((-v[2] + v[7])*(v[2] + v[3] - v[8])) + 
         v[1]*(v[2] + 2*v[3] - v[8]))*(v[2] + v[5] - v[7] - v[8]) + 
       v[2]^2*(v[2] + v[5] - v[7] - v[8])^2)), 
    ep^4*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]*v[1]*
     (-v[2] + v[8]), (ep^3*eps[6, 1, 2, 3]*
      (-(j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[2]) + 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]^2*v[2] + 
       j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[2] + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[2] - 
       2*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 2]*v[1]^2*v[2] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]^2 - 
       2*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]^2 + 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]^2*v[2]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]^2*v[2]^2 - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[4] + 
       j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[4] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]^2*v[4] + 
       j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[4] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[4] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]*v[4] + 
       2*j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] + 
       2*j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]*v[4] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]*v[4] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[2]*v[4] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]^2*v[2]*v[4] + 
       2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]^2*v[2]*v[4] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4]^2 + 
       j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[4]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]^2*v[4]^2 + 
       j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[6] - 
       2*j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[6] + 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]^2*v[6] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[6] + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[6] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]*v[6] + 
       2*j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]*v[6] + 
       2*j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]*v[6] + 
       2*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]*v[6] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]*v[6] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[2]*v[6] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]^2*v[2]*v[6] + 
       2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]^2*v[2]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]*v[6] + 
       2*j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] + 
       2*j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4]*v[6] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4]*v[6] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]^2*v[4]*v[6] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[4]*v[6] + 
       2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]^2*v[4]*v[6] - 
       2*j[family, 0, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[6] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[4]*v[6] + 
       2*j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[6] - 
       2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[4]*v[6] - 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4]*
        v[6] - 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[4]*v[6] - 2*j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*
        v[2]*v[4]*v[6] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*
        v[1]*v[2]*v[4]*v[6] + 4*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
         1]*v[1]*v[2]*v[4]*v[6] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
         0, 1, 2]*v[1]^2*v[2]*v[4]*v[6] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 
         -1, 1, 0, 1, 2]*v[1]*v[6]^2 + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
         0, 0, 1, 2]*v[1]*v[6]^2 - j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 
         0, 1, 2]*v[1]*v[6]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         2]*v[1]*v[6]^2 + j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*
        v[1]*v[6]^2 + j[family, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*
        v[6]^2 - 2*j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[6]^2 + j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*
        v[6]^2 + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*
        v[6]^2 - j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]^2*
        v[6]^2 + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]*
        v[7] - j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[7] - j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[2]*
        v[7] + 2*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]*
        v[7] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]*
        v[7] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] + 2*j[family, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[6]*
        v[7] + 2*j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[6]*
        v[7] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*
        v[7] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[6]*
        v[7] + j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*
        v[7] - j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[6]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[6]*v[7] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[2]*v[6]*v[7] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*
        v[1]*v[2]*v[6]*v[7] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
         2]*v[1]*v[2]*v[6]*v[7] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
         0, 1, 1]*v[1]*v[2]*v[6]*v[7] + j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 
         1, 0, 1, 2]*v[4]*v[6]*v[7] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 
         1, 0, 1, 2]*v[4]*v[6]*v[7] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 
         1, 0, 1, 2]*v[4]*v[6]*v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 
         1, 0, 1, 2]*v[4]*v[6]*v[7] - j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 
         1, 0, 1, 2]*v[4]*v[6]*v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 
         1, 0, 1, 2]*v[4]*v[6]*v[7] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, -1, 
         1, 0, 1, 2]*v[4]*v[6]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
         0, 1, 2]*v[1]*v[4]*v[6]*v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
         1, 0, 1, 2]*v[1]*v[4]*v[6]*v[7] + j[family, 1, 1, 1, 0, 0, 0, 0, -1, 
         0, 1, 0, 1, 2]*v[1]*v[4]*v[6]*v[7] + 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]*v[6]*
        v[7] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]*v[4]*
        v[6]*v[7] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]^2*
        v[7] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]^2*v[7] + 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[6]^2*v[7] - 
       2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]^2*v[7] + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]^2*v[7] - 
       j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[6]^2*v[7] + 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]^2*v[7] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]^2*v[7] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]^2*v[7] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[6]^2*v[7] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]^2*v[7] + 
       2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]*v[6]^2*v[7] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]*v[7]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[6]*v[7]^2 - 
       2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]*v[7]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[6]*v[7]^2 - 
       j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[6]*v[7]^2 + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[6]*v[7]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]^2*v[7]^2 + 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]^2*v[7]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[6]^2*v[7]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[9] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[9] - 
       j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[9] + 
       2*j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*v[9] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]*v[9] + 
       2*j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[9] - 
       2*j[family, 0, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[2]^2*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]^2*v[9] + 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]^2*v[9] + 
       j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[2]^2*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[2]^2*v[9] + 
       2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]*v[2]^2*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] + 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] + 
       j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] + 
       2*j[family, 0, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[4]*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[4]*v[9] - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] + 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4]*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4]*v[9] + 
       j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4]*
        v[9] + j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[4]*v[9] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[1]*
        v[2]*v[4]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*
        v[1]*v[6]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[1]*v[6]*v[9] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*
        v[1]*v[6]*v[9] - j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*
        v[1]*v[6]*v[9] - j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*
        v[1]*v[6]*v[9] + 2*j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[1]*v[6]*v[9] + 2*j[family, 0, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*
        v[2]*v[6]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*
        v[2]*v[6]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[2]*v[6]*v[9] - j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*
        v[2]*v[6]*v[9] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[2]*v[6]*v[9] - j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*
        v[2]*v[6]*v[9] + j[family, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 2]*
        v[2]*v[6]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[1]*v[2]*v[6]*v[9] + j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[1]*v[2]*v[6]*v[9] + j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 
         1, 2]*v[1]*v[2]*v[6]*v[9] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
         0, 1, 2]*v[1]*v[2]*v[6]*v[9] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 
         0, 1, 0, 1, 1]*v[1]*v[2]*v[6]*v[9] + 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[7]*v[9] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[7]*v[9] + 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[7]*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[7]*v[9] + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[7]*v[9] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[7]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[7]*v[9] + 
       2*j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[7]*v[9] - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9] + 
       2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[7]*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9] + 
       2*j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[2]*v[7]*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[7]*v[9] + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[7]*
        v[9] + j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[7]*v[9] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*
        v[2]*v[7]*v[9] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
        v[1]*v[2]*v[7]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 
         2]*v[4]*v[7]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 
         2]*v[4]*v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 
         2]*v[4]*v[7]*v[9] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 
         2]*v[4]*v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 
         2]*v[4]*v[7]*v[9] + j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 
         2]*v[4]*v[7]*v[9] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 
         2]*v[4]*v[7]*v[9] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[1]*v[4]*v[7]*v[9] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 
         0, 1, 2]*v[1]*v[4]*v[7]*v[9] + 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 
         0, 1, 0, 1, 1]*v[1]*v[4]*v[7]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[6]*v[7]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]*v[7]*v[9] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[6]*v[7]*v[9] + 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]*v[7]*v[9] - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[6]*v[7]*v[9] + 
       2*j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[6]*v[7]*v[9] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*v[7]*v[9] + 
       2*j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[6]*v[7]*v[9] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[6]*v[7]*v[9] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]*v[7]*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]*v[7]*v[9] + 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]*v[7]*
        v[9] + j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[1]*v[6]*
        v[7]*v[9] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[6]*v[7]*v[9] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
        v[1]*v[6]*v[7]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[2]*v[6]*v[7]*v[9] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
         1, 2]*v[2]*v[6]*v[7]*v[9] + j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 
         0, 1, 2]*v[2]*v[6]*v[7]*v[9] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 
         1, 0, 1, 2]*v[2]*v[6]*v[7]*v[9] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 
         0, 0, 1, 0, 1, 1]*v[2]*v[6]*v[7]*v[9] + 
       2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6]*v[7]*
        v[9] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[7]^2*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[7]^2*
        v[9] + j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[7]^2*
        v[9] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[7]^2*v[9] + 
       j[family, 1, 1, 1, 0, 0, -1, 0, -1, 0, 1, 0, 1, 2]*v[7]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 2]*v[7]^2*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]*v[7]^2*v[9] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]*v[7]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[6]*v[7]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[6]*v[7]^2*v[9] + 
       2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[6]*v[7]^2*v[9] - 
       2*j[family, 0, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[9]^2 + 
       j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[9]^2 - 
       j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9]^2 + 
       j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[2]^2*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[7]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       j[family, 1, 1, 1, -1, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[7]*v[9]^2 + 
       j[family, 1, 1, 1, -1, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9]^2 + 
       2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[2]*v[7]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]^2*v[9]^2 + 
       j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[7]^2*v[9]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*v[7]^2*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (v[1]^2*(v[2] - v[4] - v[6]) + v[9]*(v[6]*v[7] + (v[2] - v[7])*
            v[9]) + v[1]*((-2*v[2] + v[7])*v[9] + v[4]*(-2*v[6] + v[9]) + 
           v[6]*(v[7] + v[9]))) - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
         0, 2]*(-(v[1]^2*(v[2] + v[4] - v[6])) + 
         v[7]*(v[6]*v[7] + (v[2] - v[7])*v[9]) + 
         v[1]*(v[7]*(v[4] - 2*v[6] + v[9]) + v[2]*(-2*v[4] + v[7] + v[9])))))/
     (32*(v[1]^2*(v[1] + v[4] - v[7] - v[9])^2 + 
       (v[6]*(v[1] - v[7]) - (v[1] + v[2] - v[7])*(-v[1] + v[9]))^2 - 
       2*v[1]*(v[1] + v[4] - v[7] - v[9])*(v[6]*(v[1] + 2*v[2] - v[7]) - 
         (v[1] + v[2] - v[7])*(-v[1] + v[9])))), 
    ep^3*v[1]*(j[family, 1, 1, 1, 0, 0, 0, 0, -1, 0, 2, 0, 1, 1]*v[4] + 
      ep*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
       (-v[2] + v[4] + v[6]) + j[family, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
        1]*v[9]), ep^3*v[1]*(j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1]*
       v[4]*v[6] + ep*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
       (-v[2] + v[4] + v[6])), ep^3*v[1]*
     (j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1]*v[2]*v[4] + 
      ep*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*
       (v[2] + v[4] - v[6])), (ep^3*eps[6, 1, 2, 3]*
      (j[family, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2] - 
       j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2 + 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2 - 
       j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]^2 - 
       j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4] - 
       j[family, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] + 
       2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]*v[4] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]*v[4] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 - 
       j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4]^2 - 
       j[family, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[6] + 
       j[family, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[6] + 
       2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6] + 
       2*j[family, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]*v[6] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[2]*v[6] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] + 
       2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4]*v[6] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4]*v[6] - 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[6] + 
       2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[6] - 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4]*
        v[6] - 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[4]*v[6] - j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*
        v[2]*v[4]*v[6] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[1]*v[6]^2 + j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[6]^2 + j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[6]^2 - j[family, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[6]^2 + j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*
        v[6]^2 + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[7] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[7] + j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[7] + j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*
        v[7] + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] + 2*j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*
        v[7] + j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*
        v[7] + j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[6]*v[7] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[2]*v[6]*v[7] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[4]*v[6]*v[7] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[4]*v[6]*v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[4]*v[6]*v[7] + j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[4]*v[6]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[1]*v[4]*v[6]*v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[1]*v[4]*v[6]*v[7] + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
         1, 2]*v[6]^2*v[7] - j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[6]^2*v[7] - j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[6]^2*v[7] + j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[6]^2*v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[6]^2*v[7] - j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[6]^2*v[7] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]*
        v[7]^2 - j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]*
        v[7]^2 + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[6]*
        v[7]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]^2*
        v[7]^2 - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[9] - j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[9] + 2*j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[9] - j[family, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[9] - j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]^2*
        v[9] + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9] + 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]^2*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] + 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] + 
       j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] + 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] + 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4]*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[4]*v[9] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]*v[9] - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]*v[9] + 
       j[family, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[6]*v[9] + 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*v[9] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*v[9] - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*v[9] + 
       j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[6]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6]*v[9] + 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*v[6]*
        v[9] + j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[7]*
        v[9] + j[family, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[7]*
        v[9] + 2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*
        v[9] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*
        v[9] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*
        v[9] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*
        v[9] + 2*j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[2]*
        v[7]*v[9] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[2]*v[7]*v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[4]*v[7]*v[9] + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[4]*v[7]*v[9] + j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[4]*v[7]*v[9] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[4]*v[7]*v[9] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[1]*v[4]*v[7]*v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[6]*v[7]*v[9] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[6]*v[7]*v[9] + 2*j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[6]*v[7]*v[9] + 2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[6]*v[7]*v[9] - j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[6]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[1]*v[6]*v[7]*v[9] + j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[1]*v[6]*v[7]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
         1, 2]*v[2]*v[6]*v[7]*v[9] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         0, 1, 2]*v[2]*v[6]*v[7]*v[9] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
         1, 0, 1, 2]*v[1]*v[2]*v[6]*v[7]*v[9] - 
       j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]^2*v[9] + 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]^2*v[9] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[7]^2*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]*v[7]^2*v[9] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]*v[7]^2*v[9] - 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[7]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]^2*v[9]^2 - 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        (v[1]^2*(v[2] - v[4] - v[6]) + v[9]*(v[6]*v[7] + (v[2] - v[7])*
            v[9]) + v[1]*((-2*v[2] + v[7])*v[9] + v[4]*(-2*v[6] + v[9]) + 
           v[6]*(v[7] + v[9]))) - j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 
         1, 2]*(-(v[1]^2*(v[2] + v[4] - v[6])) + 
         v[7]*(v[6]*v[7] + (v[2] - v[7])*v[9]) + 
         v[1]*(v[7]*(v[4] - 2*v[6] + v[9]) + v[2]*(-2*v[4] + v[7] + v[9])))))/
     (16*(v[1]^2*(v[1] + v[4] - v[7] - v[9])^2 + 
       (v[6]*(v[1] - v[7]) - (v[1] + v[2] - v[7])*(-v[1] + v[9]))^2 - 
       2*v[1]*(v[1] + v[4] - v[7] - v[9])*(v[6]*(v[1] + 2*v[2] - v[7]) - 
         (v[1] + v[2] - v[7])*(-v[1] + v[9])))), 
    ep^4*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*r[2]*v[1], 
    -((1 - 2*ep)*ep^3*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1]*v[1]), 
    (ep^3*eps[5, 6, 1, 2]*(-(j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 
          2]*v[1]*v[3]*v[5]) + j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[1]^2*v[6] - j[family, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]^2*v[6] + j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]^2*v[6] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[3]*v[6] + 2*j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[3]*v[6] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[3]*v[6] - j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[3]*v[6] - j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[3]*v[6] - j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[6] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6] + 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] + 
       2*j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] - 
       j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] + 
       2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] - 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[5]*
        v[6] - 2*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[5]*v[6] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] - j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]^2 + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]^2 + 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]^2 - 
       j[family, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]^2 + 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[6]^2 - 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]^2 + 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]^2 + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]^2 - 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[6]^2 - 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[6]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6]^2 + 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]^2 - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]^2 - 
       j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]^2 + 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]^2 - 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[5]*
        v[6]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6]^2 - j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*
        v[8] + j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*
        v[8] - j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*
        v[8] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[8] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[8] + j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[8] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[8] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[8] + j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[8] + 2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] + 2*j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[6]*
        v[8] - j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[6]*
        v[8] + j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*
        v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*
        v[8] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*
        v[8] + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*
        v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[6]*v[8] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[3]*v[6]*v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[6]*v[8] + j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[6]*v[8] + j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[6]*v[8] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[6]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[5]*v[6]*v[8] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[1]*v[5]*v[6]*v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[1]*v[8]^2 + j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[1]*v[8]^2 + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]^2 - j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[8]^2 + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*
        v[8]^2 - j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[9] + j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[9] + j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[9] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*v[9] - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*v[9] + 
       j[family, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*v[9] + 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*v[9] - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*v[9] + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] + 
       2*j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] + 
       2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] - 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]*v[9] + 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]*
        v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[6]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[5]*v[6]*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]^2*v[6]*v[9] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]^2*v[6]*v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] + 2*j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] + 2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] - j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] + j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[8]*v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[8]*v[9] + 2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] + 2*j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[5]*v[8]*v[9] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[1]*v[5]*v[8]*v[9] + j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[6]*v[8]*v[9] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[6]*v[8]*v[9] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[6]*v[8]*v[9] + j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[6]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[6]*v[8]*v[9] + j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[1]*v[6]*v[8]*v[9] - 2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
         1, 1, 2]*v[3]*v[6]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
         0, 1, 1, 2]*v[5]*v[6]*v[8]*v[9] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 
         0, 0, 1, 1, 2]*v[5]*v[6]*v[8]*v[9] + 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]*v[8]*
        v[9] - j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*
        v[9] + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9] + 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[8]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[8]^2*v[9] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9]^2 - 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[8]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[8]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9]^2 - 
       j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*
        (v[1]*(v[3] - v[9]) + v[9]*(-v[3] + v[5] + v[9])) - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        (v[1]^2*(v[6] - v[8]) + (v[3] - v[5])*(v[3]*v[6] - v[8]*v[9] + 
           v[5]*(-v[6] + v[9])) + v[1]*(v[3]*(-2*v[5] - 2*v[6] + v[8]) + 
           v[8]*v[9] + v[5]*(-2*v[6] + v[8] + v[9])))))/
     (16*((v[5]*(v[6] - v[9]) - (-v[6] + v[8])*(v[1] + v[6] - v[9]))^2 - 
       2*v[6]*(-((-v[6] + v[8])*(v[1] + v[6] - v[9])) + 
         v[5]*(2*v[1] + v[6] - v[9]))*(v[3] + v[6] - v[8] - v[9]) + 
       v[6]^2*(v[3] + v[6] - v[8] - v[9])^2)), 
    ep^4*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*v[1]*
     (-v[6] + v[8]), -((1 - 2*ep)*ep^3*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
       0, 1, 0, 1]*v[1]), -((1 - 2*ep)*ep^3*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 
       0, 0, 0, 1, 1]*v[1]), (ep^3*eps[4, 5, 6, 1]*
      (j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]^2*v[5] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[2]^2*v[5] - 
       j[family, 1, 1, 0, 0, 0, 0, -1, -1, 0, 1, 1, 1, 2]*v[2]*v[4]*v[5] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[4]*v[5] + 
       2*j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[2]*v[4]*v[5] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[4]*v[5] + 
       j[family, 1, 1, 0, 0, 0, 0, -1, -1, 0, 1, 1, 1, 2]*v[4]^2*v[5] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 2]*v[4]^2*v[5] + 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[4]^2*v[5] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[2]*v[5]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[2]*v[5]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[5]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[2]*v[5]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[5]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 2]*v[4]*v[5]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[4]*v[5]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[4]*v[5]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[4]*v[5]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*v[2]*v[4]*v[5]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[4]*v[5]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*v[4]^2*v[5]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[5]*v[6] + 
       2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, -1, -1, 0, 1, 1, 1, 2]*v[4]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[6] + 
       2*j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[4]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[4]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[4]*v[5]*v[6] - 
       2*j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[2]*v[4]*v[5]*
        v[6] - 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[4]*
        v[5]*v[6] + j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[5]^2*
        v[6] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[5]^2*
        v[6] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[5]^2*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]^2*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[5]^2*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*v[4]*v[5]^2*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]^2*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[2]*v[4]*v[5]^2*
        v[6] + j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[5]*
        v[6]^2 - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[5]*
        v[6]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[5]*
        v[6]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[5]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[2]*v[5]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[5]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[2]*v[5]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, -2, 0, 1, 1, 1, 2]*v[4]*v[5]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[4]*v[5]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[4]*v[5]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[4]*v[5]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[2]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[6]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, -1, -1, 0, 1, 1, 1, 2]*v[4]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[4]*v[6]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[4]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[5]*v[6]*
        v[7] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[5]*v[6]*
        v[7] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[5]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[5]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[5]*v[6]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[5]*
        v[6]*v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[5]*v[6]*v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*
        v[4]*v[5]*v[6]*v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[4]*v[5]*v[6]*v[7] - j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 
         1, 2]*v[6]^2*v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[6]^2*v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*
        v[6]^2*v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*
        v[6]^2*v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[5]*
        v[6]^2*v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[6]*
        v[7]^2 - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[6]*
        v[7]^2 - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[6]*
        v[7]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[6]*
        v[7]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]^2*
        v[7]^2 + j[family, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 2]*v[2]*v[4]*
        v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[4]*
        v[8] - j[family, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 2]*v[4]^2*
        v[8] + j[family, 1, 1, 0, 0, 0, 0, -1, -1, 0, 1, 1, 1, 2]*v[4]^2*
        v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[4]^2*
        v[8] + j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*
        v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[5]*
        v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[2]*v[5]*
        v[8] + 2*j[family, 1, 1, 0, 0, 0, 0, -1, -1, 0, 1, 1, 1, 2]*v[4]*v[5]*
        v[8] - j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[4]*v[5]*
        v[8] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[4]*v[5]*
        v[8] + j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[2]*v[4]*
        v[5]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[4]*v[5]*v[8] - j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*
        v[4]^2*v[5]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*
        v[4]^2*v[5]*v[8] + j[family, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 2]*
        v[4]*v[6]*v[8] - j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*
        v[4]*v[6]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[4]*v[6]*v[8] - j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*
        v[5]*v[6]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*
        v[5]*v[6]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[5]*v[6]*v[8] + j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*
        v[4]*v[5]*v[6]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[4]*v[5]*v[6]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
         0, 2]*v[2]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         -1, 2]*v[2]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, 0, -1, -1, 0, 1, 1, 
         1, 2]*v[4]*v[7]*v[8] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 
         1, 2]*v[4]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 
         0, 2]*v[4]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
         2]*v[4]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 
         2]*v[5]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 
         2]*v[5]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[5]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*
        v[5]*v[7]*v[8] - 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[2]*v[5]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 1, 
         2]*v[4]*v[5]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         0, 2]*v[4]*v[5]*v[7]*v[8] + 2*j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 
         0, 1, 1, 2]*v[6]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 1, 2]*v[6]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         0, 2]*v[6]*v[7]*v[8] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
         0, 2]*v[6]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 
         1, 2]*v[4]*v[6]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         0, 1, 2]*v[4]*v[6]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
         0, 1, 1, 2]*v[5]*v[6]*v[7]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 
         0, 1, 1, 0, 2]*v[5]*v[6]*v[7]*v[8] + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[4]*v[5]*v[6]*v[7]*
        v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[7]^2*
        v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[7]^2*
        v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[7]^2*v[8] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[7]^2*v[8] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[6]*v[7]^2*v[8] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[6]*v[7]^2*v[8] - 
       j[family, 1, 1, 0, 0, 0, 0, -2, 0, 0, 1, 1, 1, 2]*v[4]*v[8]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[4]*v[8]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[4]*v[8]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[4]^2*v[8]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[7]*v[8]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[7]*v[8]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[7]*v[8]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[4]*v[7]*v[8]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[4]*v[7]*v[8]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]^2*v[8]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*
        (v[2]^2*v[5] + v[4]^2*(v[5] - v[8]) + v[2]*(-2*v[5]*v[6] + 
           v[7]*(v[6] - v[8]) + v[4]*(-2*v[5] - 2*v[6] + v[8])) + 
         v[6]*(v[5]*v[6] + v[7]*(-v[6] + v[8])) + 
         v[4]*(-2*v[5]*v[6] + v[7]*v[8] + v[6]*(v[7] + v[8]))) - 
       j[family, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, 2]*
        (-(v[2]^2*v[5]) + v[2]*(v[4]*(v[5] + v[8]) + v[7]*(-v[6] + v[8]) + 
           v[5]*(v[6] + v[8])) - v[8]*(v[5]*v[6] + v[7]*(-v[6] + v[8]) + 
           v[4]*(-v[5] + 2*v[7] + v[8])))))/
     (16*((v[4]*(v[5] - v[8]) - (-v[5] + v[7])*(v[5] + v[6] - v[8]))^2 - 
       2*v[5]*(-((-v[5] + v[7])*(v[5] + v[6] - v[8])) + 
         v[4]*(v[5] + 2*v[6] - v[8]))*(v[2] + v[5] - v[7] - v[8]) + 
       v[5]^2*(v[2] + v[5] - v[7] - v[8])^2)), 
    ep^4*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[4]*(v[5] - v[8]), 
    ep^3*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
     (-(v[2]*v[5]) + v[7]*v[8]), ep^3*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
      0, 1, 2]*v[6]*v[7], -(ep^4*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
       1, 1]*(-v[2] + v[6] + v[7])), 
    -(ep^4*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
      (v[5] + v[6] - v[8])), (ep^3*eps[3, 4, 5, 6]*
      (j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[4] - 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4] + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]^2*v[4] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[4] + 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[4] + 
       2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[3]*v[4] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*v[4] - 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*v[4] + 
       2*j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*v[4] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[4] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*v[4] - 
       j[family, 1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*v[4] + 
       2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[4] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[3]*v[4] - 
       2*j[family, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]^2*v[4] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[4] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]^2*v[4] + 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]^2*v[4] + 
       j[family, 1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 2]*v[3]^2*v[4] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[4] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[1]*v[4]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 - 
       j[family, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[1]*v[4]^2 - 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]^2*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[1]^2*v[4]^2 - 
       2*j[family, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[4]^2 + 
       j[family, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]^2 - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[4]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]^2 - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]^2 - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*v[4]^2 - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[3]*v[4]^2 + 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[1]*v[3]*v[4]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[3]^2*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]^2*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[3]^2*v[4]^2 - 
       2*j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[5] + 
       2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[5] - 
       2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*v[5] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[5] + 
       2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[1]*v[4]*v[5] + 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*v[1]*v[4]*v[5] + 
       2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[5] + 
       2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[4]*v[5] + 
       2*j[family, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]*v[5] + 
       2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       2*j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*v[4]*
        v[5] - 2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*
        v[4]*v[5] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[3]*v[4]*v[5] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*v[3]*v[4]*v[5] + 4*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
         1]*v[1]*v[3]*v[4]*v[5] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 
         1, 2]*v[4]^2*v[5] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[4]^2*v[5] + j[family, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*
        v[4]^2*v[5] - 2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*
        v[4]^2*v[5] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[4]^2*
        v[5] + j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]^2*
        v[5] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[1]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2*
        v[5] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[1]*v[4]^2*
        v[5] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[3]*v[4]^2*
        v[5] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[3]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]^2*
        v[5] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[3]*v[4]^2*
        v[5] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*
        v[4]^2*v[5] - 2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*
        v[4]*v[5]^2 + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 1, -1, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*v[4]*
        v[5]^2 - j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[4]^2*
        v[5]^2 + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]^2*
        v[5]^2 - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[4]^2*
        v[5]^2 + j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[7] - j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*
        v[7] - j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[7] - j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[3]*
        v[7] + 2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*
        v[7] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[7] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]^2*v[7] - 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]^2*v[7] + 
       j[family, 1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 2]*v[3]^2*v[7] + 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[7] - 
       2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 0, 2]*v[3]^2*v[7] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[7] + 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[4]*v[7] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[1]*v[4]*v[7] + 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[7] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[4]*v[7] + 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*v[1]*v[4]*v[7] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[7] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]*v[7] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[4]*v[7] + 
       2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[4]*v[7] - 
       j[family, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*v[7] + 
       2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[4]*v[7] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[4]*v[7] - 
       j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*v[7] + 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]*v[7] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[4]*v[7] + 
       2*j[family, 1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*v[7] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]*v[7] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[4]*v[7] + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*v[4]*
        v[7] + j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*
        v[4]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[3]*v[4]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[1]*v[3]*v[4]*v[7] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
         1]*v[1]*v[3]*v[4]*v[7] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
         1, 2]*v[3]^2*v[4]*v[7] - j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 
         1, 2]*v[3]^2*v[4]*v[7] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 
         1, 2]*v[3]^2*v[4]*v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
         0, 2]*v[3]^2*v[4]*v[7] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
         1, 1, 1]*v[3]^2*v[4]*v[7] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         1, 1, 2]*v[3]*v[5]*v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         0, 2]*v[3]*v[5]*v[7] + j[family, 1, 0, 1, -1, 0, 0, 0, 0, -1, 1, 1, 
         1, 2]*v[3]*v[5]*v[7] - j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 
         1, 2]*v[3]*v[5]*v[7] - j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 
         1, 2]*v[3]*v[5]*v[7] + 2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 
         0, 2]*v[3]*v[5]*v[7] + 2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 
         1, 2]*v[4]*v[5]*v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[4]*v[5]*v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[4]*v[5]*v[7] - j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*
        v[4]*v[5]*v[7] + j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[4]*v[5]*v[7] - j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*
        v[4]*v[5]*v[7] + j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*
        v[4]*v[5]*v[7] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*
        v[3]*v[4]*v[5]*v[7] + j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 
         2]*v[3]*v[4]*v[5]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 
         1, 2]*v[3]*v[4]*v[5]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
         1, 0, 2]*v[3]*v[4]*v[5]*v[7] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 
         0, 1, 1, 1, 1]*v[3]*v[4]*v[5]*v[7] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[7]^2 + 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7]^2 - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[7]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7]^2 + 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[7]^2 + 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[7]^2 - 
       2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7]^2 + 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 2]*v[3]^2*v[7]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]^2*v[7]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[3]^2*v[7]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] + 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[1]*v[4]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[1]*v[4]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[9] + 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*v[9] + 
       2*j[family, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[4]*v[9] - 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*v[9] + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[9] + 
       2*j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[9] + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[5]*v[9] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[9] + 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[5]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[9] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[5]*v[9] - 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[5]*v[9] + 
       2*j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[9] + 
       j[family, 1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[5]*v[9] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]*v[5]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[9] + 
       2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[4]*v[5]*v[9] - 
       j[family, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[4]*v[5]*v[9] + 
       2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[9] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[4]*v[5]*v[9] - 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[4]*v[5]*v[9] + 
       2*j[family, 1, 0, 1, -1, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]*v[5]*v[9] + 
       2*j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[4]*v[5]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]*v[5]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[9] + 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[4]*v[5]*
        v[9] + j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[4]*
        v[5]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[4]*v[5]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[1]*v[4]*v[5]*v[9] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
         1]*v[1]*v[4]*v[5]*v[9] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
         1, 2]*v[3]*v[4]*v[5]*v[9] + j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 
         1, 1, 2]*v[3]*v[4]*v[5]*v[9] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 
         1, 1, 1, 2]*v[3]*v[4]*v[5]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 
         0, 0, 1, 1, 2]*v[3]*v[4]*v[5]*v[9] - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[3]*v[4]*v[5]*
        v[9] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[5]^2*v[9] + 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[5]^2*v[9] - 
       2*j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*v[5]^2*v[9] + 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[4]*v[5]^2*v[9] - 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[4]*v[5]^2*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]*v[5]^2*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]^2*v[9] + 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[4]*v[5]^2*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[7]*v[9] + 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[7]*v[9] + 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[7]*v[9] + 
       2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[7]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[7]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7]*v[9] + 
       2*j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[7]*v[9] + 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[7]*v[9] + 
       2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[7]*v[9] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]*v[7]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[4]*v[7]*v[9] + 
       j[family, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[4]*v[7]*v[9] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[4]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[4]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]*v[7]*v[9] + 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 2]*v[4]*v[7]*v[9] - 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[4]*v[7]*
        v[9] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*
        v[7]*v[9] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[1]*
        v[4]*v[7]*v[9] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*
        v[3]*v[4]*v[7]*v[9] + j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 
         2]*v[3]*v[4]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 
         1, 2]*v[3]*v[4]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
         0, 1, 2]*v[3]*v[4]*v[7]*v[9] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 
         0, 1, 1, 1, 1]*v[3]*v[4]*v[7]*v[9] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[7]*v[9] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[5]*v[7]*v[9] + 
       2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[5]*v[7]*v[9] - 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[5]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[5]*v[7]*v[9] + 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[5]*v[7]*v[9] + 
       2*j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*v[5]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[7]*v[9] - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[5]*v[7]*v[9] + 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[3]*v[5]*v[7]*
        v[9] + j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 2]*v[3]*v[5]*
        v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[3]*v[5]*v[7]*v[9] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
         1]*v[3]*v[5]*v[7]*v[9] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         1, 2]*v[4]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 
         1, 1, 2]*v[4]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 
         1, 1, 1, 2]*v[4]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 
         0, 1, 0, 1, 2]*v[4]*v[5]*v[7]*v[9] - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[4]*v[5]*v[7]*
        v[9] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*
        v[5]*v[7]*v[9] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[7]^2*v[9] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]^2*
        v[9] + j[family, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 2]*v[7]^2*
        v[9] - 2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]^2*
        v[9] + j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 0, 2]*v[7]^2*
        v[9] - j[family, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, 1, 1, 2]*v[7]^2*
        v[9] + j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, 2]*v[7]^2*
        v[9] - j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*v[3]*v[7]^2*
        v[9] - j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 2]*v[3]*v[7]^2*
        v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[7]^2*
        v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7]^2*
        v[9] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[3]*v[7]^2*
        v[9] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[5]*v[9]^2 + 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[5]*v[9]^2 - 
       2*j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 - 
       j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[5]*v[9]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 + 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[5]^2*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[5]^2*v[9]^2 - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[7]*v[9]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[7]*v[9]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 2]*v[7]*v[9]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[7]*v[9]^2 - 
       2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[5]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*v[5]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[5]*v[7]*v[9]^2 + 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[5]*v[7]*v[9]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 2]*v[7]^2*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]^2*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[7]^2*v[9]^2 - 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        (-(v[1]^2*v[4]) - v[9]*(-(v[4]*v[5]) + v[3]*(v[4] - v[7]) + 
           2*v[5]*v[7] + v[5]*v[9] + v[7]*v[9]) + 
         v[1]*(v[3]*(v[4] - v[7]) + (v[5] + v[7])*v[9] + 
           v[4]*(v[5] + v[9]))) - j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 
         0, 2]*(v[1]^2*v[4] + v[3]^2*(v[4] - v[7]) + 
         v[1]*(-2*v[4]*v[5] + v[3]*(-2*v[4] - 2*v[5] + v[7]) + 
           (v[5] - v[7])*v[9]) + v[5]*(v[4]*v[5] + (-v[5] + v[7])*v[9]) + 
         v[3]*(-2*v[4]*v[5] + v[7]*v[9] + v[5]*(v[7] + v[9])))))/
     (32*(v[4]^2*(v[1] + v[4] - v[7] - v[9])^2 + 
       (v[3]*(v[4] - v[7]) - (v[4] + v[5] - v[7])*(-v[4] + v[9]))^2 - 
       2*v[4]*(v[1] + v[4] - v[7] - v[9])*(v[3]*(v[4] + 2*v[5] - v[7]) - 
         (v[4] + v[5] - v[7])*(-v[4] + v[9])))), 
    ep^3*v[4]*(j[family, 2, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 1]*v[1] + 
      ep*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       (v[1] + v[3] - v[5]) + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 
        1]*v[9]), ep^3*v[4]*(j[family, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       v[1]*v[3] + ep*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       (v[1] + v[3] - v[5])), ep^3*v[4]*
     (j[family, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[1]*v[5] + 
      ep*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*
       (v[1] - v[3] + v[5])), (ep^3*eps[3, 4, 5, 6]*
      (-(j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[1]^2*v[4]) + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]^2*v[4] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[4] + 
       2*j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[3]*v[4] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*v[4] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[3]*v[4] - 
       j[family, 1, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 1, 2]*v[3]^2*v[4] + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[3]^2*v[4] + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 2]*v[3]^2*v[4] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, -1, 1, 1, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]^2*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, -1, 1, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[3]*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[3]*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[3]*v[4]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]^2*v[4]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[1]*v[3]*v[5] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[1]*v[3]*v[5] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[1]*v[4]*v[5] + 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[4]*v[5] + 
       2*j[family, 1, 0, 1, 0, 0, 0, -1, 0, -1, 1, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 2]*v[3]*v[4]*v[5] - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[4]*
        v[5] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*v[3]*
        v[4]*v[5] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, -1, 1, 1, 1, 2]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 2]*v[4]^2*
        v[5] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[1]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*v[3]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[1]*v[3]*
        v[4]^2*v[5] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]^2*
        v[5]^2 - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[3]*
        v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[1]*v[3]*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[7] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 2]*v[3]^2*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[3]^2*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[1]*v[4]*
        v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 2]*v[1]*v[4]*
        v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, -1, 1, 1, 1, 2]*v[3]*v[4]*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[3]*v[4]*
        v[7] + 2*j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 2]*v[3]*v[4]*
        v[7] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[3]*v[4]*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 2]*v[3]*v[4]*
        v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[3]*v[4]*
        v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*v[3]*
        v[4]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[1]*
        v[3]*v[4]*v[7] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*
        v[3]^2*v[4]*v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*
        v[3]^2*v[4]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*
        v[3]*v[5]*v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 2]*
        v[3]*v[5]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*
        v[3]*v[5]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 2]*
        v[4]*v[5]*v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*
        v[4]*v[5]*v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 2]*
        v[4]*v[5]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*
        v[4]*v[5]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*
        v[3]*v[4]*v[5]*v[7] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[3]*v[4]*v[5]*v[7] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 
         1, 2]*v[3]*v[7]^2 + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 
         2]*v[3]*v[7]^2 + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*
        v[3]*v[7]^2 - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[3]*
        v[7]^2 + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]^2*
        v[7]^2 + j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*
        v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[1]*v[4]*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[1]*v[4]*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, -2, 0, 0, 1, 1, 1, 2]*v[3]*v[4]*
        v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[3]*v[4]*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[1]*v[5]*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*v[5]*
        v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 2]*v[3]*v[5]*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[3]*v[5]*
        v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, -1, 1, 1, 1, 2]*v[4]*v[5]*
        v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[9] + 2*j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[4]*v[5]*
        v[9] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[4]*v[5]*
        v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[4]*v[5]*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*
        v[5]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[4]*v[5]*v[9] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*
        v[3]*v[4]*v[5]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[3]*v[4]*v[5]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 
         1, 2]*v[5]^2*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 
         2]*v[5]^2*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*
        v[5]^2*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]*
        v[5]^2*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]^2*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[1]*
        v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[1]*
        v[7]*v[9] + 2*j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[3]*
        v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[3]*
        v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 2]*v[3]*
        v[7]*v[9] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[3]*
        v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, -1, 1, 1, 1, 2]*v[4]*
        v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[4]*
        v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[4]*
        v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[4]*
        v[7]*v[9] - 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[1]*
        v[4]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 2]*
        v[3]*v[4]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
         2]*v[3]*v[4]*v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 
         1, 2]*v[5]*v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 
         1, 2]*v[5]*v[7]*v[9] + 2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 
         0, 2]*v[5]*v[7]*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
         2]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[3]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 
         1, 2]*v[4]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
         0, 1, 2]*v[4]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
         1, 1, 1, 2]*v[3]*v[4]*v[5]*v[7]*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 1, 2]*v[7]^2*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 2]*v[7]^2*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[7]^2*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[7]^2*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[3]*v[7]^2*v[9] - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7]^2*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[5]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[5]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 1, 2]*v[7]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 1, 2]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[5]*v[7]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[7]^2*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(v[1]^2*v[4]) - v[9]*(-(v[4]*v[5]) + v[3]*(v[4] - v[7]) + 
           2*v[5]*v[7] + v[5]*v[9] + v[7]*v[9]) + 
         v[1]*(v[3]*(v[4] - v[7]) + (v[5] + v[7])*v[9] + 
           v[4]*(v[5] + v[9]))) - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         0, 2]*(v[1]^2*v[4] + v[3]^2*(v[4] - v[7]) + 
         v[1]*(-2*v[4]*v[5] + v[3]*(-2*v[4] - 2*v[5] + v[7]) + 
           (v[5] - v[7])*v[9]) + v[5]*(v[4]*v[5] + (-v[5] + v[7])*v[9]) + 
         v[3]*(-2*v[4]*v[5] + v[7]*v[9] + v[5]*(v[7] + v[9])))))/
     (16*(v[4]^2*(v[1] + v[4] - v[7] - v[9])^2 + 
       (v[3]*(v[4] - v[7]) - (v[4] + v[5] - v[7])*(-v[4] + v[9]))^2 - 
       2*v[4]*(v[1] + v[4] - v[7] - v[9])*(v[3]*(v[4] + 2*v[5] - v[7]) - 
         (v[4] + v[5] - v[7])*(-v[4] + v[9])))), 
    ep^4*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*r[1]*v[4], 
    ep^3*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[3]*v[7], 
    -(ep^4*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]*
      (v[3] - v[5] + v[7])), ep^3*j[family, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 
      1, 1]*v[1]*(-v[4] + v[9]), ep^3*j[family, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
      0, 1, 1]*v[1]*(-v[4] + v[7]), ep^3*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      1, 0, 2, 1]*v[4]*(-v[1] + v[9]), ep^3*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 1, 0, 1, 2]*(-(v[1]*v[4]) + v[7]*v[9]), 
    -(ep^4*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1]*r[3]), 
    (1 - 2*ep)^2*ep^2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0], 
    ep^2*(1 - 5*ep + 6*ep^2)*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
      1], ep^3*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9], 
    -(ep^4*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
      (-v[3] + v[5] + v[9])), -(ep^3*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
       1, 0, 2]*r[1]), ep^2*(2*(1 - 5*ep + 6*ep^2)*j[family, 1, 0, 1, 0, 0, 
        0, 0, 0, 0, 0, 1, 0, 1] - ep*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
        1, 0, 2]*(v[1] - v[3] - v[5])), ep^2*(1 - 5*ep + 6*ep^2)*
     j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1], 
    -((1 - 2*ep)*ep^3*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[4]), 
    ep^2*(1 - 5*ep + 6*ep^2)*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
      1], -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*j[family, 1, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 0, 0, 1])/v[7]), 
    -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 0, 1])/v[5]), (ep^3*eps[2, 3, 4, 5]*
      (j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]^2*v[3] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[2]^2*v[3] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[2]*v[3]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[2]*v[3]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[2]*v[3]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[3]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, -1, 1, 1, 1, 2]*v[2]*v[3]*v[4] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[3]*v[4] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[2]*v[3]*v[4] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[3]*v[4] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -2, 0, 1, 1, 1, 2]*v[3]^2*v[4] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[3]^2*v[4] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[3]^2*v[4] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]^2*v[4] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*v[2]*v[3]^2*v[4] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]^2*v[4] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -2, 0, 1, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, -1, 1, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*v[3]^2*v[4]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[2]*v[3]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[3]*v[6] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[3]*v[6] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[3]^2*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[3]^2*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[3]^2*v[6] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]^2*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]^2*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*v[3]^2*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, -1, 1, 1, 1, 2]*v[3]*v[4]*v[6] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[3]*v[4]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[3]*v[4]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[3]*v[4]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[3]*v[4]*v[6] - 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[2]*v[3]*v[4]*
        v[6] - 2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[3]*
        v[4]*v[6] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*v[3]^2*
        v[4]*v[6] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[4]*v[6] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[2]*
        v[3]^2*v[4]*v[6] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*
        v[3]*v[6]^2 - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[3]*
        v[6]^2 + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[3]*
        v[6]^2 + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[6]^2 + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[2]*v[3]*
        v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, -1, 2]*v[2]*v[3]*
        v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 2]*v[2]*v[4]*
        v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[4]*
        v[8] + 2*j[family, 0, 1, 1, 0, 0, 0, 0, -1, -1, 1, 1, 1, 2]*v[3]*v[4]*
        v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[3]*v[4]*
        v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[3]*v[4]*
        v[8] + 2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]*v[4]*
        v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[2]*v[3]*
        v[4]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]*
        v[3]*v[4]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, -1, -1, 1, 1, 1, 2]*
        v[4]^2*v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*
        v[4]^2*v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 2]*
        v[4]^2*v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*v[3]*
        v[4]^2*v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*
        v[4]^2*v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[3]*
        v[6]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[3]*
        v[6]*v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]*
        v[6]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 2]*v[4]*
        v[6]*v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[4]*
        v[6]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[4]*
        v[6]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[3]*
        v[4]*v[6]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[4]*v[6]*v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -2, 1, 1, 1, 
         2]*v[4]*v[8]^2 + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*
        v[4]*v[8]^2 - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[4]*
        v[8]^2 + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]^2*
        v[8]^2 - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[2]^2*
        v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]^2*v[9] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[2]*v[3]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[3]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*v[2]*v[3]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[3]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*v[9] + 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*v[2]*v[3]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]^2*v[3]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2]*v[2]^2*v[3]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, -1, 1, 1, 1, 2]*v[2]*v[4]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[4]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[2]*v[4]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -2, 0, 1, 1, 1, 2]*v[3]*v[4]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[3]*v[4]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[3]*v[4]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[3]*v[4]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 1, 2]*v[2]*v[3]*v[4]*
        v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[3]*
        v[4]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[2]*
        v[6]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*
        v[6]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[2]*
        v[6]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[3]*
        v[6]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[3]*
        v[6]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[3]*
        v[6]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[3]*
        v[6]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*
        v[3]*v[6]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
        v[2]*v[3]*v[6]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 
         2]*v[2]*v[8]*v[9] + 2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         2]*v[2]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[2]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2]*
        v[2]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*
        v[3]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, 0, 2]*
        v[3]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*
        v[3]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[3]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[3]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
         2]*v[2]*v[3]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, -1, 1, 
         1, 1, 2]*v[4]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 
         1, 1, 2]*v[4]*v[8]*v[9] + 2*j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 
         0, 1, 2]*v[4]*v[8]*v[9] + 2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 
         1, 1, 2]*v[4]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
         1, 2]*v[4]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 
         1, 2]*v[2]*v[4]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
         0, 1, 2]*v[2]*v[4]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 
         1, 1, 1, 2]*v[3]*v[4]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 
         0, 0, 1, 1, 2]*v[3]*v[4]*v[8]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2]*v[2]*v[3]*v[4]*v[8]*
        v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[6]*v[8]*
        v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[6]*v[8]*
        v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*v[8]*
        v[9] - 2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*
        v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 2]*v[8]^2*
        v[9] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[8]^2*
        v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[8]^2*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 1, 2]*v[4]*v[8]^2*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[8]^2*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]^2*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 2]*v[8]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 1, 2]*v[8]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 1, 2]*v[8]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[8]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[8]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*v[2]*v[8]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, 2]*
        (v[2]*(v[3]*(v[4] + v[6] + v[8]) + v[8]*(v[4] - 2*v[9])) + 
         v[2]^2*(-v[3] + v[9]) + v[8]*(v[3]*(v[4] - v[6]) + 
           v[8]*(-v[4] + v[9]))) - j[family, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 
         0, 1, 2]*(v[2]^2*(v[3] - v[9]) + (v[4] - v[6])*(v[3]*(v[4] - v[6]) + 
           v[8]*(-v[4] + v[9])) + v[2]*(-2*v[3]*(v[4] + v[6]) + 
           (v[6] + v[8])*v[9] + v[4]*(-2*v[6] + v[8] + v[9])))))/
     (16*((v[2]*(v[3] - v[9]) - (-v[3] + v[8])*(v[3] + v[4] - v[9]))^2 - 
       2*v[3]*(-((-v[3] + v[8])*(v[3] + v[4] - v[9])) + 
         v[2]*(v[3] + 2*v[4] - v[9]))*(v[3] + v[6] - v[8] - v[9]) + 
       v[3]^2*(v[3] + v[6] - v[8] - v[9])^2)), 
    ep^4*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[4]*(v[3] - v[8]), 
    -(ep^4*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]*
      (v[2] + v[3] - v[8])), ep^3*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
      1, 2]*v[2]*v[9], -(ep^4*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
       1]*(v[2] - v[6] + v[9])), ep^3*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      1, 1, 2]*(-(v[3]*v[6]) + v[8]*v[9]), 
    -((1 - 2*ep)*ep^3*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[4]), 
    -(ep^3*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*r[2]), 
    ep^2*(2*(1 - 5*ep + 6*ep^2)*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
        1] + ep*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2]*
       (v[2] - v[4] + v[6])), -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1])/v[2]), 
    -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 0, 1])/v[8]), -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1])/v[6]), 
    -((1 - 2*ep)*ep^3*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1]*v[4]), 
    ep^2*(1 - 5*ep + 6*ep^2)*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
      1], -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*j[family, 0, 0, 1, 0, 0, 0, 
        0, 0, 0, 0, 1, 0, 1])/v[3]), 
    -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 1])/v[9])}


==> AuxiliaryFiles/UTBasis_hb.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the UT basis for the hexagon--bubble family.                        *)
(*											   *)
(*  Kinematic variables are labelled by							   *)
(*											   *)
(*  v[1] = s_12, v[2] = s_23, ..., v[6] = s_61, v[7] = s_123, v[8] = s_234, v[9] = s_345.  *)  	
(*											   *)
(*  Feynman integrals are written using the notation j[family, a1,a2,...,a13],             *)
(*  as defined in Eq. (2.23). The dimensional regulator is denoted by ep.                  *)
(*  Parity odd objects (r[j], eps[i,j,k,l] and Delta_6) are kept symbolically and can be   *)
(*  translated using the replacement rules in SqrtRepl.m. 				   *)
(*                                                                                         *)
(*******************************************************************************************)

UThb = {(ep^3*j[family, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, 2, 1]*v[1]*v[2]*
       (v[1] + v[2] - v[7]))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 1, -1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 2, 1]*v[3]*
       (v[1]*(v[5] - v[7]) + v[7]*(v[3] - v[5] + v[7])))/
      (16*eps[1, 2, 3, 4]) + (ep^3*j[family, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0, 
        0, 2, 1]*v[2]*v[3]*(v[2]*(-v[3] + v[5]) + v[1]*(v[2] - v[8]) + 
        v[7]*(v[3] - v[8])))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, -1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 2, 1]*v[2]*v[3]*
       (v[2] + v[3] - v[8]))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 2, 1]*v[1]*v[2]*v[3]*
       (v[2]*v[5] - v[7]*v[8]))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 2, 1]*v[2]*
       (v[2]*(-v[3] + v[5]) + v[7]*(v[3] - v[8]) + 
        v[1]*(-v[2] - 2*v[3] + v[8])))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 2, 1]*
       (v[2]*v[5] - v[7]*v[8])*(v[2]*(v[3] - v[5]) + v[1]*(v[2] - v[8]) + 
        v[7]*(-v[3] + v[8])))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 2, 1]*v[3]*
       (v[2]*(-v[3] + v[5] - 2*v[7]) + v[1]*(v[2] - v[8]) + 
        v[7]*(-v[3] + v[8])))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 2, 1]*v[1]*
       (v[2]*(v[3] + v[5] - 2*v[8]) - v[1]*(v[2] + v[8]) + 
        v[7]*(-v[3] + v[8])))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 2, 1]*v[1]*v[2]*
       (v[2]*(v[3] + v[5]) + v[1]*(-v[2] + v[8]) - v[7]*(v[3] + v[8])))/
      (16*eps[1, 2, 3, 4]) + (ep^3*j[family, 1, 1, 1, -1, 1, -1, 0, 0, 0, 0, 
        0, 2, 1]*v[1]*(v[3]*(v[5] - v[8]) + v[8]*(v[1] - v[5] + v[8])))/
      (16*eps[1, 2, 3, 4]) + (ep^3*j[family, 1, 0, 0, 1, 1, -1, 0, 0, 0, 0, 
        0, 2, 1]*(v[2]*(v[5]*(-v[5] + v[7]) + v[3]*(v[5] + v[7])) + 
        v[1]*(v[5] - v[7])*(v[2] - v[8]) + 
        v[7]*(v[3]*(v[5] - v[7] - 2*v[8]) + (v[5] - v[7])*v[8])))/
      (16*eps[1, 2, 3, 4]) + (ep^3*j[family, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0, 
        0, 2, 1]*v[1]*(v[2]*(v[3]*(2*v[5] - v[8]) + (v[1] - v[5])*v[8]) + 
        v[8]*(-(v[3]*v[7]) + (-v[1] + v[7])*v[8])))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 2, 1]*
       (v[1]*(v[2]*(v[3] + v[5] + v[7]) + v[7]*(v[3] - 2*v[8])) + 
        v[1]^2*(-v[2] + v[8]) + v[7]*(v[2]*(v[3] - v[5]) + 
          v[7]*(-v[3] + v[8]))))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 2, 1]*v[3]*
       (v[1]*(v[2]*(2*v[5] - v[7]) - v[7]*v[8]) + 
        v[7]*(v[2]*(v[3] - v[5]) + v[7]*(-v[3] + v[8]))))/
      (16*eps[1, 2, 3, 4]) + (ep^3*j[family, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 
        0, 2, 1]*(-((v[3] - v[8])*(v[2]*(v[3] - v[5]) + 
           v[7]*(-v[3] + v[8]))) + v[1]*((v[3] - v[8])*v[8] + 
          v[2]*(v[3] + v[8]))))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 2, 1]*
       ((v[5] - v[8])*(v[2]*(v[3] - v[5]) + v[7]*(-v[3] + v[8])) + 
        v[1]*((v[5] - 2*v[7] - v[8])*v[8] + v[2]*(v[5] + v[8]))))/
      (16*eps[1, 2, 3, 4]) + (ep^3*j[family, 1, 1, -1, 1, 1, -1, 0, 0, 0, 0, 
        0, 2, 1]*(v[2]^2*v[5] + v[7]*v[8]*(-v[5] + v[7] + v[8]) + 
        v[2]*(v[5]^2 - v[7]*v[8] - v[5]*(v[7] + v[8]))))/
      (16*eps[1, 2, 3, 4]) + (ep^3*j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 
        0, 2, 1]*((v[2] - v[7])*(v[2]*(v[3] - v[5]) + v[7]*(-v[3] + v[8])) + 
        v[1]*(-v[2]^2 + v[7]*v[8] + v[2]*(-2*v[5] + v[7] + v[8]))))/
      (16*eps[1, 2, 3, 4]) + (ep^3*j[family, 0, 1, 0, 1, 1, -1, 0, 0, 0, 0, 
        0, 2, 1]*(-(v[2]^2*(v[3] + v[5])) + v[1]*(v[2] - v[8])^2 + 
        v[7]*(v[3] - v[8])*v[8] + v[2]*((v[5] + v[7])*v[8] + 
          v[3]*(-2*v[5] + v[7] + v[8]))))/(16*eps[1, 2, 3, 4]) + 
     (ep^3*j[family, 1, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 2, 1]*
       (v[1]^2*(v[2] - v[8]) + (v[3] - v[5])*(v[2]*(v[3] - v[5]) + 
          v[7]*(-v[3] + v[8])) + v[1]*(-2*v[2]*(v[3] + v[5]) + 
          (v[5] + v[7])*v[8] + v[3]*(-2*v[5] + v[7] + v[8]))))/
      (16*eps[1, 2, 3, 4]), eps[2, 3, 4, 5]*
     ((j[family, 0, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]^2*v[3]) - ep^3*v[2]*v[3]^2 + ep^3*v[2]*v[3]*v[8]))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[6]) + ep^3*v[2]*v[4]*v[8] - ep^3*v[4]^2*v[8] + 
         ep^3*v[4]*v[6]*v[8] - ep^3*v[4]*v[8]^2))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[3]^2*v[4]) - ep^3*v[3]*v[4]^2 + ep^3*v[3]*v[4]*v[9]))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[2]^2*v[3] - ep^3*v[2]*v[3]*v[4] - ep^3*v[2]*v[3]*v[6] + 
         ep^3*v[2]*v[4]*v[8] + ep^3*v[2]^2*v[9] + 2*ep^3*v[2]*v[3]*v[9] - 
         ep^3*v[2]*v[8]*v[9]))/(16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + 
         v[3]^2*v[4]^2 - 2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 
         2*v[3]^2*v[4]*v[6] + v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 
         2*v[3]*v[4]^2*v[8] + 2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 
         2*v[2]^2*v[3]*v[9] + 2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[2]*v[3]^2 + 2*ep^3*v[2]*v[3]*v[4] + ep^3*v[3]^2*v[4] - 
         ep^3*v[3]^2*v[6] - ep^3*v[3]*v[4]*v[8] - ep^3*v[2]*v[3]*v[9] + 
         ep^3*v[3]*v[8]*v[9]))/(16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + 
         v[3]^2*v[4]^2 - 2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 
         2*v[3]^2*v[4]*v[6] + v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 
         2*v[3]*v[4]^2*v[8] + 2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 
         2*v[2]^2*v[3]*v[9] + 2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[2]^2*v[3]^2 - ep^3*v[2]*v[3]^2*v[4] - ep^3*v[2]*v[3]^2*v[6] + 
         ep^3*v[2]*v[3]*v[4]*v[8] - ep^3*v[2]^2*v[3]*v[9] + 
         ep^3*v[2]*v[3]*v[8]*v[9]))/(16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + 
         v[3]^2*v[4]^2 - 2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 
         2*v[3]^2*v[4]*v[6] + v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 
         2*v[3]*v[4]^2*v[8] + 2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 
         2*v[2]^2*v[3]*v[9] + 2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[3]*v[4]) + ep^3*v[3]*v[4]^2 - ep^3*v[3]*v[4]*v[6] + 
         2*ep^3*v[3]*v[4]*v[8] + ep^3*v[4]^2*v[8] + ep^3*v[2]*v[4]*v[9] - 
         ep^3*v[4]*v[8]*v[9]))/(16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + 
         v[3]^2*v[4]^2 - 2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 
         2*v[3]^2*v[4]*v[6] + v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 
         2*v[3]*v[4]^2*v[8] + 2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 
         2*v[2]^2*v[3]*v[9] + 2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[3]^2*v[4]) + ep^3*v[3]^2*v[4]^2 - 
         ep^3*v[3]^2*v[4]*v[6] - ep^3*v[3]*v[4]^2*v[8] + 
         ep^3*v[2]*v[3]*v[4]*v[9] + ep^3*v[3]*v[4]*v[8]*v[9]))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[3]^2*v[4]*v[6]) + ep^3*v[2]*v[3]*v[4]*v[8]*v[9]))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]^2*v[3]) + 2*ep^3*v[2]*v[3]*v[4] - ep^3*v[3]*v[4]^2 + 
         2*ep^3*v[2]*v[3]*v[6] + 2*ep^3*v[2]*v[4]*v[6] + 
         2*ep^3*v[3]*v[4]*v[6] - ep^3*v[3]*v[6]^2 - ep^3*v[2]*v[4]*v[8] + 
         ep^3*v[4]^2*v[8] - ep^3*v[4]*v[6]*v[8] + ep^3*v[2]^2*v[9] - 
         ep^3*v[2]*v[4]*v[9] - ep^3*v[2]*v[6]*v[9] - ep^3*v[2]*v[8]*v[9] - 
         ep^3*v[4]*v[8]*v[9] + ep^3*v[6]*v[8]*v[9]))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[2]^2*v[3] - ep^3*v[2]*v[3]*v[4] - ep^3*v[2]*v[3]*v[6] - 
         ep^3*v[2]*v[3]*v[8] - ep^3*v[2]*v[4]*v[8] - ep^3*v[3]*v[4]*v[8] + 
         ep^3*v[3]*v[6]*v[8] + ep^3*v[4]*v[8]^2 - ep^3*v[2]^2*v[9] + 
         2*ep^3*v[2]*v[8]*v[9] - ep^3*v[8]^2*v[9]))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[2]*v[3]^2 - ep^3*v[3]^2*v[4] + 2*ep^3*v[2]*v[3]*v[6] + 
         ep^3*v[3]^2*v[6] - ep^3*v[2]*v[3]*v[8] + 2*ep^3*v[3]*v[4]*v[8] - 
         ep^3*v[3]*v[6]*v[8] - ep^3*v[4]*v[8]^2 - ep^3*v[2]*v[3]*v[9] - 
         ep^3*v[2]*v[8]*v[9] - ep^3*v[3]*v[8]*v[9] + ep^3*v[8]^2*v[9]))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[3]*v[6]) - ep^3*v[3]*v[4]*v[6] + ep^3*v[3]*v[6]^2 + 
         ep^3*v[2]*v[3]*v[8] - ep^3*v[3]*v[4]*v[8] - ep^3*v[3]*v[6]*v[8] - 
         ep^3*v[4]*v[6]*v[8] + ep^3*v[4]*v[8]^2 + ep^3*v[2]*v[6]*v[9] - 
         ep^3*v[2]*v[8]*v[9] + 2*ep^3*v[4]*v[8]*v[9] - ep^3*v[6]*v[8]*v[9] + 
         ep^3*v[8]^2*v[9]))/(16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + 
         v[3]^2*v[4]^2 - 2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 
         2*v[3]^2*v[4]*v[6] + v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 
         2*v[3]*v[4]^2*v[8] + 2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 
         2*v[2]^2*v[3]*v[9] + 2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[2]*v[3]*v[4]*v[6] + ep^3*v[2]*v[3]*v[4]*v[8] - 
         ep^3*v[3]*v[4]^2*v[8] + ep^3*v[3]*v[4]*v[6]*v[8] + 
         ep^3*v[4]^2*v[8]^2 + ep^3*v[2]*v[4]*v[8]*v[9] - 
         ep^3*v[4]*v[8]^2*v[9]))/(16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + 
         v[3]^2*v[4]^2 - 2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 
         2*v[3]^2*v[4]*v[6] + v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 
         2*v[3]*v[4]^2*v[8] + 2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 
         2*v[2]^2*v[3]*v[9] + 2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[6]) - ep^3*v[2]^2*v[9] + ep^3*v[2]*v[4]*v[9] + 
         ep^3*v[2]*v[6]*v[9] - ep^3*v[2]*v[9]^2))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[3]^2*v[6]) - ep^3*v[3]*v[6]^2 + ep^3*v[3]*v[6]*v[8] + 
         ep^3*v[3]*v[6]*v[9] + ep^3*v[3]*v[8]*v[9] + ep^3*v[6]*v[8]*v[9] - 
         ep^3*v[8]^2*v[9] - ep^3*v[8]*v[9]^2))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[3]*v[4]) + ep^3*v[3]*v[4]^2 - ep^3*v[3]*v[4]*v[6] - 
         ep^3*v[4]^2*v[8] - ep^3*v[2]*v[3]*v[9] - ep^3*v[2]*v[4]*v[9] - 
         ep^3*v[3]*v[4]*v[9] + ep^3*v[3]*v[6]*v[9] + 2*ep^3*v[4]*v[8]*v[9] + 
         ep^3*v[2]*v[9]^2 - ep^3*v[8]*v[9]^2))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[3]^2) + ep^3*v[3]^2*v[4] + ep^3*v[3]^2*v[6] + 
         2*ep^3*v[3]*v[4]*v[6] - ep^3*v[3]*v[4]*v[8] + 2*ep^3*v[2]*v[3]*
          v[9] - ep^3*v[3]*v[4]*v[9] - ep^3*v[3]*v[6]*v[9] - 
         ep^3*v[3]*v[8]*v[9] - ep^3*v[4]*v[8]*v[9] - ep^3*v[2]*v[9]^2 + 
         ep^3*v[8]*v[9]^2))/(16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + 
         v[3]^2*v[4]^2 - 2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 
         2*v[3]^2*v[4]*v[6] + v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 
         2*v[3]*v[4]^2*v[8] + 2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 
         2*v[2]^2*v[3]*v[9] + 2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[3]*v[6]) - ep^3*v[3]*v[4]*v[6] + ep^3*v[3]*v[6]^2 + 
         ep^3*v[4]*v[6]*v[8] - ep^3*v[2]*v[3]*v[9] + ep^3*v[3]*v[4]*v[9] - 
         ep^3*v[2]*v[6]*v[9] - ep^3*v[3]*v[6]*v[9] + 2*ep^3*v[2]*v[8]*v[9] - 
         ep^3*v[4]*v[8]*v[9] - ep^3*v[6]*v[8]*v[9] + ep^3*v[2]*v[9]^2 + 
         ep^3*v[8]*v[9]^2))/(16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + 
         v[3]^2*v[4]^2 - 2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 
         2*v[3]^2*v[4]*v[6] + v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 
         2*v[3]*v[4]^2*v[8] + 2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 
         2*v[2]^2*v[3]*v[9] + 2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[2]*v[3]*v[4]*v[6] - ep^3*v[2]^2*v[3]*v[9] + 
         ep^3*v[2]*v[3]*v[4]*v[9] + ep^3*v[2]*v[3]*v[6]*v[9] + 
         ep^3*v[2]*v[4]*v[8]*v[9] + ep^3*v[2]^2*v[9]^2 - 
         ep^3*v[2]*v[8]*v[9]^2))/(16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + 
         v[3]^2*v[4]^2 - 2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 
         2*v[3]^2*v[4]*v[6] + v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 
         2*v[3]*v[4]^2*v[8] + 2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 
         2*v[2]^2*v[3]*v[9] + 2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[3]^2*v[6]) - ep^3*v[3]^2*v[4]*v[6] + 
         ep^3*v[3]^2*v[6]^2 + ep^3*v[3]*v[4]*v[6]*v[8] + 
         ep^3*v[2]*v[3]*v[6]*v[9] + ep^3*v[2]*v[3]*v[8]*v[9] + 
         ep^3*v[3]*v[4]*v[8]*v[9] - 2*ep^3*v[3]*v[6]*v[8]*v[9] - 
         ep^3*v[4]*v[8]^2*v[9] - ep^3*v[2]*v[8]*v[9]^2 + ep^3*v[8]^2*v[9]^2))/
       (16*(v[2]^2*v[3]^2 - 2*v[2]*v[3]^2*v[4] + v[3]^2*v[4]^2 - 
         2*v[2]*v[3]^2*v[6] - 4*v[2]*v[3]*v[4]*v[6] - 2*v[3]^2*v[4]*v[6] + 
         v[3]^2*v[6]^2 + 2*v[2]*v[3]*v[4]*v[8] - 2*v[3]*v[4]^2*v[8] + 
         2*v[3]*v[4]*v[6]*v[8] + v[4]^2*v[8]^2 - 2*v[2]^2*v[3]*v[9] + 
         2*v[2]*v[3]*v[4]*v[9] + 2*v[2]*v[3]*v[6]*v[9] + 
         2*v[2]*v[3]*v[8]*v[9] + 2*v[2]*v[4]*v[8]*v[9] + 
         2*v[3]*v[4]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] - 2*v[4]*v[8]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[8]*v[9]^2 + v[8]^2*v[9]^2))), 
    j[family, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1]*
     (ep^3*v[2]*v[3] - 2*ep^4*v[2]*v[3]), eps[3, 4, 5, 6]*
     ((j[family, 1, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[4]^2*v[5]) - ep^3*v[4]*v[5]^2 + ep^3*v[4]*v[5]*v[7]))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[5]) + ep^3*v[1]*v[3]*v[7] - ep^3*v[3]^2*v[7] + 
         ep^3*v[3]*v[5]*v[7] - ep^3*v[3]*v[7]^2))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, -1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[3]^2*v[4]) - ep^3*v[3]*v[4]^2 + ep^3*v[3]*v[4]*v[9]))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[4]) + ep^3*v[3]^2*v[4] - ep^3*v[3]*v[4]*v[5] + 
         ep^3*v[3]^2*v[7] + 2*ep^3*v[3]*v[4]*v[7] + ep^3*v[3]*v[5]*v[9] - 
         ep^3*v[3]*v[7]*v[9]))/(16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + 
         v[3]^2*v[4]^2 - 4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 
         2*v[3]*v[4]^2*v[5] + v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 
         2*v[3]^2*v[4]*v[7] + 2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 
         2*v[1]*v[4]*v[5]*v[9] + 2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 
         2*v[1]*v[4]*v[7]*v[9] + 2*v[3]*v[4]*v[7]*v[9] + 
         2*v[3]*v[5]*v[7]*v[9] + 2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[4]^2) + ep^3*v[3]*v[4]^2 + 2*ep^3*v[3]*v[4]*v[5] + 
         ep^3*v[4]^2*v[5] - ep^3*v[3]*v[4]*v[7] - ep^3*v[4]*v[5]*v[9] + 
         ep^3*v[4]*v[7]*v[9]))/(16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + 
         v[3]^2*v[4]^2 - 4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 
         2*v[3]*v[4]^2*v[5] + v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 
         2*v[3]^2*v[4]*v[7] + 2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 
         2*v[1]*v[4]*v[5]*v[9] + 2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 
         2*v[1]*v[4]*v[7]*v[9] + 2*v[3]*v[4]*v[7]*v[9] + 
         2*v[3]*v[5]*v[7]*v[9] + 2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[4]^2) + ep^3*v[3]^2*v[4]^2 - 
         ep^3*v[3]*v[4]^2*v[5] - ep^3*v[3]^2*v[4]*v[7] + 
         ep^3*v[3]*v[4]*v[5]*v[9] + ep^3*v[3]*v[4]*v[7]*v[9]))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[4]*v[5]) - ep^3*v[3]*v[4]*v[5] + ep^3*v[4]*v[5]^2 + 
         ep^3*v[3]*v[5]*v[7] + 2*ep^3*v[4]*v[5]*v[9] + ep^3*v[5]^2*v[9] - 
         ep^3*v[5]*v[7]*v[9]))/(16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + 
         v[3]^2*v[4]^2 - 4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 
         2*v[3]*v[4]^2*v[5] + v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 
         2*v[3]^2*v[4]*v[7] + 2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 
         2*v[1]*v[4]*v[5]*v[9] + 2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 
         2*v[1]*v[4]*v[7]*v[9] + 2*v[3]*v[4]*v[7]*v[9] + 
         2*v[3]*v[5]*v[7]*v[9] + 2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[4]) + 2*ep^3*v[1]*v[3]*v[4] - ep^3*v[3]^2*v[4] + 
         2*ep^3*v[1]*v[3]*v[5] + 2*ep^3*v[1]*v[4]*v[5] + 
         2*ep^3*v[3]*v[4]*v[5] - ep^3*v[4]*v[5]^2 - ep^3*v[1]*v[3]*v[7] + 
         ep^3*v[3]^2*v[7] - ep^3*v[3]*v[5]*v[7] - ep^3*v[1]*v[5]*v[9] - 
         ep^3*v[3]*v[5]*v[9] + ep^3*v[5]^2*v[9] + ep^3*v[1]*v[7]*v[9] - 
         ep^3*v[3]*v[7]*v[9] - ep^3*v[5]*v[7]*v[9]))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[4]^2*v[5]) - ep^3*v[3]*v[4]^2*v[5] + 
         ep^3*v[4]^2*v[5]^2 + ep^3*v[3]*v[4]*v[5]*v[7] - 
         ep^3*v[4]*v[5]^2*v[9] + ep^3*v[4]*v[5]*v[7]*v[9]))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[4]^2*v[5]) + ep^3*v[3]*v[4]*v[5]*v[7]*v[9]))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[4]*v[5]) - ep^3*v[3]*v[4]*v[5] + ep^3*v[4]*v[5]^2 + 
         ep^3*v[1]*v[4]*v[7] - ep^3*v[3]*v[4]*v[7] - ep^3*v[3]*v[5]*v[7] - 
         ep^3*v[4]*v[5]*v[7] + ep^3*v[3]*v[7]^2 - ep^3*v[5]^2*v[9] + 
         2*ep^3*v[5]*v[7]*v[9] - ep^3*v[7]^2*v[9]))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]^2*v[4] - ep^3*v[1]*v[3]*v[4] - ep^3*v[1]*v[4]*v[5] - 
         ep^3*v[1]*v[3]*v[7] - ep^3*v[1]*v[4]*v[7] - ep^3*v[3]*v[4]*v[7] + 
         ep^3*v[4]*v[5]*v[7] + ep^3*v[3]*v[7]^2 + ep^3*v[1]*v[5]*v[9] - 
         ep^3*v[1]*v[7]*v[9] + 2*ep^3*v[3]*v[7]*v[9] - ep^3*v[5]*v[7]*v[9] + 
         ep^3*v[7]^2*v[9]))/(16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + 
         v[3]^2*v[4]^2 - 4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 
         2*v[3]*v[4]^2*v[5] + v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 
         2*v[3]^2*v[4]*v[7] + 2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 
         2*v[1]*v[4]*v[5]*v[9] + 2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 
         2*v[1]*v[4]*v[7]*v[9] + 2*v[3]*v[4]*v[7]*v[9] + 
         2*v[3]*v[5]*v[7]*v[9] + 2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]*v[4]^2 - ep^3*v[3]*v[4]^2 + 2*ep^3*v[1]*v[4]*v[5] + 
         ep^3*v[4]^2*v[5] - ep^3*v[1]*v[4]*v[7] + 2*ep^3*v[3]*v[4]*v[7] - 
         ep^3*v[4]*v[5]*v[7] - ep^3*v[3]*v[7]^2 - ep^3*v[4]*v[5]*v[9] - 
         ep^3*v[4]*v[7]*v[9] - ep^3*v[5]*v[7]*v[9] + ep^3*v[7]^2*v[9]))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[1]*v[3]*v[4]*v[5] + ep^3*v[1]*v[3]*v[4]*v[7] - 
         ep^3*v[3]^2*v[4]*v[7] + ep^3*v[3]*v[4]*v[5]*v[7] + 
         ep^3*v[3]^2*v[7]^2 + ep^3*v[3]*v[5]*v[7]*v[9] - 
         ep^3*v[3]*v[7]^2*v[9]))/(16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + 
         v[3]^2*v[4]^2 - 4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 
         2*v[3]*v[4]^2*v[5] + v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 
         2*v[3]^2*v[4]*v[7] + 2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 
         2*v[1]*v[4]*v[5]*v[9] + 2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 
         2*v[1]*v[4]*v[7]*v[9] + 2*v[3]*v[4]*v[7]*v[9] + 
         2*v[3]*v[5]*v[7]*v[9] + 2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[5]) + ep^3*v[1]*v[5]*v[9] + ep^3*v[3]*v[5]*v[9] - 
         ep^3*v[5]^2*v[9] - ep^3*v[5]*v[9]^2))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[4]) - ep^3*v[1]*v[4]^2 + ep^3*v[1]*v[4]*v[7] + 
         ep^3*v[1]*v[4]*v[9] + ep^3*v[1]*v[7]*v[9] + ep^3*v[4]*v[7]*v[9] - 
         ep^3*v[7]^2*v[9] - ep^3*v[7]*v[9]^2))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[4]) + ep^3*v[3]^2*v[4] - ep^3*v[3]*v[4]*v[5] - 
         ep^3*v[3]^2*v[7] + ep^3*v[1]*v[4]*v[9] - ep^3*v[3]*v[4]*v[9] - 
         ep^3*v[3]*v[5]*v[9] - ep^3*v[4]*v[5]*v[9] + 2*ep^3*v[3]*v[7]*v[9] + 
         ep^3*v[5]*v[9]^2 - ep^3*v[7]*v[9]^2))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (2*ep^3*v[1]*v[3]*v[4] + ep^3*v[1]*v[4]^2 + ep^3*v[3]*v[4]^2 - 
         ep^3*v[4]^2*v[5] - ep^3*v[3]*v[4]*v[7] - ep^3*v[1]*v[4]*v[9] - 
         ep^3*v[3]*v[4]*v[9] + 2*ep^3*v[4]*v[5]*v[9] - ep^3*v[3]*v[7]*v[9] - 
         ep^3*v[4]*v[7]*v[9] - ep^3*v[5]*v[9]^2 + ep^3*v[7]*v[9]^2))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]^2*v[4] - ep^3*v[1]*v[3]*v[4] - ep^3*v[1]*v[4]*v[5] + 
         ep^3*v[1]*v[3]*v[7] - ep^3*v[1]*v[4]*v[9] + ep^3*v[3]*v[4]*v[9] - 
         ep^3*v[1]*v[5]*v[9] - ep^3*v[4]*v[5]*v[9] - ep^3*v[1]*v[7]*v[9] - 
         ep^3*v[3]*v[7]*v[9] + 2*ep^3*v[5]*v[7]*v[9] + ep^3*v[5]*v[9]^2 + 
         ep^3*v[7]*v[9]^2))/(16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + 
         v[3]^2*v[4]^2 - 4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 
         2*v[3]*v[4]^2*v[5] + v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 
         2*v[3]^2*v[4]*v[7] + 2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 
         2*v[1]*v[4]*v[5]*v[9] + 2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 
         2*v[1]*v[4]*v[7]*v[9] + 2*v[3]*v[4]*v[7]*v[9] + 
         2*v[3]*v[5]*v[7]*v[9] + 2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[1]*v[3]*v[4]*v[5] + ep^3*v[1]*v[4]*v[5]*v[9] + 
         ep^3*v[3]*v[4]*v[5]*v[9] - ep^3*v[4]*v[5]^2*v[9] + 
         ep^3*v[3]*v[5]*v[7]*v[9] + ep^3*v[5]^2*v[9]^2 - 
         ep^3*v[5]*v[7]*v[9]^2))/(16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + 
         v[3]^2*v[4]^2 - 4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 
         2*v[3]*v[4]^2*v[5] + v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 
         2*v[3]^2*v[4]*v[7] + 2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 
         2*v[1]*v[4]*v[5]*v[9] + 2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 
         2*v[1]*v[4]*v[7]*v[9] + 2*v[3]*v[4]*v[7]*v[9] + 
         2*v[3]*v[5]*v[7]*v[9] + 2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]^2*v[4]^2 - ep^3*v[1]*v[3]*v[4]^2 - ep^3*v[1]*v[4]^2*v[5] + 
         ep^3*v[1]*v[3]*v[4]*v[7] + ep^3*v[1]*v[4]*v[5]*v[9] - 
         2*ep^3*v[1]*v[4]*v[7]*v[9] + ep^3*v[3]*v[4]*v[7]*v[9] + 
         ep^3*v[4]*v[5]*v[7]*v[9] - ep^3*v[3]*v[7]^2*v[9] - 
         ep^3*v[5]*v[7]*v[9]^2 + ep^3*v[7]^2*v[9]^2))/
       (16*(v[1]^2*v[4]^2 - 2*v[1]*v[3]*v[4]^2 + v[3]^2*v[4]^2 - 
         4*v[1]*v[3]*v[4]*v[5] - 2*v[1]*v[4]^2*v[5] - 2*v[3]*v[4]^2*v[5] + 
         v[4]^2*v[5]^2 + 2*v[1]*v[3]*v[4]*v[7] - 2*v[3]^2*v[4]*v[7] + 
         2*v[3]*v[4]*v[5]*v[7] + v[3]^2*v[7]^2 + 2*v[1]*v[4]*v[5]*v[9] + 
         2*v[3]*v[4]*v[5]*v[9] - 2*v[4]*v[5]^2*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[3]*v[4]*v[7]*v[9] + 2*v[3]*v[5]*v[7]*v[9] + 
         2*v[4]*v[5]*v[7]*v[9] - 2*v[3]*v[7]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[7]*v[9]^2 + v[7]^2*v[9]^2))), 
    j[family, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1]*
     (ep^3*v[3]*v[7] - 2*ep^4*v[3]*v[7]), eps[4, 5, 6, 1]*
     ((j[family, 1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[4]^2*v[5]) - ep^3*v[4]*v[5]^2 + ep^3*v[4]*v[5]*v[7]))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[6]) + ep^3*v[2]*v[6]*v[7] + ep^3*v[4]*v[6]*v[7] - 
         ep^3*v[6]^2*v[7] - ep^3*v[6]*v[7]^2))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[5]^2*v[6]) - ep^3*v[5]*v[6]^2 + ep^3*v[5]*v[6]*v[8]))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[5]) + ep^3*v[4]^2*v[5] - ep^3*v[4]*v[5]*v[6] + 
         ep^3*v[4]*v[6]*v[7] + ep^3*v[4]^2*v[8] + 2*ep^3*v[4]*v[5]*v[8] - 
         ep^3*v[4]*v[7]*v[8]))/(16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + 
         v[4]^2*v[5]^2 - 4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 
         2*v[4]*v[5]^2*v[6] + v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 
         2*v[4]*v[5]*v[6]*v[7] - 2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 
         2*v[2]*v[4]*v[5]*v[8] - 2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 
         2*v[2]*v[5]*v[7]*v[8] + 2*v[4]*v[5]*v[7]*v[8] + 
         2*v[4]*v[6]*v[7]*v[8] + 2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + 
         v[4]^2*v[8]^2 - 2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[5]^2) + ep^3*v[4]*v[5]^2 + 2*ep^3*v[4]*v[5]*v[6] + 
         ep^3*v[5]^2*v[6] - ep^3*v[5]*v[6]*v[7] - ep^3*v[4]*v[5]*v[8] + 
         ep^3*v[5]*v[7]*v[8]))/(16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + 
         v[4]^2*v[5]^2 - 4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 
         2*v[4]*v[5]^2*v[6] + v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 
         2*v[4]*v[5]*v[6]*v[7] - 2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 
         2*v[2]*v[4]*v[5]*v[8] - 2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 
         2*v[2]*v[5]*v[7]*v[8] + 2*v[4]*v[5]*v[7]*v[8] + 
         2*v[4]*v[6]*v[7]*v[8] + 2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + 
         v[4]^2*v[8]^2 - 2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[5]^2) + ep^3*v[4]^2*v[5]^2 - 
         ep^3*v[4]*v[5]^2*v[6] + ep^3*v[4]*v[5]*v[6]*v[7] - 
         ep^3*v[4]^2*v[5]*v[8] + ep^3*v[4]*v[5]*v[7]*v[8]))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[5]*v[6]) - ep^3*v[4]*v[5]*v[6] + ep^3*v[5]*v[6]^2 + 
         2*ep^3*v[5]*v[6]*v[7] + ep^3*v[6]^2*v[7] + ep^3*v[4]*v[6]*v[8] - 
         ep^3*v[6]*v[7]*v[8]))/(16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + 
         v[4]^2*v[5]^2 - 4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 
         2*v[4]*v[5]^2*v[6] + v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 
         2*v[4]*v[5]*v[6]*v[7] - 2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 
         2*v[2]*v[4]*v[5]*v[8] - 2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 
         2*v[2]*v[5]*v[7]*v[8] + 2*v[4]*v[5]*v[7]*v[8] + 
         2*v[4]*v[6]*v[7]*v[8] + 2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + 
         v[4]^2*v[8]^2 - 2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]^2*v[5]) + 2*ep^3*v[2]*v[4]*v[5] - ep^3*v[4]^2*v[5] + 
         2*ep^3*v[2]*v[4]*v[6] + 2*ep^3*v[2]*v[5]*v[6] + 
         2*ep^3*v[4]*v[5]*v[6] - ep^3*v[5]*v[6]^2 - ep^3*v[2]*v[6]*v[7] - 
         ep^3*v[4]*v[6]*v[7] + ep^3*v[6]^2*v[7] - ep^3*v[2]*v[4]*v[8] + 
         ep^3*v[4]^2*v[8] - ep^3*v[4]*v[6]*v[8] + ep^3*v[2]*v[7]*v[8] - 
         ep^3*v[4]*v[7]*v[8] - ep^3*v[6]*v[7]*v[8]))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[5]^2*v[6]) - ep^3*v[4]*v[5]^2*v[6] + 
         ep^3*v[5]^2*v[6]^2 - ep^3*v[5]*v[6]^2*v[7] + ep^3*v[4]*v[5]*v[6]*
          v[8] + ep^3*v[5]*v[6]*v[7]*v[8]))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[5]^2*v[6]) + ep^3*v[4]*v[5]*v[6]*v[7]*v[8]))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[5]) + ep^3*v[4]^2*v[5] - ep^3*v[4]*v[5]*v[6] + 
         ep^3*v[2]*v[5]*v[7] - ep^3*v[4]*v[5]*v[7] - ep^3*v[4]*v[6]*v[7] - 
         ep^3*v[5]*v[6]*v[7] + ep^3*v[6]*v[7]^2 - ep^3*v[4]^2*v[8] + 
         2*ep^3*v[4]*v[7]*v[8] - ep^3*v[7]^2*v[8]))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (2*ep^3*v[2]*v[4]*v[5] + ep^3*v[2]*v[5]^2 + ep^3*v[4]*v[5]^2 - 
         ep^3*v[5]^2*v[6] - ep^3*v[2]*v[5]*v[7] - ep^3*v[4]*v[5]*v[7] + 
         2*ep^3*v[5]*v[6]*v[7] - ep^3*v[6]*v[7]^2 - ep^3*v[4]*v[5]*v[8] - 
         ep^3*v[4]*v[7]*v[8] - ep^3*v[5]*v[7]*v[8] + ep^3*v[7]^2*v[8]))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[2]^2*v[5] - ep^3*v[2]*v[4]*v[5] - ep^3*v[2]*v[5]*v[6] - 
         ep^3*v[2]*v[5]*v[7] + ep^3*v[4]*v[5]*v[7] - ep^3*v[2]*v[6]*v[7] - 
         ep^3*v[5]*v[6]*v[7] + ep^3*v[6]*v[7]^2 + ep^3*v[2]*v[4]*v[8] - 
         ep^3*v[2]*v[7]*v[8] - ep^3*v[4]*v[7]*v[8] + 2*ep^3*v[6]*v[7]*v[8] + 
         ep^3*v[7]^2*v[8]))/(16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + 
         v[4]^2*v[5]^2 - 4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 
         2*v[4]*v[5]^2*v[6] + v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 
         2*v[4]*v[5]*v[6]*v[7] - 2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 
         2*v[2]*v[4]*v[5]*v[8] - 2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 
         2*v[2]*v[5]*v[7]*v[8] + 2*v[4]*v[5]*v[7]*v[8] + 
         2*v[4]*v[6]*v[7]*v[8] + 2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + 
         v[4]^2*v[8]^2 - 2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[2]*v[4]*v[5]*v[6] + ep^3*v[2]*v[5]*v[6]*v[7] + 
         ep^3*v[4]*v[5]*v[6]*v[7] - ep^3*v[5]*v[6]^2*v[7] + 
         ep^3*v[6]^2*v[7]^2 + ep^3*v[4]*v[6]*v[7]*v[8] - 
         ep^3*v[6]*v[7]^2*v[8]))/(16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + 
         v[4]^2*v[5]^2 - 4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 
         2*v[4]*v[5]^2*v[6] + v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 
         2*v[4]*v[5]*v[6]*v[7] - 2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 
         2*v[2]*v[4]*v[5]*v[8] - 2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 
         2*v[2]*v[5]*v[7]*v[8] + 2*v[4]*v[5]*v[7]*v[8] + 
         2*v[4]*v[6]*v[7]*v[8] + 2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + 
         v[4]^2*v[8]^2 - 2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, -1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[6]) + ep^3*v[2]*v[4]*v[8] - ep^3*v[4]^2*v[8] + 
         ep^3*v[4]*v[6]*v[8] - ep^3*v[4]*v[8]^2))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]^2*v[5]) - ep^3*v[2]*v[5]^2 + ep^3*v[2]*v[5]*v[7] + 
         ep^3*v[2]*v[5]*v[8] + ep^3*v[2]*v[7]*v[8] + ep^3*v[5]*v[7]*v[8] - 
         ep^3*v[7]^2*v[8] - ep^3*v[7]*v[8]^2))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[5]*v[6]) - ep^3*v[4]*v[5]*v[6] + ep^3*v[5]*v[6]^2 - 
         ep^3*v[6]^2*v[7] + ep^3*v[2]*v[5]*v[8] - ep^3*v[4]*v[5]*v[8] - 
         ep^3*v[4]*v[6]*v[8] - ep^3*v[5]*v[6]*v[8] + 2*ep^3*v[6]*v[7]*v[8] + 
         ep^3*v[4]*v[8]^2 - ep^3*v[7]*v[8]^2))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[2]*v[5]^2 - ep^3*v[4]*v[5]^2 + 2*ep^3*v[2]*v[5]*v[6] + 
         ep^3*v[5]^2*v[6] - ep^3*v[5]*v[6]*v[7] - ep^3*v[2]*v[5]*v[8] + 
         2*ep^3*v[4]*v[5]*v[8] - ep^3*v[5]*v[6]*v[8] - ep^3*v[5]*v[7]*v[8] - 
         ep^3*v[6]*v[7]*v[8] - ep^3*v[4]*v[8]^2 + ep^3*v[7]*v[8]^2))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 0, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[2]^2*v[5] - ep^3*v[2]*v[4]*v[5] - ep^3*v[2]*v[5]*v[6] + 
         ep^3*v[2]*v[6]*v[7] - ep^3*v[2]*v[4]*v[8] - ep^3*v[2]*v[5]*v[8] - 
         ep^3*v[4]*v[5]*v[8] + ep^3*v[5]*v[6]*v[8] - ep^3*v[2]*v[7]*v[8] + 
         2*ep^3*v[4]*v[7]*v[8] - ep^3*v[6]*v[7]*v[8] + ep^3*v[4]*v[8]^2 + 
         ep^3*v[7]*v[8]^2))/(16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + 
         v[4]^2*v[5]^2 - 4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 
         2*v[4]*v[5]^2*v[6] + v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 
         2*v[4]*v[5]*v[6]*v[7] - 2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 
         2*v[2]*v[4]*v[5]*v[8] - 2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 
         2*v[2]*v[5]*v[7]*v[8] + 2*v[4]*v[5]*v[7]*v[8] + 
         2*v[4]*v[6]*v[7]*v[8] + 2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + 
         v[4]^2*v[8]^2 - 2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[2]*v[4]*v[5]*v[6] + ep^3*v[2]*v[4]*v[5]*v[8] - 
         ep^3*v[4]^2*v[5]*v[8] + ep^3*v[4]*v[5]*v[6]*v[8] + 
         ep^3*v[4]*v[6]*v[7]*v[8] + ep^3*v[4]^2*v[8]^2 - 
         ep^3*v[4]*v[7]*v[8]^2))/(16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + 
         v[4]^2*v[5]^2 - 4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 
         2*v[4]*v[5]^2*v[6] + v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 
         2*v[4]*v[5]*v[6]*v[7] - 2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 
         2*v[2]*v[4]*v[5]*v[8] - 2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 
         2*v[2]*v[5]*v[7]*v[8] + 2*v[4]*v[5]*v[7]*v[8] + 
         2*v[4]*v[6]*v[7]*v[8] + 2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + 
         v[4]^2*v[8]^2 - 2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2)) + 
      (j[family, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[2]^2*v[5]^2 - ep^3*v[2]*v[4]*v[5]^2 - ep^3*v[2]*v[5]^2*v[6] + 
         ep^3*v[2]*v[5]*v[6]*v[7] + ep^3*v[2]*v[4]*v[5]*v[8] - 
         2*ep^3*v[2]*v[5]*v[7]*v[8] + ep^3*v[4]*v[5]*v[7]*v[8] + 
         ep^3*v[5]*v[6]*v[7]*v[8] - ep^3*v[6]*v[7]^2*v[8] - 
         ep^3*v[4]*v[7]*v[8]^2 + ep^3*v[7]^2*v[8]^2))/
       (16*(v[2]^2*v[5]^2 - 2*v[2]*v[4]*v[5]^2 + v[4]^2*v[5]^2 - 
         4*v[2]*v[4]*v[5]*v[6] - 2*v[2]*v[5]^2*v[6] - 2*v[4]*v[5]^2*v[6] + 
         v[5]^2*v[6]^2 + 2*v[2]*v[5]*v[6]*v[7] + 2*v[4]*v[5]*v[6]*v[7] - 
         2*v[5]*v[6]^2*v[7] + v[6]^2*v[7]^2 + 2*v[2]*v[4]*v[5]*v[8] - 
         2*v[4]^2*v[5]*v[8] + 2*v[4]*v[5]*v[6]*v[8] - 2*v[2]*v[5]*v[7]*v[8] + 
         2*v[4]*v[5]*v[7]*v[8] + 2*v[4]*v[6]*v[7]*v[8] + 
         2*v[5]*v[6]*v[7]*v[8] - 2*v[6]*v[7]^2*v[8] + v[4]^2*v[8]^2 - 
         2*v[4]*v[7]*v[8]^2 + v[7]^2*v[8]^2))), 
    j[family, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1]*
     (-(ep^3*v[2]*v[5]) + 2*ep^4*v[2]*v[5] + ep^3*v[7]*v[8] - 
      2*ep^4*v[7]*v[8]), eps[5, 6, 1, 2]*
     ((j[family, 1, 1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[5]^2*v[6]) - ep^3*v[5]*v[6]^2 + ep^3*v[5]*v[6]*v[8]))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[5]) - ep^3*v[1]^2*v[8] + ep^3*v[1]*v[3]*v[8] + 
         ep^3*v[1]*v[5]*v[8] - ep^3*v[1]*v[8]^2))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[6]) - ep^3*v[1]*v[6]^2 + ep^3*v[1]*v[6]*v[9]))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]^2*v[6] - ep^3*v[1]*v[3]*v[6] - ep^3*v[1]*v[5]*v[6] + 
         ep^3*v[1]^2*v[8] + 2*ep^3*v[1]*v[6]*v[8] + ep^3*v[1]*v[5]*v[9] - 
         ep^3*v[1]*v[8]*v[9]))/(16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 
         2*v[1]*v[3]*v[6]^2 + v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 
         2*v[3]*v[5]*v[6]^2 + v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 
         2*v[1]*v[3]*v[6]*v[8] + 2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 
         2*v[1]*v[5]*v[6]*v[9] + 2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 
         2*v[1]*v[5]*v[8]*v[9] + 2*v[1]*v[6]*v[8]*v[9] - 
         2*v[3]*v[6]*v[8]*v[9] + 2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[5]*v[6]) - ep^3*v[3]*v[5]*v[6] + ep^3*v[5]^2*v[6] + 
         ep^3*v[1]*v[5]*v[8] + ep^3*v[5]^2*v[9] + 2*ep^3*v[5]*v[6]*v[9] - 
         ep^3*v[5]*v[8]*v[9]))/(16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 
         2*v[1]*v[3]*v[6]^2 + v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 
         2*v[3]*v[5]*v[6]^2 + v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 
         2*v[1]*v[3]*v[6]*v[8] + 2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 
         2*v[1]*v[5]*v[6]*v[9] + 2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 
         2*v[1]*v[5]*v[8]*v[9] + 2*v[1]*v[6]*v[8]*v[9] - 
         2*v[3]*v[6]*v[8]*v[9] + 2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (2*ep^3*v[1]*v[3]*v[5] - ep^3*v[1]^2*v[6] + 2*ep^3*v[1]*v[3]*v[6] - 
         ep^3*v[3]^2*v[6] + 2*ep^3*v[1]*v[5]*v[6] + 2*ep^3*v[3]*v[5]*v[6] - 
         ep^3*v[5]^2*v[6] + ep^3*v[1]^2*v[8] - ep^3*v[1]*v[3]*v[8] - 
         ep^3*v[1]*v[5]*v[8] - ep^3*v[1]*v[5]*v[9] - ep^3*v[3]*v[5]*v[9] + 
         ep^3*v[5]^2*v[9] - ep^3*v[1]*v[8]*v[9] + ep^3*v[3]*v[8]*v[9] - 
         ep^3*v[5]*v[8]*v[9]))/(16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 
         2*v[1]*v[3]*v[6]^2 + v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 
         2*v[3]*v[5]*v[6]^2 + v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 
         2*v[1]*v[3]*v[6]*v[8] + 2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 
         2*v[1]*v[5]*v[6]*v[9] + 2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 
         2*v[1]*v[5]*v[8]*v[9] + 2*v[1]*v[6]*v[8]*v[9] - 
         2*v[3]*v[6]*v[8]*v[9] + 2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (2*ep^3*v[1]*v[5]*v[6] + ep^3*v[1]*v[6]^2 - ep^3*v[3]*v[6]^2 + 
         ep^3*v[5]*v[6]^2 - ep^3*v[1]*v[6]*v[8] - ep^3*v[5]*v[6]*v[9] + 
         ep^3*v[6]*v[8]*v[9]))/(16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 
         2*v[1]*v[3]*v[6]^2 + v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 
         2*v[3]*v[5]*v[6]^2 + v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 
         2*v[1]*v[3]*v[6]*v[8] + 2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 
         2*v[1]*v[5]*v[6]*v[9] + 2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 
         2*v[1]*v[5]*v[8]*v[9] + 2*v[1]*v[6]*v[8]*v[9] - 
         2*v[3]*v[6]*v[8]*v[9] + 2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]^2*v[6]^2 - ep^3*v[1]*v[3]*v[6]^2 - ep^3*v[1]*v[5]*v[6]^2 - 
         ep^3*v[1]^2*v[6]*v[8] + ep^3*v[1]*v[5]*v[6]*v[9] + 
         ep^3*v[1]*v[6]*v[8]*v[9]))/(16*(-4*v[1]*v[3]*v[5]*v[6] + 
         v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + v[3]^2*v[6]^2 - 
         2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + v[5]^2*v[6]^2 - 
         2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 2*v[1]*v[5]*v[6]*v[8] + 
         v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 2*v[3]*v[5]*v[6]*v[9] - 
         2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 2*v[1]*v[6]*v[8]*v[9] - 
         2*v[3]*v[6]*v[8]*v[9] + 2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[5]*v[6]^2) - ep^3*v[3]*v[5]*v[6]^2 + 
         ep^3*v[5]^2*v[6]^2 + ep^3*v[1]*v[5]*v[6]*v[8] - 
         ep^3*v[5]^2*v[6]*v[9] + ep^3*v[5]*v[6]*v[8]*v[9]))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[5]*v[6]^2) + ep^3*v[1]*v[5]*v[6]*v[8]*v[9]))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[5]*v[6]) - ep^3*v[3]*v[5]*v[6] + ep^3*v[5]^2*v[6] - 
         ep^3*v[1]*v[5]*v[8] - ep^3*v[1]*v[6]*v[8] + ep^3*v[3]*v[6]*v[8] - 
         ep^3*v[5]*v[6]*v[8] + ep^3*v[1]*v[8]^2 - ep^3*v[5]^2*v[9] + 
         2*ep^3*v[5]*v[8]*v[9] - ep^3*v[8]^2*v[9]))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[6]) + ep^3*v[3]^2*v[6] - ep^3*v[3]*v[5]*v[6] - 
         ep^3*v[1]*v[3]*v[8] - ep^3*v[1]*v[6]*v[8] - ep^3*v[3]*v[6]*v[8] + 
         ep^3*v[5]*v[6]*v[8] + ep^3*v[1]*v[8]^2 + ep^3*v[3]*v[5]*v[9] + 
         2*ep^3*v[1]*v[8]*v[9] - ep^3*v[3]*v[8]*v[9] - ep^3*v[5]*v[8]*v[9] + 
         ep^3*v[8]^2*v[9]))/(16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 
         2*v[1]*v[3]*v[6]^2 + v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 
         2*v[3]*v[5]*v[6]^2 + v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 
         2*v[1]*v[3]*v[6]*v[8] + 2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 
         2*v[1]*v[5]*v[6]*v[9] + 2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 
         2*v[1]*v[5]*v[8]*v[9] + 2*v[1]*v[6]*v[8]*v[9] - 
         2*v[3]*v[6]*v[8]*v[9] + 2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (2*ep^3*v[3]*v[5]*v[6] - ep^3*v[1]*v[6]^2 + ep^3*v[3]*v[6]^2 + 
         ep^3*v[5]*v[6]^2 + 2*ep^3*v[1]*v[6]*v[8] - ep^3*v[3]*v[6]*v[8] - 
         ep^3*v[5]*v[6]*v[8] - ep^3*v[1]*v[8]^2 - ep^3*v[5]*v[6]*v[9] - 
         ep^3*v[5]*v[8]*v[9] - ep^3*v[6]*v[8]*v[9] + ep^3*v[8]^2*v[9]))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[1]*v[3]*v[5]*v[6] - ep^3*v[1]^2*v[6]*v[8] + 
         ep^3*v[1]*v[3]*v[6]*v[8] + ep^3*v[1]*v[5]*v[6]*v[8] + 
         ep^3*v[1]^2*v[8]^2 + ep^3*v[1]*v[5]*v[8]*v[9] - 
         ep^3*v[1]*v[8]^2*v[9]))/(16*(-4*v[1]*v[3]*v[5]*v[6] + 
         v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + v[3]^2*v[6]^2 - 
         2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + v[5]^2*v[6]^2 - 
         2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 2*v[1]*v[5]*v[6]*v[8] + 
         v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 2*v[3]*v[5]*v[6]*v[9] - 
         2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 2*v[1]*v[6]*v[8]*v[9] - 
         2*v[3]*v[6]*v[8]*v[9] + 2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[5]) + ep^3*v[1]*v[5]*v[9] + ep^3*v[3]*v[5]*v[9] - 
         ep^3*v[5]^2*v[9] - ep^3*v[5]*v[9]^2))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[3]^2*v[6]) - ep^3*v[3]*v[6]^2 + ep^3*v[3]*v[6]*v[8] + 
         ep^3*v[3]*v[6]*v[9] + ep^3*v[3]*v[8]*v[9] + ep^3*v[6]*v[8]*v[9] - 
         ep^3*v[8]^2*v[9] - ep^3*v[8]*v[9]^2))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]^2*v[6] - ep^3*v[1]*v[3]*v[6] - ep^3*v[1]*v[5]*v[6] - 
         ep^3*v[1]^2*v[8] - ep^3*v[1]*v[5]*v[9] - ep^3*v[1]*v[6]*v[9] + 
         ep^3*v[3]*v[6]*v[9] - ep^3*v[5]*v[6]*v[9] + 2*ep^3*v[1]*v[8]*v[9] + 
         ep^3*v[5]*v[9]^2 - ep^3*v[8]*v[9]^2))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (2*ep^3*v[1]*v[3]*v[6] + ep^3*v[1]*v[6]^2 + ep^3*v[3]*v[6]^2 - 
         ep^3*v[5]*v[6]^2 - ep^3*v[1]*v[6]*v[8] - ep^3*v[1]*v[6]*v[9] - 
         ep^3*v[3]*v[6]*v[9] + 2*ep^3*v[5]*v[6]*v[9] - ep^3*v[1]*v[8]*v[9] - 
         ep^3*v[6]*v[8]*v[9] - ep^3*v[5]*v[9]^2 + ep^3*v[8]*v[9]^2))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[6]) + ep^3*v[3]^2*v[6] - ep^3*v[3]*v[5]*v[6] + 
         ep^3*v[1]*v[3]*v[8] - ep^3*v[3]*v[5]*v[9] + ep^3*v[1]*v[6]*v[9] - 
         ep^3*v[3]*v[6]*v[9] - ep^3*v[5]*v[6]*v[9] - ep^3*v[1]*v[8]*v[9] - 
         ep^3*v[3]*v[8]*v[9] + 2*ep^3*v[5]*v[8]*v[9] + ep^3*v[5]*v[9]^2 + 
         ep^3*v[8]*v[9]^2))/(16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 
         2*v[1]*v[3]*v[6]^2 + v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 
         2*v[3]*v[5]*v[6]^2 + v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 
         2*v[1]*v[3]*v[6]*v[8] + 2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 
         2*v[1]*v[5]*v[6]*v[9] + 2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 
         2*v[1]*v[5]*v[8]*v[9] + 2*v[1]*v[6]*v[8]*v[9] - 
         2*v[3]*v[6]*v[8]*v[9] + 2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[1]*v[3]*v[5]*v[6] + ep^3*v[1]*v[5]*v[6]*v[9] + 
         ep^3*v[3]*v[5]*v[6]*v[9] - ep^3*v[5]^2*v[6]*v[9] + 
         ep^3*v[1]*v[5]*v[8]*v[9] + ep^3*v[5]^2*v[9]^2 - 
         ep^3*v[5]*v[8]*v[9]^2))/(16*(-4*v[1]*v[3]*v[5]*v[6] + 
         v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + v[3]^2*v[6]^2 - 
         2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + v[5]^2*v[6]^2 - 
         2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 2*v[1]*v[5]*v[6]*v[8] + 
         v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 2*v[3]*v[5]*v[6]*v[9] - 
         2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 2*v[1]*v[6]*v[8]*v[9] - 
         2*v[3]*v[6]*v[8]*v[9] + 2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + 
         v[5]^2*v[9]^2 - 2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[3]*v[6]^2) + ep^3*v[3]^2*v[6]^2 - 
         ep^3*v[3]*v[5]*v[6]^2 + ep^3*v[1]*v[3]*v[6]*v[8] + 
         ep^3*v[3]*v[5]*v[6]*v[9] + ep^3*v[1]*v[6]*v[8]*v[9] - 
         2*ep^3*v[3]*v[6]*v[8]*v[9] + ep^3*v[5]*v[6]*v[8]*v[9] - 
         ep^3*v[1]*v[8]^2*v[9] - ep^3*v[5]*v[8]*v[9]^2 + ep^3*v[8]^2*v[9]^2))/
       (16*(-4*v[1]*v[3]*v[5]*v[6] + v[1]^2*v[6]^2 - 2*v[1]*v[3]*v[6]^2 + 
         v[3]^2*v[6]^2 - 2*v[1]*v[5]*v[6]^2 - 2*v[3]*v[5]*v[6]^2 + 
         v[5]^2*v[6]^2 - 2*v[1]^2*v[6]*v[8] + 2*v[1]*v[3]*v[6]*v[8] + 
         2*v[1]*v[5]*v[6]*v[8] + v[1]^2*v[8]^2 + 2*v[1]*v[5]*v[6]*v[9] + 
         2*v[3]*v[5]*v[6]*v[9] - 2*v[5]^2*v[6]*v[9] + 2*v[1]*v[5]*v[8]*v[9] + 
         2*v[1]*v[6]*v[8]*v[9] - 2*v[3]*v[6]*v[8]*v[9] + 
         2*v[5]*v[6]*v[8]*v[9] - 2*v[1]*v[8]^2*v[9] + v[5]^2*v[9]^2 - 
         2*v[5]*v[8]*v[9]^2 + v[8]^2*v[9]^2))), 
    j[family, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1]*
     (ep^3*v[1]*v[8] - 2*ep^4*v[1]*v[8]), eps[6, 1, 2, 3]*
     ((j[family, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[2]) - ep^3*v[1]*v[2]^2 + ep^3*v[1]*v[2]*v[7]))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[6]) + ep^3*v[2]*v[6]*v[7] + ep^3*v[4]*v[6]*v[7] - 
         ep^3*v[6]^2*v[7] - ep^3*v[6]*v[7]^2))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[6]) - ep^3*v[1]*v[6]^2 + ep^3*v[1]*v[6]*v[9]))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]^2*v[2] - ep^3*v[1]^2*v[4] + ep^3*v[1]^2*v[6] + 
         2*ep^3*v[1]*v[2]*v[6] - ep^3*v[1]*v[6]*v[7] - ep^3*v[1]*v[2]*v[9] + 
         ep^3*v[1]*v[7]*v[9]))/(16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + 
         v[1]^2*v[4]^2 - 2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 
         4*v[1]*v[2]*v[4]*v[6] + v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 
         2*v[1]*v[4]*v[6]*v[7] - 2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 
         2*v[1]*v[2]^2*v[9] + 2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]*v[2]^2 - ep^3*v[1]*v[2]*v[4] - ep^3*v[1]*v[2]*v[6] + 
         ep^3*v[2]*v[6]*v[7] + 2*ep^3*v[1]*v[2]*v[9] + ep^3*v[2]^2*v[9] - 
         ep^3*v[2]*v[7]*v[9]))/(16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + 
         v[1]^2*v[4]^2 - 2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 
         4*v[1]*v[2]*v[4]*v[6] + v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 
         2*v[1]*v[4]*v[6]*v[7] - 2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 
         2*v[1]*v[2]^2*v[9] + 2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]^2*v[2]^2 - ep^3*v[1]^2*v[2]*v[4] - ep^3*v[1]^2*v[2]*v[6] + 
         ep^3*v[1]*v[2]*v[6]*v[7] - ep^3*v[1]*v[2]^2*v[9] + 
         ep^3*v[1]*v[2]*v[7]*v[9]))/(16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + 
         v[1]^2*v[4]^2 - 2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 
         4*v[1]*v[2]*v[4]*v[6] + v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 
         2*v[1]*v[4]*v[6]*v[7] - 2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 
         2*v[1]*v[2]^2*v[9] + 2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[2]*v[6]) - ep^3*v[1]*v[4]*v[6] + ep^3*v[1]*v[6]^2 + 
         2*ep^3*v[1]*v[6]*v[7] + ep^3*v[6]^2*v[7] + ep^3*v[2]*v[6]*v[9] - 
         ep^3*v[6]*v[7]*v[9]))/(16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + 
         v[1]^2*v[4]^2 - 2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 
         4*v[1]*v[2]*v[4]*v[6] + v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 
         2*v[1]*v[4]*v[6]*v[7] - 2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 
         2*v[1]*v[2]^2*v[9] + 2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[2]^2) + 2*ep^3*v[1]*v[2]*v[4] - ep^3*v[1]*v[4]^2 + 
         2*ep^3*v[1]*v[2]*v[6] + 2*ep^3*v[1]*v[4]*v[6] + 
         2*ep^3*v[2]*v[4]*v[6] - ep^3*v[1]*v[6]^2 - ep^3*v[2]*v[6]*v[7] - 
         ep^3*v[4]*v[6]*v[7] + ep^3*v[6]^2*v[7] + ep^3*v[2]^2*v[9] - 
         ep^3*v[2]*v[4]*v[9] - ep^3*v[2]*v[6]*v[9] - ep^3*v[2]*v[7]*v[9] + 
         ep^3*v[4]*v[7]*v[9] - ep^3*v[6]*v[7]*v[9]))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[2]*v[6]) - ep^3*v[1]^2*v[4]*v[6] + 
         ep^3*v[1]^2*v[6]^2 - ep^3*v[1]*v[6]^2*v[7] + ep^3*v[1]*v[2]*v[6]*
          v[9] + ep^3*v[1]*v[6]*v[7]*v[9]))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[2]*v[4]*v[6]) + ep^3*v[1]*v[2]*v[6]*v[7]*v[9]))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]*v[2]^2 - ep^3*v[1]*v[2]*v[4] - ep^3*v[1]*v[2]*v[6] - 
         ep^3*v[1]*v[2]*v[7] + ep^3*v[1]*v[4]*v[7] - ep^3*v[1]*v[6]*v[7] - 
         ep^3*v[2]*v[6]*v[7] + ep^3*v[6]*v[7]^2 - ep^3*v[2]^2*v[9] + 
         2*ep^3*v[2]*v[7]*v[9] - ep^3*v[7]^2*v[9]))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*
        (ep^3*v[1]^2*v[2] + ep^3*v[1]^2*v[4] + 2*ep^3*v[1]*v[2]*v[4] - 
         ep^3*v[1]^2*v[6] - ep^3*v[1]*v[2]*v[7] - ep^3*v[1]*v[4]*v[7] + 
         2*ep^3*v[1]*v[6]*v[7] - ep^3*v[6]*v[7]^2 - ep^3*v[1]*v[2]*v[9] - 
         ep^3*v[1]*v[7]*v[9] - ep^3*v[2]*v[7]*v[9] + ep^3*v[7]^2*v[9]))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[2]*v[4]) + ep^3*v[1]*v[4]^2 - ep^3*v[1]*v[4]*v[6] + 
         ep^3*v[1]*v[2]*v[7] - ep^3*v[1]*v[4]*v[7] - ep^3*v[1]*v[6]*v[7] - 
         ep^3*v[4]*v[6]*v[7] + ep^3*v[6]*v[7]^2 + ep^3*v[2]*v[4]*v[9] - 
         ep^3*v[2]*v[7]*v[9] - ep^3*v[4]*v[7]*v[9] + 2*ep^3*v[6]*v[7]*v[9] + 
         ep^3*v[7]^2*v[9]))/(16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + 
         v[1]^2*v[4]^2 - 2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 
         4*v[1]*v[2]*v[4]*v[6] + v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 
         2*v[1]*v[4]*v[6]*v[7] - 2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 
         2*v[1]*v[2]^2*v[9] + 2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[1]*v[2]*v[4]*v[6] + ep^3*v[1]*v[2]*v[6]*v[7] + 
         ep^3*v[1]*v[4]*v[6]*v[7] - ep^3*v[1]*v[6]^2*v[7] + 
         ep^3*v[6]^2*v[7]^2 + ep^3*v[2]*v[6]*v[7]*v[9] - 
         ep^3*v[6]*v[7]^2*v[9]))/(16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + 
         v[1]^2*v[4]^2 - 2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 
         4*v[1]*v[2]*v[4]*v[6] + v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 
         2*v[1]*v[4]*v[6]*v[7] - 2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 
         2*v[1]*v[2]^2*v[9] + 2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[2]*v[4]*v[6]) - ep^3*v[2]^2*v[9] + ep^3*v[2]*v[4]*v[9] + 
         ep^3*v[2]*v[6]*v[9] - ep^3*v[2]*v[9]^2))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[4]) - ep^3*v[1]*v[4]^2 + ep^3*v[1]*v[4]*v[7] + 
         ep^3*v[1]*v[4]*v[9] + ep^3*v[1]*v[7]*v[9] + ep^3*v[4]*v[7]*v[9] - 
         ep^3*v[7]^2*v[9] - ep^3*v[7]*v[9]^2))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[2]*v[6]) - ep^3*v[1]*v[4]*v[6] + ep^3*v[1]*v[6]^2 - 
         ep^3*v[6]^2*v[7] - ep^3*v[1]*v[2]*v[9] + ep^3*v[1]*v[4]*v[9] - 
         ep^3*v[1]*v[6]*v[9] - ep^3*v[2]*v[6]*v[9] + 2*ep^3*v[6]*v[7]*v[9] + 
         ep^3*v[2]*v[9]^2 - ep^3*v[7]*v[9]^2))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[2]) + ep^3*v[1]^2*v[4] + ep^3*v[1]^2*v[6] + 
         2*ep^3*v[1]*v[4]*v[6] - ep^3*v[1]*v[6]*v[7] + 2*ep^3*v[1]*v[2]*
          v[9] - ep^3*v[1]*v[4]*v[9] - ep^3*v[1]*v[6]*v[9] - 
         ep^3*v[1]*v[7]*v[9] - ep^3*v[6]*v[7]*v[9] - ep^3*v[2]*v[9]^2 + 
         ep^3*v[7]*v[9]^2))/(16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + 
         v[1]^2*v[4]^2 - 2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 
         4*v[1]*v[2]*v[4]*v[6] + v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 
         2*v[1]*v[4]*v[6]*v[7] - 2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 
         2*v[1]*v[2]^2*v[9] + 2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]*v[2]*v[4]) + ep^3*v[1]*v[4]^2 - ep^3*v[1]*v[4]*v[6] + 
         ep^3*v[4]*v[6]*v[7] - ep^3*v[1]*v[2]*v[9] - ep^3*v[1]*v[4]*v[9] - 
         ep^3*v[2]*v[4]*v[9] + ep^3*v[1]*v[6]*v[9] + 2*ep^3*v[2]*v[7]*v[9] - 
         ep^3*v[4]*v[7]*v[9] - ep^3*v[6]*v[7]*v[9] + ep^3*v[2]*v[9]^2 + 
         ep^3*v[7]*v[9]^2))/(16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + 
         v[1]^2*v[4]^2 - 2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 
         4*v[1]*v[2]*v[4]*v[6] + v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 
         2*v[1]*v[4]*v[6]*v[7] - 2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 
         2*v[1]*v[2]^2*v[9] + 2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-2*ep^3*v[1]*v[2]*v[4]*v[6] - ep^3*v[1]*v[2]^2*v[9] + 
         ep^3*v[1]*v[2]*v[4]*v[9] + ep^3*v[1]*v[2]*v[6]*v[9] + 
         ep^3*v[2]*v[6]*v[7]*v[9] + ep^3*v[2]^2*v[9]^2 - 
         ep^3*v[2]*v[7]*v[9]^2))/(16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + 
         v[1]^2*v[4]^2 - 2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 
         4*v[1]*v[2]*v[4]*v[6] + v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 
         2*v[1]*v[4]*v[6]*v[7] - 2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 
         2*v[1]*v[2]^2*v[9] + 2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2)) + 
      (j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (-(ep^3*v[1]^2*v[2]*v[4]) + ep^3*v[1]^2*v[4]^2 - 
         ep^3*v[1]^2*v[4]*v[6] + ep^3*v[1]*v[4]*v[6]*v[7] + 
         ep^3*v[1]*v[2]*v[4]*v[9] + ep^3*v[1]*v[2]*v[7]*v[9] - 
         2*ep^3*v[1]*v[4]*v[7]*v[9] + ep^3*v[1]*v[6]*v[7]*v[9] - 
         ep^3*v[6]*v[7]^2*v[9] - ep^3*v[2]*v[7]*v[9]^2 + ep^3*v[7]^2*v[9]^2))/
       (16*(v[1]^2*v[2]^2 - 2*v[1]^2*v[2]*v[4] + v[1]^2*v[4]^2 - 
         2*v[1]^2*v[2]*v[6] - 2*v[1]^2*v[4]*v[6] - 4*v[1]*v[2]*v[4]*v[6] + 
         v[1]^2*v[6]^2 + 2*v[1]*v[2]*v[6]*v[7] + 2*v[1]*v[4]*v[6]*v[7] - 
         2*v[1]*v[6]^2*v[7] + v[6]^2*v[7]^2 - 2*v[1]*v[2]^2*v[9] + 
         2*v[1]*v[2]*v[4]*v[9] + 2*v[1]*v[2]*v[6]*v[9] + 
         2*v[1]*v[2]*v[7]*v[9] - 2*v[1]*v[4]*v[7]*v[9] + 
         2*v[1]*v[6]*v[7]*v[9] + 2*v[2]*v[6]*v[7]*v[9] - 2*v[6]*v[7]^2*v[9] + 
         v[2]^2*v[9]^2 - 2*v[2]*v[7]*v[9]^2 + v[7]^2*v[9]^2))), 
    j[family, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1]*
     (ep^3*v[1]*v[2] - 2*ep^4*v[1]*v[2]), 
    j[family, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1]*
     (-(ep^3*v[3]) + 2*ep^4*v[3]), j[family, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
      1, 1]*(ep^3*v[2] - 2*ep^4*v[2] - ep^3*v[8] + 2*ep^4*v[8]), 
    j[family, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1]*
     (ep^3*v[3] - 2*ep^4*v[3] - ep^3*v[8] + 2*ep^4*v[8]), 
    j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1]*
     (-(ep^3*v[2]) + 2*ep^4*v[2]), j[family, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
      1, 1]*(-(ep^3*v[5]) + 2*ep^4*v[5] + ep^3*v[7] - 2*ep^4*v[7]), 
    ep^3*j[family, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2]*v[5]*v[9], 
    (-ep^3 + 2*ep^4)*j[family, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1]*r[1], 
    j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1]*
     (ep^3*v[1] - 2*ep^4*v[1] - ep^3*v[7] + 2*ep^4*v[7]), 
    j[family, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1]*
     (-(ep^3*v[5]) + 2*ep^4*v[5] + ep^3*v[8] - 2*ep^4*v[8]), 
    j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1]*
     (ep^3*v[2] - 2*ep^4*v[2] - ep^3*v[7] + 2*ep^4*v[7]), 
    j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1]*
     (-(ep^3*v[1]) + 2*ep^4*v[1]), (ep^2 - 5*ep^3 + 6*ep^4)*
     j[family, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1], 
    (ep^2 - 5*ep^3 + 6*ep^4)*j[family, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
      1], -(ep^3*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*r[2]), 
    2*(ep^2 - 5*ep^3 + 6*ep^4)*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
       1] + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
      (-(ep^3*v[2]) + ep^3*v[4] + ep^3*v[6]), (ep^2 - 5*ep^3 + 6*ep^4)*
     j[family, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1], 
    (ep^2 - 5*ep^3 + 6*ep^4)*j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
      1], (ep^2 - 5*ep^3 + 6*ep^4)*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
      1, 1], ((-2*ep + 13*ep^2 - 27*ep^3 + 18*ep^4)*j[family, 0, 0, 0, 1, 0, 
       0, 0, 0, 0, 0, 0, 1, 1])/v[4], ((-2*ep + 13*ep^2 - 27*ep^3 + 18*ep^4)*
      j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1])/v[9], 
    ((-2*ep + 13*ep^2 - 27*ep^3 + 18*ep^4)*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 1, 1])/v[6]}


==> AuxiliaryFiles/UTBasis_pt.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the UT basis for the pentagon--triangle family.                     *)
(*											   *)
(*  Kinematic variables are labelled by							   *)
(*											   *)
(*  v[1] = s_12, v[2] = s_23, ..., v[6] = s_61, v[7] = s_123, v[8] = s_234, v[9] = s_345.  *)  	
(*											   *)
(*  Feynman integrals are written using the notation j[family, a1,a2,...,a13],             *)
(*  as defined in Eq. (2.23). The dimensional regulator is denoted by ep.                  *)
(*  Parity odd objects (r[j], eps[i,j,k,l] and Delta_6) are kept symbolically and can be   *)
(*  translated using the replacement rules in SqrtRepl.m. 				   *)
(*                                                                                         *)
(*******************************************************************************************)

UTpt = {(ep^4*j[family, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 1]*v[1]*v[2]*
       (v[1] + v[2] - v[7]))/(16*eps[1, 2, 3, 5]) - 
     (ep^4*j[family, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 1]*v[1]*v[2]*
       (v[1] + v[2] - v[7]))/(8*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 1]*v[1]*v[2]*
       (v[1] + v[2] - v[7]))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
       (v[5] + v[6] - v[8])*(v[2]*(v[4] + v[5]) - v[7]*(v[4] - v[6] + v[8])))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
        1, 1]*v[1]*v[2]*((v[6] - v[8])*(v[1]*v[4] + v[7]*(v[3] - v[9])) + 
        v[2]*v[5]*(v[3] - v[9])))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 1]*v[1]*
       (v[1]*(v[4] - v[6] + v[8]) - v[2]*(v[3] + v[5] + 2*v[6] - 2*v[8] - 
          v[9]) + v[7]*(v[3] + v[6] - v[8] - v[9])))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 1]*v[1]*v[2]*
       (v[1]*(v[4] + v[6] - v[8]) - v[2]*(v[3] + v[5] - v[9]) + 
        v[7]*(v[3] - v[6] + v[8] - v[9])))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
       (v[1]*(v[4] + v[5]) + v[7]*(v[3] - v[5] - v[9]))*(v[3] + v[4] - v[9]))/
      (16*eps[1, 2, 3, 5]) - (ep^4*j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
        1, 1]*(v[1]*(v[4] - v[6] + v[8]) + v[2]*(v[3] - v[5] - v[9]) + 
        v[7]*(v[3] + v[6] - v[8] - v[9]))*(v[3] + v[4] - v[9]))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 
        1, 1, 1]*v[1]*(v[5] + v[6] - v[8])*(v[3] + v[6] - v[8] - v[9]))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
        1, 1, 1]*v[2]*(v[3] + v[4] - v[9])*(v[3] + v[6] - v[8] - v[9]))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 
        1, 1, 1]*v[2]*(-(v[1]*(2*v[3] + v[4] + v[6] - v[8] - 2*v[9])) + 
        v[7]*(v[3] + v[6] - v[8] - v[9]) + v[2]*(-v[3] + v[5] + v[9])))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 
        1, 1, 1]*(v[2]*(v[1]*(v[4] + 2*v[5] + v[6] - v[8]) + 
          v[7]*(2*v[3] - v[5] + v[6] - v[8] - 2*v[9])) - 
        v[7]*(v[1]*(v[4] - v[6] + v[8]) + v[7]*(v[3] + v[6] - v[8] - v[9])) + 
        v[2]^2*(-v[3] + v[5] + v[9])))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 1]*v[1]*v[2]*
       (-(v[1]*(v[4] + v[6] - v[8])) + v[2]*(v[3] + v[5] - v[9]) + 
        v[7]*(-v[3] + v[6] - v[8] + v[9])))/(16*eps[1, 2, 3, 5]) - 
     (ep^4*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
       (v[3] + v[6] - v[8] - v[9])*(-(v[1]*(v[4] - v[6] + v[8])) + 
        v[2]*(v[3] - v[5] - v[9]) + v[7]*(-v[3] - v[6] + v[8] + v[9])))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        1, 1]*(v[5] + v[6] - v[8])*(v[1]*(v[4] - v[6] + v[8]) + 
        v[2]*(v[3] - v[5] - v[9]) + v[7]*(-v[3] - v[6] + v[8] + v[9])))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 
        1, 1, 1]*v[2]*(v[1]*(2*v[3] + v[4] + v[6] - v[8] - 2*v[9]) + 
        v[2]*(v[3] - v[5] - v[9]) + v[7]*(-v[3] - v[6] + v[8] + v[9])))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 
        1, 1, 1]*v[1]*(-(v[1]*(v[4] - v[6] + v[8])) + 
        v[2]*(v[3] + v[5] + 2*v[6] - 2*v[8] - v[9]) + 
        v[7]*(-v[3] - v[6] + v[8] + v[9])))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
       (-(v[7]*(v[3] - v[5] - v[9])*(v[3] + v[6] - v[8] - v[9])) + 
        v[2]*(-v[3] + v[5] + v[9])^2 - v[1]*(v[5]*v[6] + 
          v[3]*(v[4] + 2*v[5] + v[6] - v[8]) - v[5]*v[8] + 
          v[4]*(v[5] + 2*v[6] - 2*v[8] - v[9]) - 2*v[5]*v[9] - v[6]*v[9] + 
          v[8]*v[9])))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
       ((v[4] - v[6] + v[8])*(v[1]*(v[4] - v[6] + v[8]) + 
          v[7]*(v[3] + v[6] - v[8] - v[9])) - 
        v[2]*(v[5]*v[6] + v[3]*(v[4] + 2*v[5] + v[6] - v[8]) - v[5]*v[8] + 
          v[4]*(v[5] + 2*v[6] - 2*v[8] - v[9]) - 2*v[5]*v[9] - v[6]*v[9] + 
          v[8]*v[9])))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*v[1]*
       ((v[6] - v[8])*(v[1]*(v[4] - v[6] + v[8]) + 
          v[7]*(v[3] + v[6] - v[8] - v[9])) + 
        v[2]*(v[3]*(2*v[5] + v[6] - v[8]) + v[5]*(v[6] - v[8] - 2*v[9]) + 
          (-v[6] + v[8])*v[9])))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*v[2]*
       (-(v[2]*(v[3] - v[9])*(v[3] - v[5] - v[9])) + v[7]*(v[3] - v[9])*
         (v[3] + v[6] - v[8] - v[9]) + v[1]*(v[3]*(v[4] + v[6] - v[8]) + 
          v[4]*(2*v[6] - 2*v[8] - v[9]) + (-v[6] + v[8])*v[9])))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 
        1, 1, 1]*(v[1]^2*(v[4] - v[6] + v[8]) + 
        v[1]*(v[2]*(v[3] + 2*v[4] + v[5] - v[9]) + 
          v[7]*(v[3] - v[4] + 2*v[6] - 2*v[8] - v[9])) - 
        v[7]*(v[7]*(v[3] + v[6] - v[8] - v[9]) + 
          v[2]*(-v[3] + v[5] + v[9]))))/(16*eps[1, 2, 3, 5]) - 
     (ep^4*j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
       (v[1]*(v[4] + v[5])*(v[4] - v[6] + v[8]) + v[2]*(v[4] + v[5])*
         (-v[3] + v[5] + v[9]) + v[7]*(v[5]*v[6] - v[5]*v[8] + 
          v[3]*(v[4] - v[5] - 2*v[6] + 2*v[8]) + v[5]*v[9] + 2*v[6]*v[9] - 
          2*v[8]*v[9] - v[4]*(2*v[5] + v[6] - v[8] + v[9]))))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 
        1, 1, 1]*(-(v[1]^2*(v[4] - v[6] + v[8])) + 
        v[7]*(v[7]*(v[3] + v[6] - v[8] - v[9]) + 
          v[2]*(-v[3] + v[5] + v[9])) + 
        v[1]*(-(v[2]*(v[3] + 2*v[4] + v[5] - v[9])) + 
          v[7]*(-v[3] + v[4] - 2*v[6] + 2*v[8] + v[9]))))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 
        1, 1, 1]*(v[7]*(v[1]*(v[4] - v[6] + v[8]) + 
          v[7]*(v[3] + v[6] - v[8] - v[9])) + v[2]^2*(v[3] - v[5] - v[9]) + 
        v[2]*(-(v[1]*(v[4] + 2*v[5] + v[6] - v[8])) + 
          v[7]*(-2*v[3] + v[5] - v[6] + v[8] + 2*v[9]))))/
      (16*eps[1, 2, 3, 5]) + (ep^4*j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
        1, 1]*(-(v[2]^2*v[5]*(-v[3] + v[5] + v[9])) + v[7]*(v[6] - v[8])*
         (-(v[1]*(v[4] - v[6] + v[8])) + v[7]*(-v[3] - v[6] + v[8] + v[9])) + 
        v[2]*(v[1]*(v[4]*(v[5] + 2*v[6] - 2*v[8]) + v[5]*(v[6] - v[8])) + 
          v[7]*(-(v[3]*(v[5] - v[6] + v[8])) + (-v[6] + v[8])*v[9] + 
            v[5]*(-2*v[6] + 2*v[8] + v[9])))))/(16*eps[1, 2, 3, 5]) + 
     (ep^4*j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
       (-(v[1]^2*v[4]*(v[4] - v[6] + v[8])) + v[7]*(v[3] - v[9])*
         (v[2]*(v[3] - v[5] - v[9]) + v[7]*(-v[3] - v[6] + v[8] + v[9])) + 
        v[1]*(v[2]*(v[3]*(v[4] + 2*v[5]) + v[4]*(v[5] - v[9]) - 
            2*v[5]*v[9]) + v[7]*(v[3]*(-2*v[4] + v[6] - v[8]) + 
            (-v[6] + v[8])*v[9] + v[4]*(-v[6] + v[8] + 2*v[9])))))/
      (16*eps[1, 2, 3, 5]), (1 - 2*ep)*ep^3*j[family, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0, 1, 0, 1]*v[1]*v[2], (ep^3*eps[1, 2, 3, 4]*
      (j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]^2*v[2] - 
       j[family, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]^2*v[2] - 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]^2 + 
       j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]^2 - 
       j[family, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]^2 + 
       j[family, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]^2*v[2]^2 - 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*v[3] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*v[3] + 
       2*j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*v[3] - 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*v[3] - 
       j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*v[3] + 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*v[3] + 
       j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*v[3] - 
       j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*v[3] - 
       j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]^2*v[3] - 
       j[family, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]^2*v[3] - 
       j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]^2 + 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]^2 + 
       j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*v[3]^2 - 
       j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*v[5] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*v[5] + 
       2*j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*v[5] - 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*v[5] + 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*v[5] - 
       j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*v[5] - 
       j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*v[5] + 
       j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*v[5] - 
       j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]^2*v[5] - 
       j[family, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]^2*v[5] - 
       j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[3]*v[5] - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[3]*v[5] - 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*v[5] + 
       2*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*v[5] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*v[5] - 
       j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*v[5] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*v[5] - 
       2*j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*v[3]*
        v[5] - 2*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[3]*v[5] - j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*
        v[3]*v[5] - j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*
        v[3]*v[5] - j[family, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*
        v[2]^2*v[3]*v[5] + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[2]*v[5]^2 - j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*
        v[5]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*
        v[5]^2 + j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]^2*
        v[5]^2 + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[7] - j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[7] + j[family, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[7] + j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[3]*
        v[7] + j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[3]*
        v[7] + 2*j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[7] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[7] - j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[7] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[7] + 2*j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[7] + j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[3]*v[7] + j[family, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*
        v[2]*v[3]*v[7] + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[3]^2*v[7] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]^2*
        v[7] - j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]^2*
        v[7] - j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]^2*
        v[7] - j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]^2*
        v[7] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[5]*
        v[7] + j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[5]*
        v[7] - j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[5]*
        v[7] + j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]*v[5]*
        v[7] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]*v[5]*
        v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]*v[5]*
        v[7] + j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[5]*v[7] + j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*
        v[3]*v[5]*v[7] - j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[3]*v[7]^2 + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]*
        v[7]^2 - j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]*
        v[7]^2 + j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]^2*
        v[7]^2 - j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]^2*
        v[8] + j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]^2*
        v[8] + 2*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[8] + 2*j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[8] - j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]^2*v[2]*
        v[8] - j[family, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]^2*v[2]*
        v[8] + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[3]*
        v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[3]*
        v[8] + j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[3]*
        v[8] + j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[8] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[8] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[3]*
        v[8] + j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[2]*
        v[3]*v[8] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*
        v[2]*v[3]*v[8] + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[1]*v[5]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[1]*v[5]*v[8] + j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[1]*v[5]*v[8] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[2]*v[5]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[2]*v[5]*v[8] + j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[2]*v[5]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[2]*v[5]*v[8] + j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[1]*v[2]*v[5]*v[8] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[1]*v[2]*v[5]*v[8] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
         0, 2]*v[1]*v[7]*v[8] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         0, 2]*v[1]*v[7]*v[8] - j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 
         0, 2]*v[1]*v[7]*v[8] - j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 
         0, 2]*v[1]*v[7]*v[8] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[2]*v[7]*v[8] + j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[2]*v[7]*v[8] + j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[2]*v[7]*v[8] - j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[2]*v[7]*v[8] + j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[1]*v[2]*v[7]*v[8] + j[family, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[1]*v[2]*v[7]*v[8] - j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
         0, 2]*v[3]*v[7]*v[8] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[3]*v[7]*v[8] + 2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[3]*v[7]*v[8] + 2*j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[3]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[3]*v[7]*v[8] + j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*
        v[1]*v[3]*v[7]*v[8] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
         2]*v[1]*v[3]*v[7]*v[8] + j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
         0, 2]*v[2]*v[3]*v[7]*v[8] + j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
         1, 0, 2]*v[2]*v[3]*v[7]*v[8] + j[family, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
         0, 1, 0, 2]*v[1]*v[2]*v[3]*v[7]*v[8] - 
       j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[5]*v[7]*v[8] + 
       j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[5]*v[7]*v[8] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[5]*v[7]*v[8] - 
       2*j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[2]*v[5]*v[7]*
        v[8] + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[7]^2*v[8] - 
       j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[7]^2*v[8] + 
       j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*v[7]^2*v[8] - 
       j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]*v[7]^2*v[8] - 
       j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[3]*v[7]^2*v[8] - 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[8]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[8]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[8]^2 - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[8]^2 + 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]^2*v[8]^2 + 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[7]*v[8]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[7]*v[8]^2 - 
       j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[7]*v[8]^2 + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[7]*v[8]^2 - 
       j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[7]*v[8]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[1]*v[7]*v[8]^2 + 
       j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2]*v[7]^2*v[8]^2 - 
       j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 2]*
        (v[1]*(v[2]*(v[3] + v[5] + v[7]) + v[7]*(v[3] - 2*v[8])) + 
         v[1]^2*(-v[2] + v[8]) + v[7]*(v[2]*(v[3] - v[5]) + 
           v[7]*(-v[3] + v[8]))) - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         0, 2]*(v[1]^2*(v[2] - v[8]) + (v[3] - v[5])*(v[2]*(v[3] - v[5]) + 
           v[7]*(-v[3] + v[8])) + v[1]*(-2*v[2]*(v[3] + v[5]) + 
           (v[5] + v[7])*v[8] + v[3]*(-2*v[5] + v[7] + v[8])))))/
     (16*((v[1]*(v[2] - v[8]) - (-v[2] + v[7])*(v[2] + v[3] - v[8]))^2 - 
       2*v[2]*(-((-v[2] + v[7])*(v[2] + v[3] - v[8])) + 
         v[1]*(v[2] + 2*v[3] - v[8]))*(v[2] + v[5] - v[7] - v[8]) + 
       v[2]^2*(v[2] + v[5] - v[7] - v[8])^2)), 
    (1 - 2*ep)*ep^3*j[family, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1]*v[1]*
     v[2], (ep^3*eps[6, 1, 2, 3]*(j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 
         1, 2]*v[1]^2*v[2] - j[family, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 
         2]*v[1]^2*v[2] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[1]*v[2]^2 + j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[2]^2 + j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[2]^2 - j[family, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[2]^2 + j[family, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*
        v[2]^2 - j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*
        v[4] - j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*
        v[4] - j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[4] + 2*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[4] - j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[4] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[4] - j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[4] - j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[2]*
        v[4] - j[family, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[2]*
        v[4] + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]^2 - 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]^2 - 
       j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[4]^2 - 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[6] + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[6] + 
       2*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6] + 
       2*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[2]*v[6] - 
       j[family, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[2]*v[6] - 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[6] + 
       2*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[6] - 
       j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[4]*v[6] - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*v[4]*v[6] - 
       j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[4]*v[6] + 
       2*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[4]*v[6] - 
       2*j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[4]*
        v[6] - 2*j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[4]*v[6] - j[family, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*
        v[2]*v[4]*v[6] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[1]*v[6]^2 + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[6]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[6]^2 - j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[6]^2 + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]^2*
        v[6]^2 + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[7] - j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[7] + j[family, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[7] + j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*
        v[7] + j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*
        v[7] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]*
        v[7] + 2*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]*
        v[7] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[6]*
        v[7] + j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[6]*
        v[7] + j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[6]*
        v[7] - j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[6]*
        v[7] + j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*
        v[6]*v[7] + j[family, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[2]*v[6]*v[7] + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[4]*v[6]*v[7] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[4]*v[6]*v[7] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[4]*v[6]*v[7] + j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[4]*v[6]*v[7] + j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[1]*v[4]*v[6]*v[7] + j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         2]*v[1]*v[4]*v[6]*v[7] + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
         1, 2]*v[6]^2*v[7] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[6]^2*v[7] - j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[6]^2*v[7] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]^2*
        v[7] - j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]^2*
        v[7] - j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]^2*
        v[7] + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*v[7]^2 - 
       j[family, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*v[7]^2 + 
       j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[6]*v[7]^2 + 
       j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]^2*v[7]^2 - 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[9] + 
       2*j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[9] - 
       j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]^2*v[9] + 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]^2*v[9] + 
       j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[2]^2*v[9] - 
       j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[2]^2*v[9] - 
       j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]^2*v[9] - 
       j[family, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]^2*v[9] - 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[9] + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[9] + 
       j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*v[9] + 
       j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[4]*v[9] - 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[4]*v[9] - 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[4]*v[9] + 
       j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[4]*v[9] + 
       j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[4]*v[9] + 
       j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[4]*v[9] + 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]*v[9] + 
       j[family, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[6]*v[9] + 
       j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[6]*v[9] - 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[6]*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[6]*v[9] + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[6]*v[9] + 
       j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6]*v[9] + 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[6]*v[9] + 
       j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[7]*v[9] + 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[7]*v[9] + 
       2*j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[7]*v[9] - 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[7]*v[9] - 
       j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[7]*v[9] - 
       j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[7]*v[9] + 
       2*j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[7]*v[9] + 
       j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[7]*v[9] + 
       j[family, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[2]*v[7]*
        v[9] - j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[4]*v[7]*
        v[9] + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[4]*v[7]*
        v[9] + j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[4]*v[7]*
        v[9] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[4]*v[7]*
        v[9] - 2*j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*v[4]*
        v[7]*v[9] - j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*
        v[7]*v[9] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*
        v[7]*v[9] + 2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*
        v[7]*v[9] + 2*j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*
        v[7]*v[9] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[6]*
        v[7]*v[9] + j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[1]*
        v[6]*v[7]*v[9] + j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[1]*v[6]*v[7]*v[9] + j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         2]*v[2]*v[6]*v[7]*v[9] + j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
         1, 2]*v[2]*v[6]*v[7]*v[9] + j[family, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
         0, 1, 2]*v[1]*v[2]*v[6]*v[7]*v[9] - j[family, 1, -1, 1, 1, 0, 0, 0, 
         0, 0, 0, 0, 1, 2]*v[7]^2*v[9] + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
         0, 0, 1, 2]*v[7]^2*v[9] - j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 
         0, 1, 2]*v[7]^2*v[9] - j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         2]*v[6]*v[7]^2*v[9] - j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         2]*v[6]*v[7]^2*v[9] - j[family, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         2]*v[2]*v[9]^2 + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        v[2]*v[9]^2 + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*
        v[9]^2 + j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]^2*
        v[9]^2 + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[7]*
        v[9]^2 - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[7]*
        v[9]^2 - j[family, 1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[7]*
        v[9]^2 - j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[7]*
        v[9]^2 - j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[2]*v[7]*
        v[9]^2 + j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*v[7]^2*
        v[9]^2 - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
        (v[1]^2*(v[2] - v[4] - v[6]) + v[9]*(v[6]*v[7] + (v[2] - v[7])*
            v[9]) + v[1]*((-2*v[2] + v[7])*v[9] + v[4]*(-2*v[6] + v[9]) + 
           v[6]*(v[7] + v[9]))) - j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 
         1, 2]*(-(v[1]^2*(v[2] + v[4] - v[6])) + 
         v[7]*(v[6]*v[7] + (v[2] - v[7])*v[9]) + 
         v[1]*(v[7]*(v[4] - 2*v[6] + v[9]) + v[2]*(-2*v[4] + v[7] + v[9])))))/
     (16*(v[1]^2*(v[1] + v[4] - v[7] - v[9])^2 + 
       (v[6]*(v[1] - v[7]) - (v[1] + v[2] - v[7])*(-v[1] + v[9]))^2 - 
       2*v[1]*(v[1] + v[4] - v[7] - v[9])*(v[6]*(v[1] + 2*v[2] - v[7]) - 
         (v[1] + v[2] - v[7])*(-v[1] + v[9])))), 
    ep^4*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*v[1]*
     (-v[6] + v[8]), (ep^3*eps[5, 6, 1, 2]*
      (-(j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[5]) + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[6] - 
       j[family, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[6] + 
       j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[6] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[6] + 
       2*j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[6] - 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[6] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[6] - 
       j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[6] - 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6] + 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] + 
       2*j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] - 
       j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] + 
       2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] - 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6] - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[5]*
        v[6] - 2*j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[5]*v[6] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] - j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]^2 + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]^2 + 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]^2 - 
       j[family, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]^2 + 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[6]^2 - 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]^2 + 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]^2 + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]^2 - 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[6]^2 - 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[6]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6]^2 + 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]^2 - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]^2 - 
       j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]^2 + 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]^2 - 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6]^2 - 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*v[6]^2 - 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[5]*
        v[6]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6]^2 - j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*
        v[8] + j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*
        v[8] - j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*
        v[8] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[8] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[8] + j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[8] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[8] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[8] + j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[8] + 2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] + 2*j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*
        v[8] - j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[6]*
        v[8] - j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[6]*
        v[8] + j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*
        v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*
        v[8] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*
        v[8] + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*
        v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[6]*v[8] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[3]*v[6]*v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[6]*v[8] + j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[6]*v[8] + j[family, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[6]*v[8] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[6]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[5]*v[6]*v[8] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[1]*v[5]*v[6]*v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[1]*v[8]^2 + j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[1]*v[8]^2 + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]^2 - j[family, 1, 1, 1, 0, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[8]^2 + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*
        v[8]^2 - j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[9] + j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[9] + j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[9] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*v[9] - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*v[9] + 
       j[family, 1, 1, 1, 0, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[6]*v[9] + 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*v[9] - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*v[9] + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] + 
       2*j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] + 
       2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] - 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[9] + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]*v[9] + 
       j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]*
        v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[6]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[5]*v[6]*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]^2*v[6]*v[9] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]^2*v[6]*v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] + 2*j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] + 2*j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] - j[family, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[8]*v[9] + j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[8]*v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[8]*v[9] + 2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] + 2*j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[8]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[5]*v[8]*v[9] + j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[1]*v[5]*v[8]*v[9] + j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[6]*v[8]*v[9] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[6]*v[8]*v[9] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[6]*v[8]*v[9] + j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[6]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[6]*v[8]*v[9] + j[family, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[1]*v[6]*v[8]*v[9] - 2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
         1, 1, 2]*v[3]*v[6]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
         0, 1, 1, 2]*v[5]*v[6]*v[8]*v[9] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 
         0, 0, 1, 1, 2]*v[5]*v[6]*v[8]*v[9] + 
       j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*v[6]*v[8]*
        v[9] - j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*
        v[9] + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9] + 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[8]^2*v[9] - 
       j[family, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[8]^2*v[9] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 + 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9]^2 - 
       j[family, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[8]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[8]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9]^2 - 
       j[family, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*
        (v[1]*(v[3] - v[9]) + v[9]*(-v[3] + v[5] + v[9])) - 
       j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        (v[1]^2*(v[6] - v[8]) + (v[3] - v[5])*(v[3]*v[6] - v[8]*v[9] + 
           v[5]*(-v[6] + v[9])) + v[1]*(v[3]*(-2*v[5] - 2*v[6] + v[8]) + 
           v[8]*v[9] + v[5]*(-2*v[6] + v[8] + v[9])))))/
     (16*((v[5]*(v[6] - v[9]) - (-v[6] + v[8])*(v[1] + v[6] - v[9]))^2 - 
       2*v[6]*(-((-v[6] + v[8])*(v[1] + v[6] - v[9])) + 
         v[5]*(2*v[1] + v[6] - v[9]))*(v[3] + v[6] - v[8] - v[9]) + 
       v[6]^2*(v[3] + v[6] - v[8] - v[9])^2)), 
    -((1 - 2*ep)*ep^3*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1]*v[1]), 
    -((1 - 2*ep)*ep^3*j[family, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1]*v[1]), 
    -(ep^4*j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
      (v[2]*v[5] + v[7]*(v[6] - v[8]))), 
    (ep^3*eps[4, 5, 6, 1]*(j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[2]^2*v[5] - j[family, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*
        v[2]^2*v[5] - j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*
        v[4]*v[5] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*
        v[4]*v[5] + 2*j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*
        v[4]*v[5] - j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*
        v[4]*v[5] + j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[5] - j[family, 1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[5] + j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[5] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]^2 + 
       j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]^2 + 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]^2 - 
       j[family, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]^2 + 
       j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]^2*v[5]^2 - 
       j[family, 1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]^2 + 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]^2 + 
       j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]^2 - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]^2 - 
       j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*v[5]^2 - 
       j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*v[5]^2 + 
       j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*v[5]^2 - 
       j[family, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*v[6] + 
       2*j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*v[6] - 
       j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*v[6] - 
       j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[6] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[6] + 
       2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[6] - 
       j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[6] - 
       j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[6] - 
       2*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*v[5]*
        v[6] - 2*j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*
        v[5]*v[6] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] - j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] - j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]^2*
        v[6] - j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]^2*
        v[6] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]^2*
        v[6] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]^2*
        v[6] - j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*
        v[5]^2*v[6] + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*
        v[6]^2 - j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*
        v[6]^2 + j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*
        v[6]^2 + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*
        v[6]^2 + j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*
        v[7] - j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*
        v[7] - j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*
        v[7] + j[family, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*
        v[7] + j[family, 1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[7] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[7] - j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[7] + j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[7] + j[family, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[6]*
        v[7] - j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[6]*
        v[7] + j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[6]*
        v[7] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[6]*
        v[7] + j[family, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[6]*
        v[7] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[7] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[7] + 2*j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[7] + 2*j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[7] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[7] - j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[7] + j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*
        v[6]*v[7] + j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*
        v[5]*v[6]*v[7] + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[4]*v[5]*v[6]*v[7] + j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[4]*v[5]*v[6]*v[7] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[6]^2*v[7] + j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[6]^2*v[7] - j[family, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[6]^2*v[7] - j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*
        v[6]^2*v[7] - j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*
        v[6]^2*v[7] + j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[6]*
        v[7]^2 - j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[6]*
        v[7]^2 - j[family, 1, 1, 0, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[6]*
        v[7]^2 + j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[6]*
        v[7]^2 + j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[6]^2*
        v[7]^2 + j[family, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*
        v[8] + j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*
        v[8] - j[family, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[8] + j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*v[8] - 
       j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*v[8] + 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*v[8] - 
       j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*v[8] + 
       j[family, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[5]*v[8] + 
       2*j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[8] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[8] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[8] - 
       j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[8] + 
       2*j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*v[8] + 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*v[5]*v[8] + 
       j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*v[5]*
        v[8] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*v[5]*
        v[8] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*v[5]*
        v[8] + j[family, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[6]*
        v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[6]*
        v[8] + j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[6]*
        v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[8] + j[family, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[8] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*
        v[8] + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[6]*v[8] + j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]*v[6]*v[8] - j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[7]*v[8] + j[family, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[7]*v[8] - j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[4]*v[7]*v[8] + 2*j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[4]*v[7]*v[8] - j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[4]*v[7]*v[8] - j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[4]*v[7]*v[8] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[7]*v[8] - j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[7]*v[8] + j[family, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*
        v[5]*v[7]*v[8] - 2*j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[5]*v[7]*v[8] + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[4]*v[5]*v[7]*v[8] + j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 
         1, 2]*v[4]*v[5]*v[7]*v[8] + 2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
         0, 1, 1, 2]*v[6]*v[7]*v[8] - j[family, 1, 1, 0, 0, -1, 0, 0, 0, 0, 
         0, 1, 1, 2]*v[6]*v[7]*v[8] - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 
         0, 1, 1, 2]*v[6]*v[7]*v[8] + 2*j[family, 1, 1, 0, 1, -1, -1, 0, 0, 
         0, 0, 1, 1, 2]*v[6]*v[7]*v[8] + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
         0, 1, 1, 2]*v[4]*v[6]*v[7]*v[8] + j[family, 1, 1, 0, 1, -1, 0, 0, 0, 
         0, 0, 1, 1, 2]*v[4]*v[6]*v[7]*v[8] + 
       j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[7]*v[8] + 
       j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[6]*v[7]*
        v[8] + j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[6]*v[7]*v[8] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[7]^2*v[8] + j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[7]^2*v[8] + j[family, 1, 1, 0, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[7]^2*v[8] - j[family, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*
        v[7]^2*v[8] - j[family, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[6]*
        v[7]^2*v[8] - j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[6]*
        v[7]^2*v[8] - j[family, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[8]^2 + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[8]^2 - j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[8]^2 + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[8]^2 - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[7]*
        v[8]^2 + j[family, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[7]*
        v[8]^2 - j[family, 1, 1, 0, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[7]*
        v[8]^2 - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[7]*
        v[8]^2 - j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[7]*
        v[8]^2 + j[family, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[7]^2*
        v[8]^2 - j[family, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        (v[2]^2*v[5] + v[4]^2*(v[5] - v[8]) + v[2]*(-2*v[5]*v[6] + 
           v[7]*(v[6] - v[8]) + v[4]*(-2*v[5] - 2*v[6] + v[8])) + 
         v[6]*(v[5]*v[6] + v[7]*(-v[6] + v[8])) + 
         v[4]*(-2*v[5]*v[6] + v[7]*v[8] + v[6]*(v[7] + v[8]))) - 
       j[family, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        (-(v[2]^2*v[5]) + v[2]*(v[4]*(v[5] + v[8]) + v[7]*(-v[6] + v[8]) + 
           v[5]*(v[6] + v[8])) - v[8]*(v[5]*v[6] + v[7]*(-v[6] + v[8]) + 
           v[4]*(-v[5] + 2*v[7] + v[8])))))/
     (16*((v[4]*(v[5] - v[8]) - (-v[5] + v[7])*(v[5] + v[6] - v[8]))^2 - 
       2*v[5]*(-((-v[5] + v[7])*(v[5] + v[6] - v[8])) + 
         v[4]*(v[5] + 2*v[6] - v[8]))*(v[2] + v[5] - v[7] - v[8]) + 
       v[5]^2*(v[2] + v[5] - v[7] - v[8])^2)), 
    -(ep^3*(-1 + 2*ep)*j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1]*
      (v[2] - v[7])), -(ep^3*(-1 + 2*ep)*j[family, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
       0, 0, 1, 1]*(v[2] - v[7])), 
    -(ep^4*j[family, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
      (v[5] + v[6] - v[8])), -(ep^4*j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
       1, 1, 1]*(v[1]*v[4] + v[7]*(v[3] - v[9]))), 
    (ep^3*eps[3, 4, 5, 6]*(-(j[family, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 
          2]*v[1]^2*v[4]) + j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[1]^2*v[4] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[3]*v[4] + 2*j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[3]*v[4] - j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[3]*v[4] - j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[1]*v[3]*v[4] - j[family, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]^2*v[4] + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[4] + j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[4] - j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]^2 + 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]^2 - 
       j[family, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]^2 + 
       j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]^2*v[4]^2 - 
       j[family, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]^2 - 
       j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]^2 - 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[4]^2 - 
       j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[4]^2 + 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[4]^2 - 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[5] - 
       j[family, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[5] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[5] + 
       2*j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[5] - 
       j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[5] + 
       2*j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[5] - 
       2*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[4]*
        v[5] - 2*j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[4]*v[5] + j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[5] - j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[5] - j[family, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[5] + j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[5] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]^2*
        v[5] - j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]^2*
        v[5] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]^2*
        v[5] - j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[4]^2*v[5] - j[family, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]^2 + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[5]^2 - j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[7] + j[family, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[7] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[7] + 
       j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[7] - 
       j[family, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[7] - 
       j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[7] + 
       j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[7] + 
       j[family, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[7] - 
       j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*v[7] - 
       j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[7] - 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[7] + 
       2*j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[7] + 
       2*j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[7] - 
       j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[7] - 
       j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[7] + 
       j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*v[4]*
        v[7] + j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[3]*
        v[4]*v[7] - j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[4]*v[7] - j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[4]*v[7] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[5]*v[7] - j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[5]*v[7] + j[family, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[5]*v[7] + j[family, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]*v[7] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]*v[7] - j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]*v[7] + j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]*v[7] + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[4]*v[5]*v[7] + j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[4]*v[5]*v[7] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[3]*v[7]^2 + j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[7]^2 + j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[7]^2 - j[family, 1, 0, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[7]^2 + j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[7]^2 + j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*
        v[9] - j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*
        v[9] + j[family, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*
        v[9] + j[family, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[9] - j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[9] + j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[9] + j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[5]*
        v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[9] + j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[9] + j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[5]*
        v[9] - j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[9] + 2*j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[9] + 2*j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[9] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[5]*
        v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*v[4]*
        v[5]*v[9] + j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[4]*v[5]*v[9] + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[4]*v[5]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[3]*v[4]*v[5]*v[9] + j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[5]^2*v[9] - j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[5]^2*v[9] - j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[5]^2*v[9] - j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]^2*v[9] - j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[5]^2*v[9] + j[family, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[7]*v[9] - j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[7]*v[9] + 2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[7]*v[9] - j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[7]*v[9] - j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[7]*v[9] + 2*j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[7]*v[9] + j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[7]*v[9] - j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[7]*v[9] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[7]*v[9] + j[family, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[7]*v[9] - 2*j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[1]*
        v[4]*v[7]*v[9] + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[4]*v[7]*v[9] + j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[3]*v[4]*v[7]*v[9] - j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[5]*v[7]*v[9] - j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[5]*v[7]*v[9] + 2*j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 
         1, 2]*v[5]*v[7]*v[9] - j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 
         1, 2]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[3]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 
         1, 2]*v[3]*v[5]*v[7]*v[9] + j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
         1, 1, 2]*v[4]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 
         0, 1, 1, 2]*v[4]*v[5]*v[7]*v[9] + j[family, 1, 0, 1, 1, 0, 0, 0, 0, 
         0, 0, 1, 1, 2]*v[3]*v[4]*v[5]*v[7]*v[9] + 
       j[family, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[7]^2*v[9] - 
       j[family, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[7]^2*v[9] - 
       j[family, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[7]^2*v[9] + 
       j[family, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[7]^2*v[9] - 
       j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[7]^2*v[9] - 
       j[family, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[7]^2*v[9] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 - 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 - 
       j[family, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[9]^2 + 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]^2*v[9]^2 - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[7]*v[9]^2 + 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[7]*v[9]^2 - 
       j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[5]*v[7]*v[9]^2 + 
       j[family, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[7]^2*v[9]^2 - 
       j[family, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        (-(v[1]^2*v[4]) - v[9]*(-(v[4]*v[5]) + v[3]*(v[4] - v[7]) + 
           2*v[5]*v[7] + v[5]*v[9] + v[7]*v[9]) + 
         v[1]*(v[3]*(v[4] - v[7]) + (v[5] + v[7])*v[9] + 
           v[4]*(v[5] + v[9]))) - j[family, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 1, 
         1, 2]*(v[1]^2*v[4] + v[3]^2*(v[4] - v[7]) + 
         v[1]*(-2*v[4]*v[5] + v[3]*(-2*v[4] - 2*v[5] + v[7]) + 
           (v[5] - v[7])*v[9]) + v[5]*(v[4]*v[5] + (-v[5] + v[7])*v[9]) + 
         v[3]*(-2*v[4]*v[5] + v[7]*v[9] + v[5]*(v[7] + v[9])))))/
     (16*(v[4]^2*(v[1] + v[4] - v[7] - v[9])^2 + 
       (v[3]*(v[4] - v[7]) - (v[4] + v[5] - v[7])*(-v[4] + v[9]))^2 - 
       2*v[4]*(v[1] + v[4] - v[7] - v[9])*(v[3]*(v[4] + 2*v[5] - v[7]) - 
         (v[4] + v[5] - v[7])*(-v[4] + v[9])))), 
    -(ep^3*(-1 + 2*ep)*j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1]*
      (v[1] - v[7])), -(ep^3*(-1 + 2*ep)*j[family, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
       0, 0, 1, 1]*(v[1] - v[7])), 
    -(ep^4*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
      (-v[3] + v[5] + v[9])), ep^3*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
      1, 2]*v[5]*v[9], ep^2*(2*(1 - 5*ep + 6*ep^2)*j[family, 1, 0, 1, 0, 0, 
        0, 0, 0, 0, 0, 1, 0, 1] - ep*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
        1, 0, 2]*(v[1] - v[3] - v[5])), 
    -(ep^3*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2]*r[1]), 
    ep^2*(1 - 5*ep + 6*ep^2)*j[family, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
      1], -(ep^4*j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
      (v[4] + v[5])), ep^3*j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
     v[4]*v[5], ep^2*(1 - 5*ep + 6*ep^2)*j[family, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 1, 0, 1], ep^2*(1 - 5*ep + 6*ep^2)*j[family, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0, 0, 1, 1], -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
       j[family, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1])/v[5]), 
    ep^4*j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*v[2]*
     (-v[3] + v[9]), (ep^3*eps[2, 3, 4, 5]*
      (j[family, 0, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]^2*v[3] - 
       j[family, 0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[2]^2*v[3] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]^2 + 
       j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]^2 + 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]^2 - 
       j[family, 0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]^2 + 
       j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]^2*v[3]^2 - 
       j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*v[4] - 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*v[4] + 
       2*j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*v[4] - 
       j[family, 0, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*v[4] - 
       j[family, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[4] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[4] + 
       j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[4] - 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[4] - 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]^2*v[4] - 
       j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]^2*v[4] - 
       j[family, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]^2 + 
       j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[4]^2 - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*v[6] - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*v[6] + 
       2*j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*v[6] - 
       j[family, 0, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*v[6] + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6] - 
       j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6] - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6] + 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*v[6] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]^2*v[6] - 
       j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]^2*v[6] - 
       j[family, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*v[6] - 
       j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[6] + 
       2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[6] - 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[6] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[6] - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*v[6] - 
       2*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*v[4]*
        v[6] - 2*j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[4]*v[6] - j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[4]*v[6] - j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[4]*v[6] - j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*
        v[3]^2*v[4]*v[6] + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[6]^2 - j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[6]^2 + j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[6]^2 + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]^2*
        v[6]^2 + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[8] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[8] + j[family, 0, 1, 1, 1, 0, -2, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[8] + j[family, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*
        v[8] + j[family, 0, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*
        v[8] + 2*j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[8] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[8] - j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[8] + 2*j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[8] + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[4]*v[8] + j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*
        v[3]*v[4]*v[8] + j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[4]^2*v[8] - j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[4]^2*v[8] - j[family, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[4]^2*v[8] - j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[4]^2*v[8] - j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[4]^2*v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[6]*v[8] + j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[6]*v[8] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[6]*v[8] + j[family, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[6]*v[8] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[6]*v[8] + j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[6]*v[8] + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*
        v[4]*v[6]*v[8] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[4]*v[6]*v[8] - j[family, 0, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[4]*v[8]^2 + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[4]*v[8]^2 - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[4]*
        v[8]^2 + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]^2*
        v[8]^2 - j[family, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]^2*
        v[9] + j[family, 0, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]^2*
        v[9] + 2*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[9] - j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[9] - j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[9] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[9] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[9] + 2*j[family, 0, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[9] - j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]^2*v[3]*
        v[9] - j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[2]^2*v[3]*
        v[9] + j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*
        v[9] - j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*
        v[9] + j[family, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[4]*
        v[9] + j[family, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[9] - j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[9] + j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[4]*
        v[9] + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[3]*
        v[4]*v[9] + j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*
        v[3]*v[4]*v[9] + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[6]*v[9] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[6]*v[9] + j[family, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[6]*v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[6]*v[9] + j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[6]*v[9] + j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[6]*v[9] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[3]*v[6]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[3]*v[6]*v[9] + j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[2]*v[3]*v[6]*v[9] - j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[2]*v[8]*v[9] + 2*j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[2]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 
         1, 2]*v[2]*v[8]*v[9] - j[family, 0, 1, 1, 1, -1, -1, 0, 0, 0, 0, 1, 
         1, 2]*v[2]*v[8]*v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[3]*v[8]*v[9] + j[family, 0, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[3]*v[8]*v[9] + j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[3]*v[8]*v[9] - j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[3]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[3]*v[8]*v[9] + j[family, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 1, 1, 
         2]*v[2]*v[3]*v[8]*v[9] - j[family, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[4]*v[8]*v[9] - j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[4]*v[8]*v[9] + 2*j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[4]*v[8]*v[9] + 2*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[4]*v[8]*v[9] - j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[4]*v[8]*v[9] + j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
        v[2]*v[4]*v[8]*v[9] + j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 
         2]*v[2]*v[4]*v[8]*v[9] + j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
         1, 2]*v[3]*v[4]*v[8]*v[9] + j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
         1, 1, 2]*v[3]*v[4]*v[8]*v[9] + j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
         0, 1, 1, 2]*v[2]*v[3]*v[4]*v[8]*v[9] - 
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[6]*v[8]*v[9] + 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[6]*v[8]*v[9] - 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[6]*v[8]*v[9] - 
       2*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[3]*v[6]*v[8]*
        v[9] + j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9] - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9] + 
       j[family, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9] - 
       j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[8]^2*v[9] - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[4]*v[8]^2*v[9] - 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[9]^2 - 
       j[family, 0, 1, 1, 1, -2, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[9]^2 + 
       j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]^2*v[9]^2 + 
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 - 
       j[family, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 - 
       j[family, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 + 
       j[family, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]*v[9]^2 - 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[8]*v[9]^2 - 
       j[family, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 2]*v[2]*v[8]*v[9]^2 + 
       j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*v[8]^2*v[9]^2 - 
       j[family, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, 1, 2]*
        (v[2]*(v[3]*(v[4] + v[6] + v[8]) + v[8]*(v[4] - 2*v[9])) + 
         v[2]^2*(-v[3] + v[9]) + v[8]*(v[3]*(v[4] - v[6]) + 
           v[8]*(-v[4] + v[9]))) - j[family, 0, 1, 0, 1, -1, 0, 0, 0, 0, 0, 
         1, 1, 2]*(v[2]^2*(v[3] - v[9]) + (v[4] - v[6])*(v[3]*(v[4] - v[6]) + 
           v[8]*(-v[4] + v[9])) + v[2]*(-2*v[3]*(v[4] + v[6]) + 
           (v[6] + v[8])*v[9] + v[4]*(-2*v[6] + v[8] + v[9])))))/
     (16*((v[2]*(v[3] - v[9]) - (-v[3] + v[8])*(v[3] + v[4] - v[9]))^2 - 
       2*v[3]*(-((-v[3] + v[8])*(v[3] + v[4] - v[9])) + 
         v[2]*(v[3] + 2*v[4] - v[9]))*(v[3] + v[6] - v[8] - v[9]) + 
       v[3]^2*(v[3] + v[6] - v[8] - v[9])^2)), 
    -((1 - 2*ep)*ep^3*j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1]*v[2]), 
    -((1 - 2*ep)*ep^3*j[family, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1]*v[2]), 
    ep^3*j[family, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2]*
     (-(v[3]*v[6]) + v[8]*v[9]), 
    -(ep^4*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1]*
      (v[4] - v[6] + v[8])), ep^3*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
      1, 2]*v[4]*v[8], ep^2*(1 - 5*ep + 6*ep^2)*j[family, 0, 1, 0, 1, 0, 0, 
      0, 0, 0, 0, 1, 0, 1], 
    ep^2*(2*(1 - 5*ep + 6*ep^2)*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
        1] - ep*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2]*
       (v[2] - v[4] - v[6])), -(ep^3*j[family, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
       0, 1, 2]*r[2]), -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
       j[family, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1])/v[8]), 
    -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*j[family, 0, 1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 1])/v[6]), -(ep^4*j[family, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
       1, 1, 1]*(v[3] + v[4] - v[9])), 
    -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*j[family, 0, 0, 1, 0, 0, 0, 0, 0, 
        0, 0, 1, 0, 1])/v[3]), -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
       j[family, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1])/v[9]), 
    -((ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*j[family, 0, 0, 0, 1, 0, 0, 0, 0, 
        0, 0, 0, 1, 1])/v[4])}


==> AuxiliaryFiles/Weight2Solutions_db.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the weight-2 solutions for the double--box family.                  *)
(*											   *)
(*  Kinematic variables are labelled by							   *)
(*											   *)
(*  v[1] = s_12, v[2] = s_23, ..., v[6] = s_61, v[7] = s_123, v[8] = s_234, v[9] = s_345.  *)  	
(*											   *)
(*  The dimensional regulator is denoted by ep.  					   *)
(*                                                                                         *)
(*******************************************************************************************)


w2SolutionDB = {1 + (ep^2*Pi^2)/6 + ep^4*((49*Pi^4)/216 + 
       (32*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*(-Log[-v[1]] + Log[-v[2]] + Log[-v[3]] - Log[-v[4]] + Log[-v[5]] + 
       Log[-v[6]] - 4*Log[-v[8]]) + ep^2*(Log[-v[1]]^2/2 - 
       Log[-v[1]]*Log[-v[2]] - Log[-v[2]]^2 - Log[-v[1]]*Log[-v[3]] + 
       Log[-v[2]]*Log[-v[3]] - Log[-v[3]]^2 + Log[-v[1]]*Log[-v[4]] - 
       Log[-v[2]]*Log[-v[4]] - Log[-v[3]]*Log[-v[4]] + Log[-v[4]]^2/2 - 
       Log[-v[1]]*Log[-v[5]] + Log[-v[3]]*Log[-v[5]] - 
       Log[-v[4]]*Log[-v[5]] - Log[-v[5]]^2 - Log[-v[1]]*Log[-v[6]] + 
       Log[-v[2]]*Log[-v[6]] - Log[-v[4]]*Log[-v[6]] + 
       Log[-v[5]]*Log[-v[6]] - Log[-v[6]]^2 + Log[-v[2]]*Log[-v[7]] + 
       Log[-v[5]]*Log[-v[7]] - Log[-v[7]]^2/2 + 4*Log[-v[1]]*Log[-v[8]] - 
       Log[-v[2]]*Log[-v[8]] - Log[-v[3]]*Log[-v[8]] + 
       4*Log[-v[4]]*Log[-v[8]] - Log[-v[5]]*Log[-v[8]] - 
       Log[-v[6]]*Log[-v[8]] - Log[-v[7]]*Log[-v[8]] + 3*Log[-v[8]]^2 + 
       Log[-v[3]]*Log[-v[9]] + Log[-v[6]]*Log[-v[9]] - 
       Log[-v[8]]*Log[-v[9]] - Log[-v[9]]^2/2 - 2*PolyLog[2, 1 - v[2]/v[8]] - 
       2*PolyLog[2, 1 - v[3]/v[8]] - 2*PolyLog[2, 1 - v[5]/v[8]] - 
       2*PolyLog[2, 1 - v[6]/v[8]] - PolyLog[2, 
        1 - (v[2]*v[5])/(v[7]*v[8])] - PolyLog[2, 
        1 - (v[3]*v[6])/(v[8]*v[9])]) + (38*ep^3*Zeta[3])/3, 
    1 + (ep^2*Pi^2)/6 + ep^4*((71*Pi^4)/360 + 
       20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-Log[-v[1]] + Log[-v[2]] - Log[-v[4]] + Log[-v[6]] - 
       2*Log[-v[8]]) + ep^2*(Log[-v[1]]^2/2 - Log[-v[1]]*Log[-v[2]] - 
       Log[-v[2]]^2 + Log[-v[1]]*Log[-v[4]] - Log[-v[2]]*Log[-v[4]] + 
       Log[-v[4]]^2/2 - Log[-v[1]]*Log[-v[6]] + Log[-v[2]]*Log[-v[6]] - 
       Log[-v[4]]*Log[-v[6]] - Log[-v[6]]^2 + Log[-v[2]]*Log[-v[7]] - 
       Log[-v[7]]^2/2 + 2*Log[-v[1]]*Log[-v[8]] + 2*Log[-v[4]]*Log[-v[8]] + 
       Log[-v[6]]*Log[-v[9]] - Log[-v[9]]^2/2 - PolyLog[2, 1 - v[2]/v[7]] - 
       2*PolyLog[2, 1 - v[2]/v[8]] - 2*PolyLog[2, 1 - v[3]/v[8]] - 
       2*PolyLog[2, 1 - v[5]/v[8]] - 2*PolyLog[2, 1 - v[6]/v[8]] - 
       PolyLog[2, 1 - v[6]/v[9]]) + (34*ep^3*Zeta[3])/3, 0, 0, 0, 
    ep^4*(-1/540*Pi^4 - (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3), 0, 0, 
    ep*(Log[-v[2]] - Log[-v[8]]) + ep^2*(-(Log[-v[1]]*Log[-v[2]]) - 
       Log[-v[2]]^2 + Log[-v[2]]*Log[-v[3]] + Log[-v[2]]*Log[-v[7]] + 
       Log[-v[1]]*Log[-v[8]] - Log[-v[2]]*Log[-v[8]] - 
       Log[-v[3]]*Log[-v[8]] - Log[-v[7]]*Log[-v[8]] + 2*Log[-v[8]]^2 + 
       PolyLog[2, 1 - v[5]/v[7]] + 2*PolyLog[2, 1 - v[2]/v[8]] - 
       PolyLog[2, 1 - (v[2]*v[5])/(v[7]*v[8])]), 0, 
    -3/2 + (7*ep^2*Pi^2)/12 + ep^4*((121*Pi^4)/2160 - 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*((3*Log[-v[1]])/2 + 2*Log[-v[2]] + Log[-v[4]] - (3*Log[-v[7]])/2) + 
     ep^2*((-3*Log[-v[1]]^2)/4 - 2*Log[-v[1]]*Log[-v[2]] - 2*Log[-v[2]]^2 - 
       Log[-v[1]]*Log[-v[4]] - Log[-v[2]]*Log[-v[4]] - Log[-v[4]]^2/2 + 
       Log[-v[2]]*Log[-v[6]] - Log[-v[4]]*Log[-v[6]] + 
       (3*Log[-v[1]]*Log[-v[7]])/2 + 2*Log[-v[2]]*Log[-v[7]] + 
       Log[-v[4]]*Log[-v[7]] - (3*Log[-v[7]]^2)/4 + Log[-v[4]]*Log[-v[9]] - 
       Log[-v[9]]^2/2 - (3*PolyLog[2, 1 - v[1]/v[7]])/2 - 
       2*PolyLog[2, 1 - v[2]/v[7]] - PolyLog[2, 1 - v[4]/v[7]] - 
       PolyLog[2, 1 - v[4]/v[9]]) + (28*ep^3*Zeta[3])/3, 
    3/2 - (7*ep^2*Pi^2)/12 + ep^4*((-121*Pi^4)/2160 + 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*((-3*Log[-v[1]])/2 + Log[-v[2]] - (3*Log[-v[4]])/2 - 3*Log[-v[6]] + 
       Log[-v[7]]/2 + (3*Log[-v[9]])/2) + 
     ep^2*((3*Log[-v[1]]^2)/4 - Log[-v[1]]*Log[-v[2]] - Log[-v[2]]^2 + 
       (3*Log[-v[1]]*Log[-v[4]])/2 + (3*Log[-v[4]]^2)/4 + 
       3*Log[-v[1]]*Log[-v[6]] - Log[-v[2]]*Log[-v[6]] + 
       2*Log[-v[4]]*Log[-v[6]] + 3*Log[-v[6]]^2 - (Log[-v[1]]*Log[-v[7]])/2 + 
       Log[-v[2]]*Log[-v[7]] - (Log[-v[4]]*Log[-v[7]])/2 - 
       Log[-v[6]]*Log[-v[7]] - Log[-v[7]]^2/4 - (3*Log[-v[1]]*Log[-v[9]])/2 + 
       Log[-v[2]]*Log[-v[9]] - (3*Log[-v[4]]*Log[-v[9]])/2 - 
       3*Log[-v[6]]*Log[-v[9]] + (Log[-v[7]]*Log[-v[9]])/2 + 
       (3*Log[-v[9]]^2)/4 + PolyLog[2, 1 - v[4]/v[7]] + 
       PolyLog[2, 1 - v[1]/v[9]] + 2*PolyLog[2, 1 - v[6]/v[9]] + 
       PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]/2) - (28*ep^3*Zeta[3])/3, 
    3/2 - (7*ep^2*Pi^2)/12 + ep^4*((-121*Pi^4)/2160 + 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*((-3*Log[-v[1]])/2 - 3*Log[-v[2]] - (3*Log[-v[4]])/2 + Log[-v[6]] + 
       (3*Log[-v[7]])/2 + Log[-v[9]]/2) + 
     ep^2*((3*Log[-v[1]]^2)/4 + 3*Log[-v[1]]*Log[-v[2]] + 3*Log[-v[2]]^2 + 
       (3*Log[-v[1]]*Log[-v[4]])/2 + 2*Log[-v[2]]*Log[-v[4]] + 
       (3*Log[-v[4]]^2)/4 - Log[-v[1]]*Log[-v[6]] - Log[-v[2]]*Log[-v[6]] - 
       Log[-v[6]]^2 - (3*Log[-v[1]]*Log[-v[7]])/2 - 3*Log[-v[2]]*Log[-v[7]] - 
       (3*Log[-v[4]]*Log[-v[7]])/2 + Log[-v[6]]*Log[-v[7]] + 
       (3*Log[-v[7]]^2)/4 - (Log[-v[1]]*Log[-v[9]])/2 - 
       Log[-v[2]]*Log[-v[9]] - (Log[-v[4]]*Log[-v[9]])/2 + 
       Log[-v[6]]*Log[-v[9]] + (Log[-v[7]]*Log[-v[9]])/2 - Log[-v[9]]^2/4 + 
       PolyLog[2, 1 - v[1]/v[7]] + 2*PolyLog[2, 1 - v[2]/v[7]] + 
       PolyLog[2, 1 - v[4]/v[9]] + PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]/
        2) - (28*ep^3*Zeta[3])/3, 0, 
    (4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
     I*ep^3*((-13*Pi^3)/27 - 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] - 
       Pi*Log[3]^2) + I*ep^4*((-14*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/
        9 - (56*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 - 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] + (13*Pi^3*Log[3])/27 + 
       (Pi*Log[3]^3)/3) + 
     ep^2*(-(Log[((v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^
                2 - 2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])*(v[2] - v[4] + 
             v[6] + Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*v[2]*v[6] - 2*v[4]*
                v[6] + v[6]^2]))/(4*v[6]^2)]*
         (Log[1 - (v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 
                2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])] - 
          Log[1 - (v[2] - v[4] + v[6] + Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 
                2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])])) - 
       2*PolyLog[2, (1 - I*Sqrt[3])/2] + 2*PolyLog[2, (1 + I*Sqrt[3])/2] - 
       2*PolyLog[2, (v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + 
             v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])] + 
       2*PolyLog[2, (v[2] - v[4] + v[6] + Sqrt[v[2]^2 - 2*v[2]*v[4] + 
             v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])]), 
    1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 + 
     ep*(-Log[-v[1]] - Log[-v[2]]) + ep^2*(Log[-v[1]]^2/2 + 
       Log[-v[1]]*Log[-v[2]] + Log[-v[2]]^2 - Log[-v[2]]*Log[-v[7]] + 
       Log[-v[7]]^2/2 + PolyLog[2, 1 - v[2]/v[7]]) - (32*ep^3*Zeta[3])/3, 0, 
    ep*(Log[-v[6]] - Log[-v[8]]) + ep^2*(-(Log[-v[1]]*Log[-v[6]]) + 
       Log[-v[5]]*Log[-v[6]] - Log[-v[6]]^2 + Log[-v[1]]*Log[-v[8]] - 
       Log[-v[5]]*Log[-v[8]] - Log[-v[6]]*Log[-v[8]] + 2*Log[-v[8]]^2 + 
       Log[-v[6]]*Log[-v[9]] - Log[-v[8]]*Log[-v[9]] + 
       2*PolyLog[2, 1 - v[6]/v[8]] + PolyLog[2, 1 - v[3]/v[9]] - 
       PolyLog[2, 1 - (v[3]*v[6])/(v[8]*v[9])]), 1 - (ep^2*Pi^2)/6 + 
     ep^4*((-29*Pi^4)/360 + (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*(-Log[-v[1]] - Log[-v[8]]) + ep^2*(Log[-v[1]]^2/2 + 
       Log[-v[1]]*Log[-v[8]] + Log[-v[8]]^2/2 - PolyLog[2, 1 - v[3]/v[8]] - 
       PolyLog[2, 1 - v[5]/v[8]]) - 6*ep^3*Zeta[3], 
    1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 + 
     ep*(-Log[-v[1]] - Log[-v[6]]) + ep^2*(Log[-v[1]]^2/2 + 
       Log[-v[1]]*Log[-v[6]] + Log[-v[6]]^2 - Log[-v[6]]*Log[-v[9]] + 
       Log[-v[9]]^2/2 + PolyLog[2, 1 - v[6]/v[9]]) - (32*ep^3*Zeta[3])/3, 0, 
    ep*(-Log[-v[5]] + Log[-v[8]]) + ep^2*(Log[-v[4]]*Log[-v[5]] + 
       Log[-v[5]]^2 - Log[-v[5]]*Log[-v[6]] - Log[-v[5]]*Log[-v[7]] - 
       Log[-v[4]]*Log[-v[8]] + Log[-v[5]]*Log[-v[8]] + 
       Log[-v[6]]*Log[-v[8]] + Log[-v[7]]*Log[-v[8]] - 2*Log[-v[8]]^2 - 
       PolyLog[2, 1 - v[2]/v[7]] - 2*PolyLog[2, 1 - v[5]/v[8]] + 
       PolyLog[2, 1 - (v[2]*v[5])/(v[7]*v[8])]), 
    ep*(-3*Log[-v[2]] - 3*Log[-v[5]] + 3*Log[-v[7]] + 3*Log[-v[8]]) + 
     ep^2*(3*Log[-v[2]]^2 + 3*Log[-v[5]]^2 - 6*Log[-v[7]]*Log[-v[8]] + 
       6*PolyLog[2, 1 - v[2]/v[7]] + 6*PolyLog[2, 1 - v[5]/v[7]] + 
       6*PolyLog[2, 1 - v[2]/v[8]] + 6*PolyLog[2, 1 - v[5]/v[8]] - 
       6*PolyLog[2, 1 - (v[2]*v[5])/(v[7]*v[8])]), 
    -1/2 + (ep^2*Pi^2)/12 + ep^4*((-13*Pi^4)/240 - 
       20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-Log[-v[2]] - Log[-v[4]] + Log[-v[6]] + 2*Log[-v[7]]) + 
     ep^2*(Log[-v[2]]^2 - 2*Log[-v[2]]*Log[-v[4]] + Log[-v[4]]^2/2 + 
       2*Log[-v[2]]*Log[-v[6]] + 2*Log[-v[4]]*Log[-v[6]] - Log[-v[6]]^2 + 
       Log[-v[4]]*Log[-v[7]] - 4*Log[-v[6]]*Log[-v[7]] - Log[-v[7]]^2/2 + 
       4*PolyLog[2, 1 - v[2]/v[7]] + 3*PolyLog[2, 1 - v[4]/v[7]]) - 
     (8*ep^3*Zeta[3])/3, 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, (ep^2*Pi^2)/6 + (ep^4*Pi^4)/60 + 
     ep^2*(-(Log[-v[5]]*Log[-v[6]]) + Log[-v[5]]*Log[-v[8]] + 
       Log[-v[6]]*Log[-v[8]] - Log[-v[8]]^2 - PolyLog[2, 1 - v[5]/v[8]] - 
       PolyLog[2, 1 - v[6]/v[8]]) + 2*ep^3*Zeta[3], 0, 
    -3/2 + (7*ep^2*Pi^2)/12 + ep^4*((121*Pi^4)/2160 - 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*(Log[-v[1]] + (3*Log[-v[4]])/2 + 2*Log[-v[5]] - (3*Log[-v[7]])/2) + 
     ep^2*(-1/2*Log[-v[1]]^2 - Log[-v[1]]*Log[-v[3]] - 
       Log[-v[1]]*Log[-v[4]] - (3*Log[-v[4]]^2)/4 - Log[-v[1]]*Log[-v[5]] + 
       Log[-v[3]]*Log[-v[5]] - 2*Log[-v[4]]*Log[-v[5]] - 2*Log[-v[5]]^2 + 
       Log[-v[1]]*Log[-v[7]] + (3*Log[-v[4]]*Log[-v[7]])/2 + 
       2*Log[-v[5]]*Log[-v[7]] - (3*Log[-v[7]]^2)/4 + Log[-v[1]]*Log[-v[9]] - 
       Log[-v[9]]^2/2 - PolyLog[2, 1 - v[1]/v[7]] - 
       (3*PolyLog[2, 1 - v[4]/v[7]])/2 - 2*PolyLog[2, 1 - v[5]/v[7]] - 
       PolyLog[2, 1 - v[1]/v[9]]) + (28*ep^3*Zeta[3])/3, 
    3/2 - (7*ep^2*Pi^2)/12 + ep^4*((-121*Pi^4)/2160 + 
       (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*((-3*Log[-v[1]])/2 - 3*Log[-v[3]] - (3*Log[-v[4]])/2 + Log[-v[5]] + 
       Log[-v[7]]/2 + (3*Log[-v[9]])/2) + 
     ep^2*((3*Log[-v[1]]^2)/4 + 2*Log[-v[1]]*Log[-v[3]] + 3*Log[-v[3]]^2 + 
       (3*Log[-v[1]]*Log[-v[4]])/2 + 3*Log[-v[3]]*Log[-v[4]] + 
       (3*Log[-v[4]]^2)/4 - Log[-v[3]]*Log[-v[5]] - Log[-v[4]]*Log[-v[5]] - 
       Log[-v[5]]^2 - (Log[-v[1]]*Log[-v[7]])/2 - Log[-v[3]]*Log[-v[7]] - 
       (Log[-v[4]]*Log[-v[7]])/2 + Log[-v[5]]*Log[-v[7]] - Log[-v[7]]^2/4 - 
       (3*Log[-v[1]]*Log[-v[9]])/2 - 3*Log[-v[3]]*Log[-v[9]] - 
       (3*Log[-v[4]]*Log[-v[9]])/2 + Log[-v[5]]*Log[-v[9]] + 
       (Log[-v[7]]*Log[-v[9]])/2 + (3*Log[-v[9]]^2)/4 + 
       PolyLog[2, 1 - v[1]/v[7]] + 2*PolyLog[2, 1 - v[3]/v[9]] + 
       PolyLog[2, 1 - v[4]/v[9]] + PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]/
        2) - (28*ep^3*Zeta[3])/3, 3/2 - (7*ep^2*Pi^2)/12 + 
     ep^4*((-121*Pi^4)/2160 + (4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*((-3*Log[-v[1]])/2 + Log[-v[3]] - (3*Log[-v[4]])/2 - 3*Log[-v[5]] + 
       (3*Log[-v[7]])/2 + Log[-v[9]]/2) + 
     ep^2*((3*Log[-v[1]]^2)/4 - Log[-v[3]]^2 + (3*Log[-v[1]]*Log[-v[4]])/2 - 
       Log[-v[3]]*Log[-v[4]] + (3*Log[-v[4]]^2)/4 + 2*Log[-v[1]]*Log[-v[5]] - 
       Log[-v[3]]*Log[-v[5]] + 3*Log[-v[4]]*Log[-v[5]] + 3*Log[-v[5]]^2 - 
       (3*Log[-v[1]]*Log[-v[7]])/2 + Log[-v[3]]*Log[-v[7]] - 
       (3*Log[-v[4]]*Log[-v[7]])/2 - 3*Log[-v[5]]*Log[-v[7]] + 
       (3*Log[-v[7]]^2)/4 - (Log[-v[1]]*Log[-v[9]])/2 + 
       Log[-v[3]]*Log[-v[9]] - (Log[-v[4]]*Log[-v[9]])/2 - 
       Log[-v[5]]*Log[-v[9]] + (Log[-v[7]]*Log[-v[9]])/2 - Log[-v[9]]^2/4 + 
       PolyLog[2, 1 - v[4]/v[7]] + 2*PolyLog[2, 1 - v[5]/v[7]] + 
       PolyLog[2, 1 - v[1]/v[9]] + PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]/
        2) - (28*ep^3*Zeta[3])/3, 0, 
    (4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] - 
     I*ep^3*((13*Pi^3)/27 + 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] + 
       Pi*Log[3]^2) - I*ep^4*((14*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/
        9 + (56*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 + 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] - (13*Pi^3*Log[3])/27 - 
       (Pi*Log[3]^3)/3) + 
     ep^2*(-(Log[((v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^
                2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])*(v[1] - v[3] + 
             v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*v[1]*v[5] - 2*v[3]*
                v[5] + v[5]^2]))/(4*v[5]^2)]*
         (Log[1 - (v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 
                2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])] - 
          Log[1 - (v[1] - v[3] + v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 
                2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])])) - 
       2*PolyLog[2, (1 - I*Sqrt[3])/2] + 2*PolyLog[2, (1 + I*Sqrt[3])/2] - 
       2*PolyLog[2, (v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + 
             v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])] + 
       2*PolyLog[2, (v[1] - v[3] + v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + 
             v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])]), 
    -1/2 + (ep^2*Pi^2)/12 + ep^4*((-13*Pi^4)/240 - 
       20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-Log[-v[1]] + Log[-v[3]] - Log[-v[5]] + 2*Log[-v[7]]) + 
     ep^2*(Log[-v[1]]^2/2 + 2*Log[-v[1]]*Log[-v[3]] - Log[-v[3]]^2 - 
       2*Log[-v[1]]*Log[-v[5]] + 2*Log[-v[3]]*Log[-v[5]] + Log[-v[5]]^2 + 
       Log[-v[1]]*Log[-v[7]] - 4*Log[-v[3]]*Log[-v[7]] - Log[-v[7]]^2/2 + 
       3*PolyLog[2, 1 - v[1]/v[7]] + 4*PolyLog[2, 1 - v[5]/v[7]]) - 
     (8*ep^3*Zeta[3])/3, 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, ep*(-1/2*Log[-v[4]] + Log[-v[9]]/2) + 
     ep^2*((Log[-v[1]]*Log[-v[4]])/2 + Log[-v[4]]^2/4 - 
       (Log[-v[4]]*Log[-v[7]])/2 - (Log[-v[1]]*Log[-v[9]])/2 + 
       (Log[-v[4]]*Log[-v[9]])/2 + (Log[-v[7]]*Log[-v[9]])/2 - 
       (3*Log[-v[9]]^2)/4 - PolyLog[2, 1 - v[1]/v[7]]/2 - 
       PolyLog[2, 1 - v[4]/v[9]] + PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]/
        2), ep*(-1/2*Log[-v[4]] + Log[-v[7]]/2) + 
     ep^2*((Log[-v[1]]*Log[-v[4]])/2 + Log[-v[4]]^2/4 - 
       (Log[-v[1]]*Log[-v[7]])/2 + (Log[-v[4]]*Log[-v[7]])/2 - 
       (3*Log[-v[7]]^2)/4 - (Log[-v[4]]*Log[-v[9]])/2 + 
       (Log[-v[7]]*Log[-v[9]])/2 - PolyLog[2, 1 - v[4]/v[7]] - 
       PolyLog[2, 1 - v[1]/v[9]]/2 + PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]/
        2), ep*(-1/2*Log[-v[1]] + Log[-v[9]]/2) + 
     ep^2*(Log[-v[1]]^2/4 + (Log[-v[1]]*Log[-v[4]])/2 - 
       (Log[-v[1]]*Log[-v[7]])/2 + (Log[-v[1]]*Log[-v[9]])/2 - 
       (Log[-v[4]]*Log[-v[9]])/2 + (Log[-v[7]]*Log[-v[9]])/2 - 
       (3*Log[-v[9]]^2)/4 - PolyLog[2, 1 - v[4]/v[7]]/2 - 
       PolyLog[2, 1 - v[1]/v[9]] + PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]/
        2), ep*(-Log[-v[1]] - Log[-v[4]] + Log[-v[7]] + Log[-v[9]]) + 
     ep^2*(Log[-v[1]]^2/2 - Log[-v[1]]*Log[-v[4]] + Log[-v[4]]^2/2 + 
       Log[-v[1]]*Log[-v[7]] + Log[-v[4]]*Log[-v[7]] - Log[-v[7]]^2/2 + 
       Log[-v[1]]*Log[-v[9]] + Log[-v[4]]*Log[-v[9]] - 
       3*Log[-v[7]]*Log[-v[9]] - Log[-v[9]]^2/2 + 
       2*PolyLog[2, 1 - v[1]/v[7]] + 2*PolyLog[2, 1 - v[4]/v[7]] + 
       2*PolyLog[2, 1 - v[1]/v[9]] + 2*PolyLog[2, 1 - v[4]/v[9]] - 
       3*PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]), 0, 
    1 - (ep^2*Pi^2)/6 - (7*ep^4*Pi^4)/120 + 
     ep*(-Log[-v[1]] - Log[-v[4]]) + ep^2*(Log[-v[1]]^2/2 + 
       Log[-v[1]]*Log[-v[4]] + Log[-v[4]]^2/2) - (14*ep^3*Zeta[3])/3, 
    1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - ep*Log[-v[1]] + 
     ep^2*(Log[-v[1]]^2/2 + Log[-v[1]]*Log[-v[7]] - Log[-v[7]]^2/2 - 
       PolyLog[2, 1 - v[1]/v[7]]) - (16*ep^3*Zeta[3])/3, 
    -1/2 + (ep^2*Pi^2)/12 + ep^4*((-13*Pi^4)/240 - 
       20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-Log[-v[1]] - Log[-v[3]] + Log[-v[5]] + 2*Log[-v[9]]) + 
     ep^2*(Log[-v[1]]^2/2 - 2*Log[-v[1]]*Log[-v[3]] + Log[-v[3]]^2 + 
       2*Log[-v[1]]*Log[-v[5]] + 2*Log[-v[3]]*Log[-v[5]] - Log[-v[5]]^2 + 
       Log[-v[1]]*Log[-v[9]] - 4*Log[-v[5]]*Log[-v[9]] - Log[-v[9]]^2/2 + 
       3*PolyLog[2, 1 - v[1]/v[9]] + 4*PolyLog[2, 1 - v[3]/v[9]]) - 
     (8*ep^3*Zeta[3])/3, 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] - 
     I*ep^3*((5*Pi^3)/27 + 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] + 
       Pi*Log[3]^2) - I*ep^4*((-2*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/
        3 + (20*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 - 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] + (5*Pi^3*Log[3])/27 + 
       (Pi*Log[3]^3)/3) + 
     ep^2*(Log[((v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 
              2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])*(v[1] - v[3] + v[5] + 
            Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + 
              v[5]^2]))/(4*v[5]^2)]*
        (Log[1 - (v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*
                v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])] - 
         Log[1 - (v[1] - v[3] + v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*
                v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])]) + 
       2*PolyLog[2, (1 - I*Sqrt[3])/2] - 2*PolyLog[2, (1 + I*Sqrt[3])/2] + 
       2*PolyLog[2, (v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + 
             v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])] - 
       2*PolyLog[2, (v[1] - v[3] + v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + 
             v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])]), 
    1 - (ep^2*Pi^2)/6 + ep^4*((-11*Pi^4)/120 + 
       4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 2*ep*Log[-v[1]] + 
     ep^2*(Log[-v[1]]^2 + Log[-v[1]]*Log[-v[3]] + Log[-v[1]]*Log[-v[5]] - 
       Log[-v[3]]*Log[-v[5]]) - (20*ep^3*Zeta[3])/3, 
    1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - ep*Log[-v[1]] + 
     ep^2*(Log[-v[1]]^2/2 + Log[-v[1]]*Log[-v[9]] - Log[-v[9]]^2/2 - 
       PolyLog[2, 1 - v[1]/v[9]]) - (16*ep^3*Zeta[3])/3, 
    1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 + 
     ep*(-Log[-v[4]] - Log[-v[5]]) + ep^2*(Log[-v[4]]^2/2 + 
       Log[-v[4]]*Log[-v[5]] + Log[-v[5]]^2 - Log[-v[5]]*Log[-v[7]] + 
       Log[-v[7]]^2/2 + PolyLog[2, 1 - v[5]/v[7]]) - (32*ep^3*Zeta[3])/3, 
    1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - ep*Log[-v[4]] + 
     ep^2*(Log[-v[4]]^2/2 + Log[-v[4]]*Log[-v[7]] - Log[-v[7]]^2/2 - 
       PolyLog[2, 1 - v[4]/v[7]]) - (16*ep^3*Zeta[3])/3, 
    -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + ep*Log[-v[7]] - 
     ep^2*Log[-v[7]]^2 + (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
     (19*ep^4*Pi^4)/240 + ep*Log[-v[5]] - ep^2*Log[-v[5]]^2 + 
     (16*ep^3*Zeta[3])/3, 0, ep*(-Log[-v[3]] + Log[-v[8]]) + 
     ep^2*(-(Log[-v[2]]*Log[-v[3]]) + Log[-v[3]]^2 + Log[-v[3]]*Log[-v[4]] + 
       Log[-v[2]]*Log[-v[8]] + Log[-v[3]]*Log[-v[8]] - 
       Log[-v[4]]*Log[-v[8]] - 2*Log[-v[8]]^2 - Log[-v[3]]*Log[-v[9]] + 
       Log[-v[8]]*Log[-v[9]] - 2*PolyLog[2, 1 - v[3]/v[8]] - 
       PolyLog[2, 1 - v[6]/v[9]] + PolyLog[2, 1 - (v[3]*v[6])/(v[8]*v[9])]), 
    (ep^2*Pi^2)/6 + (ep^4*Pi^4)/60 + ep^2*(-(Log[-v[2]]*Log[-v[3]]) + 
       Log[-v[2]]*Log[-v[8]] + Log[-v[3]]*Log[-v[8]] - Log[-v[8]]^2 - 
       PolyLog[2, 1 - v[2]/v[8]] - PolyLog[2, 1 - v[3]/v[8]]) + 
     2*ep^3*Zeta[3], -1/2 + (ep^2*Pi^2)/12 + 
     ep^4*((-13*Pi^4)/240 - 20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(Log[-v[2]] - Log[-v[4]] - Log[-v[6]] + 2*Log[-v[9]]) + 
     ep^2*(-Log[-v[2]]^2 + 2*Log[-v[2]]*Log[-v[4]] + Log[-v[4]]^2/2 + 
       2*Log[-v[2]]*Log[-v[6]] - 2*Log[-v[4]]*Log[-v[6]] + Log[-v[6]]^2 - 
       4*Log[-v[2]]*Log[-v[9]] + Log[-v[4]]*Log[-v[9]] - Log[-v[9]]^2/2 + 
       3*PolyLog[2, 1 - v[4]/v[9]] + 4*PolyLog[2, 1 - v[6]/v[9]]) - 
     (8*ep^3*Zeta[3])/3, 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, ep*(-3*Log[-v[3]] - 3*Log[-v[6]] + 3*Log[-v[8]] + 
       3*Log[-v[9]]) + ep^2*(3*Log[-v[3]]^2 + 3*Log[-v[6]]^2 - 
       6*Log[-v[8]]*Log[-v[9]] + 6*PolyLog[2, 1 - v[3]/v[8]] + 
       6*PolyLog[2, 1 - v[6]/v[8]] + 6*PolyLog[2, 1 - v[3]/v[9]] + 
       6*PolyLog[2, 1 - v[6]/v[9]] - 
       6*PolyLog[2, 1 - (v[3]*v[6])/(v[8]*v[9])]), 
    1 - (ep^2*Pi^2)/6 + ep^4*((-29*Pi^4)/360 + 
       (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*(-Log[-v[4]] - Log[-v[8]]) + ep^2*(Log[-v[4]]^2/2 + 
       Log[-v[4]]*Log[-v[8]] + Log[-v[8]]^2/2 - PolyLog[2, 1 - v[2]/v[8]] - 
       PolyLog[2, 1 - v[6]/v[8]]) - 6*ep^3*Zeta[3], 
    (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
     I*ep^3*((-5*Pi^3)/27 - 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] - 
       Pi*Log[3]^2) + I*ep^4*((2*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/3 - 
       (20*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 + 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] - (5*Pi^3*Log[3])/27 - 
       (Pi*Log[3]^3)/3) + 
     ep^2*(Log[((v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 
              2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])*(v[2] - v[4] + v[6] + 
            Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + 
              v[6]^2]))/(4*v[6]^2)]*
        (Log[1 - (v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*
                v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])] - 
         Log[1 - (v[2] - v[4] + v[6] + Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*
                v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])]) + 
       2*PolyLog[2, (1 - I*Sqrt[3])/2] - 2*PolyLog[2, (1 + I*Sqrt[3])/2] + 
       2*PolyLog[2, (v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + 
             v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])] - 
       2*PolyLog[2, (v[2] - v[4] + v[6] + Sqrt[v[2]^2 - 2*v[2]*v[4] + 
             v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])]), 
    1 - (ep^2*Pi^2)/6 + ep^4*((-11*Pi^4)/120 + 
       4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 2*ep*Log[-v[4]] + 
     ep^2*(Log[-v[2]]*Log[-v[4]] + Log[-v[4]]^2 - Log[-v[2]]*Log[-v[6]] + 
       Log[-v[4]]*Log[-v[6]]) - (20*ep^3*Zeta[3])/3, 
    -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + ep*Log[-v[2]] - 
     ep^2*Log[-v[2]]^2 + (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
     (19*ep^4*Pi^4)/240 + ep*Log[-v[8]] - ep^2*Log[-v[8]]^2 + 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     ep*Log[-v[6]] - ep^2*Log[-v[6]]^2 + (16*ep^3*Zeta[3])/3, 
    1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 + 
     ep*(-Log[-v[3]] - Log[-v[4]]) + 
     ep^2*(Log[-v[3]]^2 + Log[-v[3]]*Log[-v[4]] + Log[-v[4]]^2/2 - 
       Log[-v[3]]*Log[-v[9]] + Log[-v[9]]^2/2 + PolyLog[2, 1 - v[3]/v[9]]) - 
     (32*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     ep*Log[-v[4]] + ep^2*(Log[-v[4]]^2/2 + Log[-v[4]]*Log[-v[9]] - 
       Log[-v[9]]^2/2 - PolyLog[2, 1 - v[4]/v[9]]) - (16*ep^3*Zeta[3])/3, 
    -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + ep*Log[-v[3]] - 
     ep^2*Log[-v[3]]^2 + (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
     (19*ep^4*Pi^4)/240 + ep*Log[-v[9]] - ep^2*Log[-v[9]]^2 + 
     (16*ep^3*Zeta[3])/3}


==> AuxiliaryFiles/Weight2Solutions_hb.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the weight-2 solutions for the hexagon--bubble family.              *)
(*											   *)
(*  Kinematic variables are labelled by							   *)
(*											   *)
(*  v[1] = s_12, v[2] = s_23, ..., v[6] = s_61, v[7] = s_123, v[8] = s_234, v[9] = s_345.  *)  	
(*											   *)
(*  The dimensional regulator is denoted by ep.		 				   *)
(*                                                                                         *)
(*******************************************************************************************)

w2SolutionHB = {0, 0, 2 - (5*ep^2*Pi^2)/6 + 
     ep^4*(-1/6*Pi^4 + 6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-2*Log[-v[2]] - 2*Log[-v[3]] - Log[-v[4]] + 2*Log[-v[8]] - 
       Log[-v[9]]) + ep^2*(Log[-v[2]]^2 + 2*Log[-v[2]]*Log[-v[3]] + 
       Log[-v[3]]^2 + Log[-v[2]]*Log[-v[4]] + Log[-v[3]]*Log[-v[4]] + 
       Log[-v[4]]^2 - 2*Log[-v[2]]*Log[-v[8]] - 2*Log[-v[3]]*Log[-v[8]] - 
       Log[-v[4]]*Log[-v[8]] + Log[-v[8]]^2 + Log[-v[2]]*Log[-v[9]] + 
       Log[-v[3]]*Log[-v[9]] - Log[-v[4]]*Log[-v[9]] - 
       Log[-v[8]]*Log[-v[9]] + Log[-v[9]]^2 + 3*PolyLog[2, 1 - v[2]/v[8]] + 
       3*PolyLog[2, 1 - v[3]/v[8]] - PolyLog[2, 
        1 - (v[3]*v[6])/(v[8]*v[9])]) - (46*ep^3*Zeta[3])/3, 0, 
    1 - (ep^2*Pi^2)/3 + ep^4*(-1/60*Pi^4 + 
       8*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(Log[-v[1]] - Log[-v[3]] - Log[-v[4]] + Log[-v[5]] - 2*Log[-v[7]]) + 
     ep^2*(-1/2*Log[-v[1]]^2 - Log[-v[1]]*Log[-v[3]] + Log[-v[3]]^2/2 + 
       Log[-v[3]]*Log[-v[4]] + Log[-v[4]]^2 + Log[-v[1]]*Log[-v[5]] - 
       Log[-v[3]]*Log[-v[5]] - Log[-v[4]]*Log[-v[5]] - Log[-v[5]]^2 + 
       2*Log[-v[3]]*Log[-v[7]] + Log[-v[4]]*Log[-v[7]] + 
       Log[-v[5]]*Log[-v[7]] - Log[-v[7]]^2/2 - Log[-v[1]]*Log[-v[9]] - 
       Log[-v[4]]*Log[-v[9]] + Log[-v[7]]*Log[-v[9]] + Log[-v[9]]^2/2 - 
       3*PolyLog[2, 1 - v[1]/v[7]] - 3*PolyLog[2, 1 - v[5]/v[7]] + 
       PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]) - (14*ep^3*Zeta[3])/3, 0, 
    ep*(2*Log[-v[2]] + 2*Log[-v[5]] - 2*Log[-v[7]] - 2*Log[-v[8]]) + 
     ep^2*(-Log[-v[2]]^2 - Log[-v[2]]*Log[-v[4]] - Log[-v[4]]*Log[-v[5]] - 
       2*Log[-v[5]]^2 - Log[-v[2]]*Log[-v[6]] - Log[-v[5]]*Log[-v[6]] + 
       Log[-v[4]]*Log[-v[7]] + Log[-v[5]]*Log[-v[7]] + 
       Log[-v[6]]*Log[-v[7]] - Log[-v[7]]^2/2 + Log[-v[4]]*Log[-v[8]] + 
       Log[-v[5]]*Log[-v[8]] + Log[-v[6]]*Log[-v[8]] + 
       2*Log[-v[7]]*Log[-v[8]] - Log[-v[8]]^2/2 - 
       3*PolyLog[2, 1 - v[2]/v[7]] - 3*PolyLog[2, 1 - v[5]/v[7]] - 
       3*PolyLog[2, 1 - v[2]/v[8]] - 3*PolyLog[2, 1 - v[5]/v[8]] + 
       2*PolyLog[2, 1 - (v[2]*v[5])/(v[7]*v[8])]), 0, 
    1 - (ep^2*Pi^2)/3 + ep^4*(-1/60*Pi^4 + 
       8*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-Log[-v[1]] + Log[-v[3]] + Log[-v[5]] - Log[-v[6]] - 
       2*Log[-v[8]]) + ep^2*(Log[-v[1]]^2/2 - Log[-v[1]]*Log[-v[3]] - 
       Log[-v[3]]^2/2 - Log[-v[1]]*Log[-v[5]] + Log[-v[3]]*Log[-v[5]] - 
       Log[-v[5]]^2 + Log[-v[1]]*Log[-v[6]] - Log[-v[5]]*Log[-v[6]] + 
       Log[-v[6]]^2 + 2*Log[-v[1]]*Log[-v[8]] + Log[-v[5]]*Log[-v[8]] + 
       Log[-v[6]]*Log[-v[8]] - Log[-v[8]]^2/2 - Log[-v[3]]*Log[-v[9]] - 
       Log[-v[6]]*Log[-v[9]] + Log[-v[8]]*Log[-v[9]] + Log[-v[9]]^2/2 - 
       3*PolyLog[2, 1 - v[3]/v[8]] - 3*PolyLog[2, 1 - v[5]/v[8]] + 
       PolyLog[2, 1 - (v[3]*v[6])/(v[8]*v[9])]) - (14*ep^3*Zeta[3])/3, 0, 
    2 - (5*ep^2*Pi^2)/6 + ep^4*(-1/6*Pi^4 + 
       6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-2*Log[-v[1]] - 2*Log[-v[2]] - Log[-v[6]] + 2*Log[-v[7]] - 
       Log[-v[9]]) + ep^2*(Log[-v[1]]^2 + 2*Log[-v[1]]*Log[-v[2]] + 
       Log[-v[2]]^2 + Log[-v[1]]*Log[-v[6]] + Log[-v[2]]*Log[-v[6]] + 
       Log[-v[6]]^2 - 2*Log[-v[1]]*Log[-v[7]] - 2*Log[-v[2]]*Log[-v[7]] - 
       Log[-v[6]]*Log[-v[7]] + Log[-v[7]]^2 + Log[-v[1]]*Log[-v[9]] + 
       Log[-v[2]]*Log[-v[9]] - Log[-v[6]]*Log[-v[9]] - 
       Log[-v[7]]*Log[-v[9]] + Log[-v[9]]^2 + 3*PolyLog[2, 1 - v[1]/v[7]] + 
       3*PolyLog[2, 1 - v[2]/v[7]] - PolyLog[2, 
        1 - (v[1]*v[4])/(v[7]*v[9])]) - (46*ep^3*Zeta[3])/3, 
    1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 + 
     ep*(-Log[-v[3]] - Log[-v[4]]) + ep^2*(Log[-v[3]]^2/2 + 
       Log[-v[3]]*Log[-v[4]] + Log[-v[4]]^2 - Log[-v[4]]*Log[-v[9]] + 
       Log[-v[9]]^2/2 + PolyLog[2, 1 - v[4]/v[9]]) - (32*ep^3*Zeta[3])/3, 
    ep*(Log[-v[2]] - Log[-v[8]]) + ep^2*(-1/2*Log[-v[2]]^2 - 
       Log[-v[2]]*Log[-v[4]] + Log[-v[4]]*Log[-v[8]] + Log[-v[8]]^2/2 - 
       PolyLog[2, 1 - v[2]/v[8]]), ep*(Log[-v[3]] - Log[-v[8]]) + 
     ep^2*(-1/2*Log[-v[3]]^2 + Log[-v[8]]^2/2 - Log[-v[3]]*Log[-v[9]] + 
       Log[-v[8]]*Log[-v[9]] - PolyLog[2, 1 - v[3]/v[8]] - 
       PolyLog[2, 1 - v[6]/v[9]] + PolyLog[2, 1 - (v[3]*v[6])/(v[8]*v[9])]), 
    1 - (ep^2*Pi^2)/6 + ep^4*((-29*Pi^4)/360 + 
       (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*(-Log[-v[2]] - Log[-v[9]]) + ep^2*(Log[-v[2]]^2/2 + 
       Log[-v[2]]*Log[-v[9]] + Log[-v[9]]^2/2 - PolyLog[2, 1 - v[4]/v[9]] - 
       PolyLog[2, 1 - v[6]/v[9]]) - 6*ep^3*Zeta[3], 
    ep*(-Log[-v[5]] + Log[-v[7]]) + ep^2*(Log[-v[4]]*Log[-v[5]] + 
       Log[-v[5]]^2 - Log[-v[4]]*Log[-v[7]] - Log[-v[5]]*Log[-v[7]] + 
       PolyLog[2, 1 - v[5]/v[7]]), -1/4 - (ep^2*Pi^2)/24 + 
     ep^4*((-3*Pi^4)/160 - 8*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-1/2*Log[-v[1]] - Log[-v[3]]/2 + Log[-v[5]]/2 + Log[-v[9]]) + 
     ep^2*(Log[-v[1]]^2/4 - Log[-v[1]]*Log[-v[3]] + Log[-v[3]]^2/4 + 
       Log[-v[1]]*Log[-v[5]] + Log[-v[3]]*Log[-v[5]] - Log[-v[5]]^2/2 + 
       (Log[-v[1]]*Log[-v[9]])/2 + (Log[-v[3]]*Log[-v[9]])/2 - 
       2*Log[-v[5]]*Log[-v[9]] - Log[-v[9]]^2/2 + 
       (3*PolyLog[2, 1 - v[1]/v[9]])/2 + (3*PolyLog[2, 1 - v[3]/v[9]])/2) - 
     (11*ep^3*Zeta[3])/6, (4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
     ((2*I)/27)*ep^3*(7*Pi^3 + 324*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] + 
       27*Pi*Log[3]^2) + (I/27)*ep^4*
      (-15*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] - 
       882*Im[PolyLog[4, (1 - I*Sqrt[3])/2]] - 
       2592*Im[PolyLog[4, (3*I + Sqrt[3])/(I + Sqrt[3])]] + 28*Pi^3*Log[3] + 
       36*Pi*Log[3]^3) + 
     ep^2*(-(Log[((v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^
                2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])*(v[1] - v[3] + 
             v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*v[1]*v[5] - 2*v[3]*
                v[5] + v[5]^2]))/(4*v[5]^2)]*
         (Log[1 - (v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 
                2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])] - 
          Log[1 - (v[1] - v[3] + v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 
                2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])])) - 
       2*PolyLog[2, (1 - I*Sqrt[3])/2] + 2*PolyLog[2, (1 + I*Sqrt[3])/2] - 
       2*PolyLog[2, (v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + 
             v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])] + 
       2*PolyLog[2, (v[1] - v[3] + v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + 
             v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])]), 
    ep*(Log[-v[1]] - Log[-v[7]]) + ep^2*(-1/2*Log[-v[1]]^2 + 
       Log[-v[7]]^2/2 - Log[-v[1]]*Log[-v[9]] + Log[-v[7]]*Log[-v[9]] - 
       PolyLog[2, 1 - v[1]/v[7]] - PolyLog[2, 1 - v[4]/v[9]] + 
       PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]), 
    ep*(-Log[-v[5]] + Log[-v[8]]) + ep^2*(Log[-v[5]]^2 + 
       Log[-v[5]]*Log[-v[6]] - Log[-v[5]]*Log[-v[8]] - 
       Log[-v[6]]*Log[-v[8]] + PolyLog[2, 1 - v[5]/v[8]]), 
    ep*(Log[-v[2]] - Log[-v[7]]) + ep^2*(-1/2*Log[-v[2]]^2 - 
       Log[-v[2]]*Log[-v[6]] + Log[-v[6]]*Log[-v[7]] + Log[-v[7]]^2/2 - 
       PolyLog[2, 1 - v[2]/v[7]]), 1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 + 
     ep*(-Log[-v[1]] - Log[-v[6]]) + ep^2*(Log[-v[1]]^2/2 + 
       Log[-v[1]]*Log[-v[6]] + Log[-v[6]]^2 - Log[-v[6]]*Log[-v[9]] + 
       Log[-v[9]]^2/2 + PolyLog[2, 1 - v[6]/v[9]]) - (32*ep^3*Zeta[3])/3, 
    1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - ep*Log[-v[3]] + 
     ep^2*(Log[-v[3]]^2/2 + Log[-v[3]]*Log[-v[9]] - Log[-v[9]]^2/2 - 
       PolyLog[2, 1 - v[3]/v[9]]) - (16*ep^3*Zeta[3])/3, 
    1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - ep*Log[-v[8]] + 
     ep^2*(Log[-v[8]]^2 + PolyLog[2, 1 - v[6]/v[8]]) - (16*ep^3*Zeta[3])/3, 
    (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] - 
     I*ep^3*((5*Pi^3)/27 + 12*Im[PolyLog[3, 3/2 - (I/2)*Sqrt[3]]] + 
       Pi*Log[3]^2) - (I/27)*ep^4*
      (-18*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
       180*Im[PolyLog[4, (1 - I*Sqrt[3])/2]] - 
       648*Im[PolyLog[4, (3*I + Sqrt[3])/(I + Sqrt[3])]] + 5*Pi^3*Log[3] + 
       9*Pi*Log[3]^3) + 
     ep^2*(Log[((v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 
              2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])*(v[2] - v[4] + v[6] + 
            Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + 
              v[6]^2]))/(4*v[6]^2)]*
        (Log[1 - (v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*
                v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])] - 
         Log[1 - (v[2] - v[4] + v[6] + Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*
                v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])]) + 
       2*PolyLog[2, (1 - I*Sqrt[3])/2] - 2*PolyLog[2, (1 + I*Sqrt[3])/2] + 
       2*PolyLog[2, (v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + 
             v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])] - 
       2*PolyLog[2, (v[2] - v[4] + v[6] + Sqrt[v[2]^2 - 2*v[2]*v[4] + 
             v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])]), 
    1 - (ep^2*Pi^2)/6 + ep^4*((-11*Pi^4)/120 + 
       4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 2*ep*Log[-v[2]] + 
     ep^2*(Log[-v[2]]^2 + Log[-v[2]]*Log[-v[4]] + Log[-v[2]]*Log[-v[6]] - 
       Log[-v[4]]*Log[-v[6]]) - (20*ep^3*Zeta[3])/3, 
    1/2 + (ep^2*Pi^2)/12 - (41*ep^4*Pi^4)/720 - ep*Log[-v[5]] + 
     ep^2*Log[-v[5]]^2 - (13*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - 
     (19*ep^4*Pi^4)/240 - ep*Log[-v[7]] + 
     ep^2*(Log[-v[7]]^2 + PolyLog[2, 1 - v[4]/v[7]]) - (16*ep^3*Zeta[3])/3, 
    1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - ep*Log[-v[1]] + 
     ep^2*(Log[-v[1]]^2/2 + Log[-v[1]]*Log[-v[9]] - Log[-v[9]]^2/2 - 
       PolyLog[2, 1 - v[1]/v[9]]) - (16*ep^3*Zeta[3])/3, 
    -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + ep*Log[-v[4]] - 
     ep^2*Log[-v[4]]^2 + (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
     (19*ep^4*Pi^4)/240 + ep*Log[-v[9]] - ep^2*Log[-v[9]]^2 + 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     ep*Log[-v[6]] - ep^2*Log[-v[6]]^2 + (16*ep^3*Zeta[3])/3}


==> AuxiliaryFiles/Weight2Solutions_pt.m <==
(*******************************************************************************************)
(*                                                                                         *)
(*  Ancillary file to                                                			   *)
(*  "A computation of two-loop six-point Feynman integrals in dimensional regularization"  *)                                      
(*  	by Johannes M. Henn, Antonela Matijasic, Julian Miczajka, Tiziano Peraro, 	   *)
(*	   Yingxuan Xu and Yang Zhang                    				   *)
(*                                                                                         *)
(*                                                                                         *)
(*  This file contains the weight-2 solutions for the pentagon--triangle family.           *)
(*											   *)
(*  Kinematic variables are labelled by							   *)
(*											   *)
(*  v[1] = s_12, v[2] = s_23, ..., v[6] = s_61, v[7] = s_123, v[8] = s_234, v[9] = s_345.  *)  	
(*											   *)
(*  The dimensional regulator is denoted by ep.  					   *)
(*                                                                                         *)
(*******************************************************************************************)

w2SolutionPT = {0, 2 - (5*ep^2*Pi^2)/6 + 
     ep^4*(-1/6*Pi^4 + 6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-2*Log[-v[1]] - 2*Log[-v[2]] - Log[-v[3]] + 2*Log[-v[7]] - 
       Log[-v[8]]) + ep^2*(Log[-v[1]]^2 + 2*Log[-v[1]]*Log[-v[2]] + 
       Log[-v[2]]^2 + Log[-v[1]]*Log[-v[3]] + Log[-v[2]]*Log[-v[3]] + 
       Log[-v[3]]^2 - 2*Log[-v[1]]*Log[-v[7]] - 2*Log[-v[2]]*Log[-v[7]] - 
       Log[-v[3]]*Log[-v[7]] + Log[-v[7]]^2 + Log[-v[1]]*Log[-v[8]] + 
       Log[-v[2]]*Log[-v[8]] - Log[-v[3]]*Log[-v[8]] - 
       Log[-v[7]]*Log[-v[8]] + Log[-v[8]]^2 + 3*PolyLog[2, 1 - v[1]/v[7]] + 
       3*PolyLog[2, 1 - v[2]/v[7]] - PolyLog[2, 
        1 - (v[2]*v[5])/(v[7]*v[8])]) - (46*ep^3*Zeta[3])/3, 0, 
    2 - (5*ep^2*Pi^2)/6 + ep^4*(-1/6*Pi^4 + 
       6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-2*Log[-v[1]] - 2*Log[-v[2]] - Log[-v[6]] + 2*Log[-v[7]] - 
       Log[-v[9]]) + ep^2*(Log[-v[1]]^2 + 2*Log[-v[1]]*Log[-v[2]] + 
       Log[-v[2]]^2 + Log[-v[1]]*Log[-v[6]] + Log[-v[2]]*Log[-v[6]] + 
       Log[-v[6]]^2 - 2*Log[-v[1]]*Log[-v[7]] - 2*Log[-v[2]]*Log[-v[7]] - 
       Log[-v[6]]*Log[-v[7]] + Log[-v[7]]^2 + Log[-v[1]]*Log[-v[9]] + 
       Log[-v[2]]*Log[-v[9]] - Log[-v[6]]*Log[-v[9]] - 
       Log[-v[7]]*Log[-v[9]] + Log[-v[9]]^2 + 3*PolyLog[2, 1 - v[1]/v[7]] + 
       3*PolyLog[2, 1 - v[2]/v[7]] - PolyLog[2, 
        1 - (v[1]*v[4])/(v[7]*v[9])]) - (46*ep^3*Zeta[3])/3, 0, 
    ep*(Log[-v[6]] - Log[-v[8]]) + ep^2*(-(Log[-v[1]]*Log[-v[6]]) + 
       Log[-v[5]]*Log[-v[6]] - Log[-v[6]]^2 + Log[-v[1]]*Log[-v[8]] - 
       Log[-v[5]]*Log[-v[8]] - Log[-v[6]]*Log[-v[8]] + 2*Log[-v[8]]^2 + 
       Log[-v[6]]*Log[-v[9]] - Log[-v[8]]*Log[-v[9]] + 
       2*PolyLog[2, 1 - v[6]/v[8]] + PolyLog[2, 1 - v[3]/v[9]] - 
       PolyLog[2, 1 - (v[3]*v[6])/(v[8]*v[9])]), 0, 
    1 - (ep^2*Pi^2)/6 + ep^4*((-29*Pi^4)/360 + 
       (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*(-Log[-v[1]] - Log[-v[8]]) + ep^2*(Log[-v[1]]^2/2 + 
       Log[-v[1]]*Log[-v[8]] + Log[-v[8]]^2/2 - PolyLog[2, 1 - v[3]/v[8]] - 
       PolyLog[2, 1 - v[5]/v[8]]) - 6*ep^3*Zeta[3], 
    1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 + 
     ep*(-Log[-v[1]] - Log[-v[6]]) + ep^2*(Log[-v[1]]^2/2 + 
       Log[-v[1]]*Log[-v[6]] + Log[-v[6]]^2 - Log[-v[6]]*Log[-v[9]] + 
       Log[-v[9]]^2/2 + PolyLog[2, 1 - v[6]/v[9]]) - (32*ep^3*Zeta[3])/3, 
    -1/6*(ep^2*Pi^2) + ep^4*((13*Pi^4)/360 + 
       6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep^2*(Log[-v[2]]*Log[-v[6]] + Log[-v[5]]*Log[-v[6]] - 
       Log[-v[6]]*Log[-v[7]] - Log[-v[2]]*Log[-v[8]] - 
       Log[-v[5]]*Log[-v[8]] - Log[-v[6]]*Log[-v[8]] + 
       Log[-v[7]]*Log[-v[8]] + Log[-v[8]]^2 + PolyLog[2, 1 - v[6]/v[8]] + 
       PolyLog[2, 1 - (v[2]*v[5])/(v[7]*v[8])]) - ep^3*Zeta[3], 0, 
    ep*(Log[-v[2]] - Log[-v[7]]) + ep^2*(-1/2*Log[-v[2]]^2 + 
       Log[-v[7]]^2/2 - Log[-v[2]]*Log[-v[8]] + Log[-v[7]]*Log[-v[8]] - 
       PolyLog[2, 1 - v[2]/v[7]] - PolyLog[2, 1 - v[5]/v[8]] + 
       PolyLog[2, 1 - (v[2]*v[5])/(v[7]*v[8])]), 
    ep*(Log[-v[2]] - Log[-v[7]]) + ep^2*(-1/2*Log[-v[2]]^2 - 
       Log[-v[2]]*Log[-v[6]] + Log[-v[6]]*Log[-v[7]] + Log[-v[7]]^2/2 - 
       PolyLog[2, 1 - v[2]/v[7]]), (ep^2*Pi^2)/6 + (ep^4*Pi^4)/60 + 
     ep^2*(-(Log[-v[5]]*Log[-v[6]]) + Log[-v[5]]*Log[-v[8]] + 
       Log[-v[6]]*Log[-v[8]] - Log[-v[8]]^2 - PolyLog[2, 1 - v[5]/v[8]] - 
       PolyLog[2, 1 - v[6]/v[8]]) + 2*ep^3*Zeta[3], 
    -1/6*(ep^2*Pi^2) + ep^4*((13*Pi^4)/360 + 
       6*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep^2*(Log[-v[1]]*Log[-v[3]] + Log[-v[3]]*Log[-v[4]] - 
       Log[-v[3]]*Log[-v[7]] - Log[-v[1]]*Log[-v[9]] - 
       Log[-v[3]]*Log[-v[9]] - Log[-v[4]]*Log[-v[9]] + 
       Log[-v[7]]*Log[-v[9]] + Log[-v[9]]^2 + PolyLog[2, 1 - v[3]/v[9]] + 
       PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]) - ep^3*Zeta[3], 0, 
    ep*(Log[-v[1]] - Log[-v[7]]) + ep^2*(-1/2*Log[-v[1]]^2 - 
       Log[-v[1]]*Log[-v[3]] + Log[-v[3]]*Log[-v[7]] + Log[-v[7]]^2/2 - 
       PolyLog[2, 1 - v[1]/v[7]]), ep*(Log[-v[1]] - Log[-v[7]]) + 
     ep^2*(-1/2*Log[-v[1]]^2 + Log[-v[7]]^2/2 - Log[-v[1]]*Log[-v[9]] + 
       Log[-v[7]]*Log[-v[9]] - PolyLog[2, 1 - v[1]/v[7]] - 
       PolyLog[2, 1 - v[4]/v[9]] + PolyLog[2, 1 - (v[1]*v[4])/(v[7]*v[9])]), 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
     ep^4*((-13*Pi^4)/240 - 20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-Log[-v[1]] - Log[-v[3]] + Log[-v[5]] + 2*Log[-v[9]]) + 
     ep^2*(Log[-v[1]]^2/2 - 2*Log[-v[1]]*Log[-v[3]] + Log[-v[3]]^2 + 
       2*Log[-v[1]]*Log[-v[5]] + 2*Log[-v[3]]*Log[-v[5]] - Log[-v[5]]^2 + 
       Log[-v[1]]*Log[-v[9]] - 4*Log[-v[5]]*Log[-v[9]] - Log[-v[9]]^2/2 + 
       3*PolyLog[2, 1 - v[1]/v[9]] + 4*PolyLog[2, 1 - v[3]/v[9]]) - 
     (8*ep^3*Zeta[3])/3, 1 - (ep^2*Pi^2)/6 + 
     ep^4*((-11*Pi^4)/120 + 4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 
     2*ep*Log[-v[1]] + ep^2*(Log[-v[1]]^2 + Log[-v[1]]*Log[-v[3]] + 
       Log[-v[1]]*Log[-v[5]] - Log[-v[3]]*Log[-v[5]]) - (20*ep^3*Zeta[3])/3, 
    (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
     I*ep^3*((-5*Pi^3)/27 - 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] - 
       Pi*Log[3]^2) + I*ep^4*((2*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/3 - 
       (20*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 + 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] - (5*Pi^3*Log[3])/27 - 
       (Pi*Log[3]^3)/3) + 
     ep^2*(Log[((v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 
              2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])*(v[1] - v[3] + v[5] + 
            Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + 
              v[5]^2]))/(4*v[5]^2)]*
        (Log[1 - (v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*
                v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])] - 
         Log[1 - (v[1] - v[3] + v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + v[3]^2 - 2*
                v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])]) + 
       2*PolyLog[2, (1 - I*Sqrt[3])/2] - 2*PolyLog[2, (1 + I*Sqrt[3])/2] + 
       2*PolyLog[2, (v[1] - v[3] + v[5] - Sqrt[v[1]^2 - 2*v[1]*v[3] + 
             v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])] - 
       2*PolyLog[2, (v[1] - v[3] + v[5] + Sqrt[v[1]^2 - 2*v[1]*v[3] + 
             v[3]^2 - 2*v[1]*v[5] - 2*v[3]*v[5] + v[5]^2])/(2*v[5])]), 
    1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - ep*Log[-v[1]] + 
     ep^2*(Log[-v[1]]^2/2 + Log[-v[1]]*Log[-v[9]] - Log[-v[9]]^2/2 - 
       PolyLog[2, 1 - v[1]/v[9]]) - (16*ep^3*Zeta[3])/3, 
    -30.313100208498211968144886758753543208105360608766524490412618539794250\
71220014057316883372554217101556283706886296630579204482148746126094521343271\
17322872951639826256360150298722760416829628348206916503757901533233338630447\
48066661369203001718937192822439952849702345076055932598675295893972452413565\
07207357931650528486765076180105377462232631912711319054902494064472674047632\
10720680851414558257763218735865034609330703661`405.2263578500896*ep^4 - 
     7*ep^3*Zeta[3], -1 + (5*ep^2*Pi^2)/6 + (119*ep^4*Pi^4)/360 + 
     ep*(2*Log[-v[4]] + 2*Log[-v[5]] - 2*Log[-v[7]]) + 
     ep^2*(-2*Log[-v[4]]^2 - 4*Log[-v[4]]*Log[-v[5]] - 2*Log[-v[5]]^2 + 
       4*Log[-v[4]]*Log[-v[7]] + 4*Log[-v[5]]*Log[-v[7]] - 2*Log[-v[7]]^2 - 
       3*PolyLog[2, 1 - v[4]/v[7]] - 3*PolyLog[2, 1 - v[5]/v[7]]) + 
     (62*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     ep*Log[-v[7]] + ep^2*(Log[-v[7]]^2 + PolyLog[2, 1 - v[5]/v[7]]) - 
     (16*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     ep*Log[-v[7]] + ep^2*(Log[-v[7]]^2 + PolyLog[2, 1 - v[4]/v[7]]) - 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     ep*Log[-v[5]] - ep^2*Log[-v[5]]^2 + (16*ep^3*Zeta[3])/3, 
    ep*(Log[-v[3]] - Log[-v[9]]) + ep^2*(-(Log[-v[2]]*Log[-v[3]]) - 
       Log[-v[3]]^2 + Log[-v[3]]*Log[-v[4]] + Log[-v[3]]*Log[-v[8]] + 
       Log[-v[2]]*Log[-v[9]] - Log[-v[3]]*Log[-v[9]] - 
       Log[-v[4]]*Log[-v[9]] - Log[-v[8]]*Log[-v[9]] + 2*Log[-v[9]]^2 + 
       PolyLog[2, 1 - v[6]/v[8]] + 2*PolyLog[2, 1 - v[3]/v[9]] - 
       PolyLog[2, 1 - (v[3]*v[6])/(v[8]*v[9])]), 0, 
    1 - (ep^2*Pi^2)/3 - (17*ep^4*Pi^4)/120 + 
     ep*(-Log[-v[2]] - Log[-v[3]]) + ep^2*(Log[-v[2]]^2/2 + 
       Log[-v[2]]*Log[-v[3]] + Log[-v[3]]^2 - Log[-v[3]]*Log[-v[8]] + 
       Log[-v[8]]^2/2 + PolyLog[2, 1 - v[3]/v[8]]) - (32*ep^3*Zeta[3])/3, 
    1 - (ep^2*Pi^2)/6 + ep^4*((-29*Pi^4)/360 + 
       (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) + 
     ep*(-Log[-v[2]] - Log[-v[9]]) + ep^2*(Log[-v[2]]^2/2 + 
       Log[-v[2]]*Log[-v[9]] + Log[-v[9]]^2/2 - PolyLog[2, 1 - v[4]/v[9]] - 
       PolyLog[2, 1 - v[6]/v[9]]) - 6*ep^3*Zeta[3], 
    ep*(-3*Log[-v[3]] - 3*Log[-v[6]] + 3*Log[-v[8]] + 3*Log[-v[9]]) + 
     ep^2*(3*Log[-v[3]]^2 + 3*Log[-v[6]]^2 - 6*Log[-v[8]]*Log[-v[9]] + 
       6*PolyLog[2, 1 - v[3]/v[8]] + 6*PolyLog[2, 1 - v[6]/v[8]] + 
       6*PolyLog[2, 1 - v[3]/v[9]] + 6*PolyLog[2, 1 - v[6]/v[9]] - 
       6*PolyLog[2, 1 - (v[3]*v[6])/(v[8]*v[9])]), 
    ep^4*((-2*Pi^4)/45 - (14*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2)/3) - 
     (8*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
     ep^4*((-13*Pi^4)/240 - 20*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) + 
     ep*(-Log[-v[2]] + Log[-v[4]] - Log[-v[6]] + 2*Log[-v[8]]) + 
     ep^2*(Log[-v[2]]^2/2 + 2*Log[-v[2]]*Log[-v[4]] - Log[-v[4]]^2 - 
       2*Log[-v[2]]*Log[-v[6]] + 2*Log[-v[4]]*Log[-v[6]] + Log[-v[6]]^2 + 
       Log[-v[2]]*Log[-v[8]] - 4*Log[-v[4]]*Log[-v[8]] - Log[-v[8]]^2/2 + 
       3*PolyLog[2, 1 - v[2]/v[8]] + 4*PolyLog[2, 1 - v[6]/v[8]]) - 
     (8*ep^3*Zeta[3])/3, 1/2 - (ep^2*Pi^2)/12 - (19*ep^4*Pi^4)/240 - 
     ep*Log[-v[2]] + ep^2*(Log[-v[2]]^2/2 + Log[-v[2]]*Log[-v[8]] - 
       Log[-v[8]]^2/2 - PolyLog[2, 1 - v[2]/v[8]]) - (16*ep^3*Zeta[3])/3, 
    1 - (ep^2*Pi^2)/6 + ep^4*((-11*Pi^4)/120 + 
       4*Im[PolyLog[2, (1 - I*Sqrt[3])/2]]^2) - 2*ep*Log[-v[2]] + 
     ep^2*(Log[-v[2]]^2 + Log[-v[2]]*Log[-v[4]] + Log[-v[2]]*Log[-v[6]] - 
       Log[-v[4]]*Log[-v[6]]) - (20*ep^3*Zeta[3])/3, 
    (-4*I)*ep^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]] + 
     I*ep^3*((-5*Pi^3)/27 - 12*Im[PolyLog[3, 1 + (1 - I*Sqrt[3])/2]] - 
       Pi*Log[3]^2) + I*ep^4*((2*Pi^2*Im[PolyLog[2, (1 - I*Sqrt[3])/2]])/3 - 
       (20*Im[PolyLog[4, (1 - I*Sqrt[3])/2]])/3 + 
       24*Im[PolyLog[4, 1 + 2/(1 - I*Sqrt[3])]] - (5*Pi^3*Log[3])/27 - 
       (Pi*Log[3]^3)/3) + 
     ep^2*(Log[((v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 
              2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])*(v[2] - v[4] + v[6] + 
            Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + 
              v[6]^2]))/(4*v[6]^2)]*
        (Log[1 - (v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*
                v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])] - 
         Log[1 - (v[2] - v[4] + v[6] + Sqrt[v[2]^2 - 2*v[2]*v[4] + v[4]^2 - 2*
                v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])]) + 
       2*PolyLog[2, (1 - I*Sqrt[3])/2] - 2*PolyLog[2, (1 + I*Sqrt[3])/2] + 
       2*PolyLog[2, (v[2] - v[4] + v[6] - Sqrt[v[2]^2 - 2*v[2]*v[4] + 
             v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])] - 
       2*PolyLog[2, (v[2] - v[4] + v[6] + Sqrt[v[2]^2 - 2*v[2]*v[4] + 
             v[4]^2 - 2*v[2]*v[6] - 2*v[4]*v[6] + v[6]^2])/(2*v[6])]), 
    -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + ep*Log[-v[8]] - 
     ep^2*Log[-v[8]]^2 + (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
     (19*ep^4*Pi^4)/240 + ep*Log[-v[6]] - ep^2*Log[-v[6]]^2 + 
     (16*ep^3*Zeta[3])/3, (ep^2*Pi^2)/6 + (ep^4*Pi^4)/60 + 
     ep^2*(-(Log[-v[3]]*Log[-v[4]]) + Log[-v[3]]*Log[-v[9]] + 
       Log[-v[4]]*Log[-v[9]] - Log[-v[9]]^2 - PolyLog[2, 1 - v[3]/v[9]] - 
       PolyLog[2, 1 - v[4]/v[9]]) + 2*ep^3*Zeta[3], 
    -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + ep*Log[-v[3]] - 
     ep^2*Log[-v[3]]^2 + (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + 
     (19*ep^4*Pi^4)/240 + ep*Log[-v[9]] - ep^2*Log[-v[9]]^2 + 
     (16*ep^3*Zeta[3])/3, -1/2 + (ep^2*Pi^2)/12 + (19*ep^4*Pi^4)/240 + 
     ep*Log[-v[4]] - ep^2*Log[-v[4]]^2 + (16*ep^3*Zeta[3])/3}

